One-loop five-point gluing analytically

The one-loop five-point function of stress tensor multiplets in N=4 super Yang-Mills theory in four dimensions has previously been studied by integrability methods. The finite-size viz gluing corrections defining it were originally matched on the known field theory result - establishing many features of the formalism on the way - and later to a good extent also analytically evaluated. For the first time, we present a full analytic evaluation of all processes. The starting point is the re-summation of series of residues into Euler integrals. These are directly integrated where possible or otherwise recovered from intersection theory for generalised hypergeometric functions.

==> anc/AppAB3A3A4.m <==
intsS = {-((a0*(-1 + q)*y2^2*(-a0 + a0^3 + a0*b1 + 2*a0*a2*q - 2*a0^3*a2*q + 
         a2*b1*q - a0*a2*b1*q - 2*a0^2*a2*b1*q - a2*b1^2*q - a0*a2^2*q^2 + 
         a0^3*a2^2*q^2 - a2^2*b1*q^2 + 2*a0^2*a2^2*b1*q^2 + 
         a0*a2^2*b1^2*q^2 + a0*y2 + 2*a0^2*y2 - 3*a0^3*y2 - a0*b1*y2 - 
         a0^2*b1*y2 - a0*q*y2 - 2*a0^2*q*y2 + 3*a0^3*q*y2 - a0*a2*q*y2 - 
         2*a0^2*a2*q*y2 + 3*a0^3*a2*q*y2 + a0*b1*q*y2 + a0^2*b1*q*y2 - 
         2*a0*a2*b1*q*y2 + 4*a0^2*a2*b1*q*y2 + a0*a2*b1^2*q*y2 + 
         a0*a2*q^2*y2 + 2*a0^2*a2*q^2*y2 - 3*a0^3*a2*q^2*y2 + 
         2*a0*a2*b1*q^2*y2 - 4*a0^2*a2*b1*q^2*y2 - a0*a2*b1^2*q^2*y2 + 
         a0*s*y2 - 2*a0^2*s*y2 + a0^3*s*y2 - a0*b1*s*y2 + a0^2*b1*s*y2 - 
         a0*q*s*y2 + 2*a0^2*q*s*y2 - a0^3*q*s*y2 - a0*a2*q*s*y2 + 
         2*a0^2*a2*q*s*y2 - a0^3*a2*q*s*y2 + a0*b1*q*s*y2 - a0^2*b1*q*s*y2 - 
         a2*b1*q*s*y2 + 3*a0*a2*b1*q*s*y2 - 2*a0^2*a2*b1*q*s*y2 + 
         a2*b1^2*q*s*y2 - a0*a2*b1^2*q*s*y2 + a0*a2*q^2*s*y2 - 
         2*a0^2*a2*q^2*s*y2 + a0^3*a2*q^2*s*y2 + a2*b1*q^2*s*y2 - 
         3*a0*a2*b1*q^2*s*y2 + 2*a0^2*a2*b1*q^2*s*y2 - a2*b1^2*q^2*s*y2 + 
         a0*a2*b1^2*q^2*s*y2 - 2*a0^2*y2^2 + 2*a0^3*y2^2 + a0^2*b1*y2^2 + 
         4*a0^2*q*y2^2 - 4*a0^3*q*y2^2 - 2*a0^2*b1*q*y2^2 - 2*a0^2*q^2*y2^2 + 
         2*a0^3*q^2*y2^2 + a0^2*b1*q^2*y2^2 - a0*s*y2^2 + 2*a0^2*s*y2^2 - 
         a0^3*s*y2^2 + a0*b1*s*y2^2 - a0^2*b1*s*y2^2 + 2*a0*q*s*y2^2 - 
         4*a0^2*q*s*y2^2 + 2*a0^3*q*s*y2^2 - 2*a0*b1*q*s*y2^2 + 
         2*a0^2*b1*q*s*y2^2 - a0*q^2*s*y2^2 + 2*a0^2*q^2*s*y2^2 - 
         a0^3*q^2*s*y2^2 + a0*b1*q^2*s*y2^2 - a0^2*b1*q^2*s*y2^2 + 2*z1 - 
         a0*z1 - a0^2*z1 - 2*b1*z1 - 4*a2*q*z1 + 2*a0*a2*q*z1 + 
         2*a0^2*a2*q*z1 + 2*a2*b1*q*z1 + a0*a2*b1*q*z1 + a2*b1^2*q*z1 + 
         2*a2^2*q^2*z1 - a0*a2^2*q^2*z1 - a0^2*a2^2*q^2*z1 - 
         a0*a2^2*b1*q^2*z1 - y2*z1 - a0*y2*z1 + 2*a0^2*y2*z1 + b1*y2*z1 + 
         a0*b1*y2*z1 + q*y2*z1 + a0*q*y2*z1 - 2*a0^2*q*y2*z1 + a2*q*y2*z1 + 
         a0*a2*q*y2*z1 - 2*a0^2*a2*q*y2*z1 - b1*q*y2*z1 - a0*b1*q*y2*z1 - 
         a2*b1*q*y2*z1 - a2*q^2*y2*z1 - a0*a2*q^2*y2*z1 + 
         2*a0^2*a2*q^2*y2*z1 + a2*b1*q^2*y2*z1 - s*y2*z1 + 2*a0*s*y2*z1 - 
         a0^2*s*y2*z1 + b1*s*y2*z1 - a0*b1*s*y2*z1 + q*s*y2*z1 - 
         2*a0*q*s*y2*z1 + a0^2*q*s*y2*z1 + a2*q*s*y2*z1 - 2*a0*a2*q*s*y2*z1 + 
         a0^2*a2*q*s*y2*z1 - b1*q*s*y2*z1 + a0*b1*q*s*y2*z1 - 
         a2*b1*q*s*y2*z1 + a0*a2*b1*q*s*y2*z1 - a2*q^2*s*y2*z1 + 
         2*a0*a2*q^2*s*y2*z1 - a0^2*a2*q^2*s*y2*z1 + a2*b1*q^2*s*y2*z1 - 
         a0*a2*b1*q^2*s*y2*z1 - z1^2 + a0*z1^2 + b1*z1^2 + 2*a2*q*z1^2 - 
         2*a0*a2*q*z1^2 - a2*b1*q*z1^2 - a2^2*q^2*z1^2 + a0*a2^2*q^2*z1^2))/
       (a2*(1 - a2*q - y2 + q*y2)^2*(-a0 + a0*a2*q + a2*b1*q + a0*y2 - 
         a0*q*y2 + z1 - a2*q*z1)*(1 - b1 - 2*a2*q + a2*b1*q + a2^2*q^2 - 
         2*a0*y2 + a0*b1*y2 + 2*a0*q*y2 + 2*a0*a2*q*y2 - a0*b1*q*y2 - 
         2*a0*a2*q^2*y2 - 2*s*y2 + 2*a0*s*y2 + 2*b1*s*y2 - a0*b1*s*y2 + 
         2*q*s*y2 - 2*a0*q*s*y2 + 2*a2*q*s*y2 - 2*a0*a2*q*s*y2 - 
         2*b1*q*s*y2 + a0*b1*q*s*y2 - a2*b1*q*s*y2 - 2*a2*q^2*s*y2 + 
         2*a0*a2*q^2*s*y2 + a2*b1*q^2*s*y2 + a0^2*y2^2 - 2*a0^2*q*y2^2 + 
         a0^2*q^2*y2^2 + 2*a0*s*y2^2 - 2*a0^2*s*y2^2 - a0*b1*s*y2^2 - 
         4*a0*q*s*y2^2 + 4*a0^2*q*s*y2^2 + 2*a0*b1*q*s*y2^2 + 
         2*a0*q^2*s*y2^2 - 2*a0^2*q^2*s*y2^2 - a0*b1*q^2*s*y2^2 + s^2*y2^2 - 
         2*a0*s^2*y2^2 + a0^2*s^2*y2^2 - b1*s^2*y2^2 + a0*b1*s^2*y2^2 - 
         2*q*s^2*y2^2 + 4*a0*q*s^2*y2^2 - 2*a0^2*q*s^2*y2^2 + 
         2*b1*q*s^2*y2^2 - 2*a0*b1*q*s^2*y2^2 + q^2*s^2*y2^2 - 
         2*a0*q^2*s^2*y2^2 + a0^2*q^2*s^2*y2^2 - b1*q^2*s^2*y2^2 + 
         a0*b1*q^2*s^2*y2^2 - z1 + b1*z1 + 2*a2*q*z1 - a2*b1*q*z1 - 
         a2^2*q^2*z1 + a0*y2*z1 - a0*q*y2*z1 - a0*a2*q*y2*z1 + 
         a0*a2*q^2*y2*z1 + s*y2*z1 - a0*s*y2*z1 - b1*s*y2*z1 - q*s*y2*z1 + 
         a0*q*s*y2*z1 - a2*q*s*y2*z1 + a0*a2*q*s*y2*z1 + b1*q*s*y2*z1 + 
         a2*q^2*s*y2*z1 - a0*a2*q^2*s*y2*z1))), 
     (a0*(-1 + q)*y2^2*(a0^3*b1 - a0^3*b1^2 - a0^2*a2*b1*q - 2*a0^3*a2*b1*q + 
        a0^3*a2*b1^2*q + a0^2*a2*b1^3*q + 2*a0^2*a2^2*b1*q^2 + 
        a0^3*a2^2*b1*q^2 + a0*a2^2*b1^2*q^2 - a0*a2^2*b1^3*q^2 - 
        a0^2*a2^3*b1*q^3 - a0*a2^3*b1^2*q^3 - 2*a0^3*b1*y2 - a0^4*b1*y2 + 
        2*a0^3*b1^2*y2 + 2*a0^3*b1*q*y2 + a0^4*b1*q*y2 + a0^2*a2*b1*q*y2 + 
        4*a0^3*a2*b1*q*y2 + a0^4*a2*b1*q*y2 - 2*a0^3*b1^2*q*y2 - 
        a0^2*a2*b1^3*q*y2 - a0^2*a2*b1*q^2*y2 - 4*a0^3*a2*b1*q^2*y2 - 
        a0^4*a2*b1*q^2*y2 - a0^2*a2^2*b1*q^2*y2 - 2*a0^3*a2^2*b1*q^2*y2 - 
        2*a0^2*a2^2*b1^2*q^2*y2 + a0^2*a2*b1^3*q^2*y2 + a0^2*a2^2*b1*q^3*y2 + 
        2*a0^3*a2^2*b1*q^3*y2 + 2*a0^2*a2^2*b1^2*q^3*y2 - a0^3*b1*s*y2 + 
        a0^4*b1*s*y2 + a0^3*b1^2*s*y2 + a0^3*b1*q*s*y2 - a0^4*b1*q*s*y2 + 
        a0^2*a2*b1*q*s*y2 - a0^4*a2*b1*q*s*y2 - a0^3*b1^2*q*s*y2 - 
        2*a0^3*a2*b1^2*q*s*y2 - a0^2*a2*b1^3*q*s*y2 - a0^2*a2*b1*q^2*s*y2 + 
        a0^4*a2*b1*q^2*s*y2 - a0^2*a2^2*b1*q^2*s*y2 + a0^3*a2^2*b1*q^2*s*y2 + 
        2*a0^3*a2*b1^2*q^2*s*y2 - a0*a2^2*b1^2*q^2*s*y2 + 
        2*a0^2*a2^2*b1^2*q^2*s*y2 + a0^2*a2*b1^3*q^2*s*y2 + 
        a0*a2^2*b1^3*q^2*s*y2 + a0^2*a2^2*b1*q^3*s*y2 - 
        a0^3*a2^2*b1*q^3*s*y2 + a0*a2^2*b1^2*q^3*s*y2 - 
        2*a0^2*a2^2*b1^2*q^3*s*y2 - a0*a2^2*b1^3*q^3*s*y2 + a0^3*b1*y2^2 + 
        2*a0^4*b1*y2^2 - a0^3*b1^2*y2^2 - 2*a0^3*b1*q*y2^2 - 
        4*a0^4*b1*q*y2^2 - 2*a0^3*a2*b1*q*y2^2 - a0^4*a2*b1*q*y2^2 + 
        2*a0^3*b1^2*q*y2^2 - a0^3*a2*b1^2*q*y2^2 + a0^3*b1*q^2*y2^2 + 
        2*a0^4*b1*q^2*y2^2 + 4*a0^3*a2*b1*q^2*y2^2 + 2*a0^4*a2*b1*q^2*y2^2 - 
        a0^3*b1^2*q^2*y2^2 + 2*a0^3*a2*b1^2*q^2*y2^2 - 
        2*a0^3*a2*b1*q^3*y2^2 - a0^4*a2*b1*q^3*y2^2 - a0^3*a2*b1^2*q^3*y2^2 + 
        2*a0^3*b1*s*y2^2 - 2*a0^4*b1*s*y2^2 - 2*a0^3*b1^2*s*y2^2 - 
        4*a0^3*b1*q*s*y2^2 + 4*a0^4*b1*q*s*y2^2 - a0^2*a2*b1*q*s*y2^2 + 
        a0^4*a2*b1*q*s*y2^2 + 4*a0^3*b1^2*q*s*y2^2 + 2*a0^3*a2*b1^2*q*s*
         y2^2 + a0^2*a2*b1^3*q*s*y2^2 + 2*a0^3*b1*q^2*s*y2^2 - 
        2*a0^4*b1*q^2*s*y2^2 + 2*a0^2*a2*b1*q^2*s*y2^2 - 
        2*a0^4*a2*b1*q^2*s*y2^2 - 2*a0^3*b1^2*q^2*s*y2^2 - 
        4*a0^3*a2*b1^2*q^2*s*y2^2 - 2*a0^2*a2*b1^3*q^2*s*y2^2 - 
        a0^2*a2*b1*q^3*s*y2^2 + a0^4*a2*b1*q^3*s*y2^2 + 
        2*a0^3*a2*b1^2*q^3*s*y2^2 + a0^2*a2*b1^3*q^3*s*y2^2 - a0^4*b1*y2^3 + 
        3*a0^4*b1*q*y2^3 - 3*a0^4*b1*q^2*y2^3 + a0^4*b1*q^3*y2^3 - 
        a0^3*b1*s*y2^3 + a0^4*b1*s*y2^3 + a0^3*b1^2*s*y2^3 + 
        3*a0^3*b1*q*s*y2^3 - 3*a0^4*b1*q*s*y2^3 - 3*a0^3*b1^2*q*s*y2^3 - 
        3*a0^3*b1*q^2*s*y2^3 + 3*a0^4*b1*q^2*s*y2^3 + 3*a0^3*b1^2*q^2*s*
         y2^3 + a0^3*b1*q^3*s*y2^3 - a0^4*b1*q^3*s*y2^3 - 
        a0^3*b1^2*q^3*s*y2^3 - 2*a0*z1 + 3*a0^2*z1 - a0^3*z1 + 3*a0*b1*z1 - 
        4*a0^2*b1*z1 + a0^3*b1*z1 - a0*b1^2*z1 + a0^2*b1^2*z1 + 
        6*a0*a2*q*z1 - 9*a0^2*a2*q*z1 + 3*a0^3*a2*q*z1 + a2*b1*q*z1 - 
        8*a0*a2*b1*q*z1 + 11*a0^2*a2*b1*q*z1 - 2*a0^3*a2*b1*q*z1 - 
        a2*b1^2*q*z1 + 3*a0*a2*b1^2*q*z1 - 3*a0^2*a2*b1^2*q*z1 - 
        6*a0*a2^2*q^2*z1 + 9*a0^2*a2^2*q^2*z1 - 3*a0^3*a2^2*q^2*z1 - 
        2*a2^2*b1*q^2*z1 + 7*a0*a2^2*b1*q^2*z1 - 10*a0^2*a2^2*b1*q^2*z1 + 
        a0^3*a2^2*b1*q^2*z1 + a2^2*b1^2*q^2*z1 - 4*a0*a2^2*b1^2*q^2*z1 + 
        2*a0^2*a2^2*b1^2*q^2*z1 + a0*a2^2*b1^3*q^2*z1 + 2*a0*a2^3*q^3*z1 - 
        3*a0^2*a2^3*q^3*z1 + a0^3*a2^3*q^3*z1 + a2^3*b1*q^3*z1 - 
        2*a0*a2^3*b1*q^3*z1 + 3*a0^2*a2^3*b1*q^3*z1 + 2*a0*a2^3*b1^2*q^3*z1 + 
        2*a0*y2*z1 - a0^2*y2*z1 - 2*a0^3*y2*z1 + a0^4*y2*z1 - 3*a0*b1*y2*z1 + 
        2*a0^2*b1*y2*z1 + a0^3*b1*y2*z1 + a0*b1^2*y2*z1 - 2*a0*q*y2*z1 + 
        a0^2*q*y2*z1 + 2*a0^3*q*y2*z1 - a0^4*q*y2*z1 - 4*a0*a2*q*y2*z1 + 
        2*a0^2*a2*q*y2*z1 + 4*a0^3*a2*q*y2*z1 - 2*a0^4*a2*q*y2*z1 + 
        3*a0*b1*q*y2*z1 - 2*a0^2*b1*q*y2*z1 - a0^3*b1*q*y2*z1 + 
        4*a0*a2*b1*q*y2*z1 - 4*a0^2*a2*b1*q*y2*z1 - 4*a0^3*a2*b1*q*y2*z1 - 
        a0*b1^2*q*y2*z1 - 2*a0*a2*b1^2*q*y2*z1 + a0^2*a2*b1^2*q*y2*z1 + 
        4*a0*a2*q^2*y2*z1 - 2*a0^2*a2*q^2*y2*z1 - 4*a0^3*a2*q^2*y2*z1 + 
        2*a0^4*a2*q^2*y2*z1 + 2*a0*a2^2*q^2*y2*z1 - a0^2*a2^2*q^2*y2*z1 - 
        2*a0^3*a2^2*q^2*y2*z1 + a0^4*a2^2*q^2*y2*z1 - 4*a0*a2*b1*q^2*y2*z1 + 
        4*a0^2*a2*b1*q^2*y2*z1 + 4*a0^3*a2*b1*q^2*y2*z1 - 
        a0*a2^2*b1*q^2*y2*z1 + 2*a0^2*a2^2*b1*q^2*y2*z1 + 
        3*a0^3*a2^2*b1*q^2*y2*z1 + 2*a0*a2*b1^2*q^2*y2*z1 - 
        a0^2*a2*b1^2*q^2*y2*z1 + a0*a2^2*b1^2*q^2*y2*z1 + 
        2*a0^2*a2^2*b1^2*q^2*y2*z1 - 2*a0*a2^2*q^3*y2*z1 + 
        a0^2*a2^2*q^3*y2*z1 + 2*a0^3*a2^2*q^3*y2*z1 - a0^4*a2^2*q^3*y2*z1 + 
        a0*a2^2*b1*q^3*y2*z1 - 2*a0^2*a2^2*b1*q^3*y2*z1 - 
        3*a0^3*a2^2*b1*q^3*y2*z1 - a0*a2^2*b1^2*q^3*y2*z1 - 
        2*a0^2*a2^2*b1^2*q^3*y2*z1 + 2*a0*s*y2*z1 - 5*a0^2*s*y2*z1 + 
        4*a0^3*s*y2*z1 - a0^4*s*y2*z1 - 3*a0*b1*s*y2*z1 + 6*a0^2*b1*s*y2*z1 - 
        3*a0^3*b1*s*y2*z1 + a0*b1^2*s*y2*z1 - 2*a0^2*b1^2*s*y2*z1 - 
        2*a0*q*s*y2*z1 + 5*a0^2*q*s*y2*z1 - 4*a0^3*q*s*y2*z1 + 
        a0^4*q*s*y2*z1 - 4*a0*a2*q*s*y2*z1 + 10*a0^2*a2*q*s*y2*z1 - 
        8*a0^3*a2*q*s*y2*z1 + 2*a0^4*a2*q*s*y2*z1 + 3*a0*b1*q*s*y2*z1 - 
        6*a0^2*b1*q*s*y2*z1 + 3*a0^3*b1*q*s*y2*z1 - a2*b1*q*s*y2*z1 + 
        7*a0*a2*b1*q*s*y2*z1 - 11*a0^2*a2*b1*q*s*y2*z1 + 
        5*a0^3*a2*b1*q*s*y2*z1 - a0*b1^2*q*s*y2*z1 + 2*a0^2*b1^2*q*s*y2*z1 + 
        a2*b1^2*q*s*y2*z1 - 2*a0*a2*b1^2*q*s*y2*z1 + 3*a0^2*a2*b1^2*q*s*y2*
         z1 + 4*a0*a2*q^2*s*y2*z1 - 10*a0^2*a2*q^2*s*y2*z1 + 
        8*a0^3*a2*q^2*s*y2*z1 - 2*a0^4*a2*q^2*s*y2*z1 + 
        2*a0*a2^2*q^2*s*y2*z1 - 5*a0^2*a2^2*q^2*s*y2*z1 + 
        4*a0^3*a2^2*q^2*s*y2*z1 - a0^4*a2^2*q^2*s*y2*z1 + a2*b1*q^2*s*y2*z1 - 
        7*a0*a2*b1*q^2*s*y2*z1 + 11*a0^2*a2*b1*q^2*s*y2*z1 - 
        5*a0^3*a2*b1*q^2*s*y2*z1 + a2^2*b1*q^2*s*y2*z1 - 
        4*a0*a2^2*b1*q^2*s*y2*z1 + 5*a0^2*a2^2*b1*q^2*s*y2*z1 - 
        2*a0^3*a2^2*b1*q^2*s*y2*z1 - a2*b1^2*q^2*s*y2*z1 + 
        2*a0*a2*b1^2*q^2*s*y2*z1 - 3*a0^2*a2*b1^2*q^2*s*y2*z1 - 
        a2^2*b1^2*q^2*s*y2*z1 + a0*a2^2*b1^2*q^2*s*y2*z1 - 
        a0^2*a2^2*b1^2*q^2*s*y2*z1 - 2*a0*a2^2*q^3*s*y2*z1 + 
        5*a0^2*a2^2*q^3*s*y2*z1 - 4*a0^3*a2^2*q^3*s*y2*z1 + 
        a0^4*a2^2*q^3*s*y2*z1 - a2^2*b1*q^3*s*y2*z1 + 4*a0*a2^2*b1*q^3*s*y2*
         z1 - 5*a0^2*a2^2*b1*q^3*s*y2*z1 + 2*a0^3*a2^2*b1*q^3*s*y2*z1 + 
        a2^2*b1^2*q^3*s*y2*z1 - a0*a2^2*b1^2*q^3*s*y2*z1 + 
        a0^2*a2^2*b1^2*q^3*s*y2*z1 - 2*a0^2*y2^2*z1 + 3*a0^3*y2^2*z1 - 
        a0^4*y2^2*z1 + 2*a0^2*b1*y2^2*z1 - 2*a0^3*b1*y2^2*z1 - 
        a0^2*b1^2*y2^2*z1 + 4*a0^2*q*y2^2*z1 - 6*a0^3*q*y2^2*z1 + 
        2*a0^4*q*y2^2*z1 + 2*a0^2*a2*q*y2^2*z1 - 3*a0^3*a2*q*y2^2*z1 + 
        a0^4*a2*q*y2^2*z1 - 4*a0^2*b1*q*y2^2*z1 + 4*a0^3*b1*q*y2^2*z1 - 
        2*a0^2*a2*b1*q*y2^2*z1 + 4*a0^3*a2*b1*q*y2^2*z1 + 
        2*a0^2*b1^2*q*y2^2*z1 + a0^2*a2*b1^2*q*y2^2*z1 - 2*a0^2*q^2*y2^2*z1 + 
        3*a0^3*q^2*y2^2*z1 - a0^4*q^2*y2^2*z1 - 4*a0^2*a2*q^2*y2^2*z1 + 
        6*a0^3*a2*q^2*y2^2*z1 - 2*a0^4*a2*q^2*y2^2*z1 + 
        2*a0^2*b1*q^2*y2^2*z1 - 2*a0^3*b1*q^2*y2^2*z1 + 
        4*a0^2*a2*b1*q^2*y2^2*z1 - 8*a0^3*a2*b1*q^2*y2^2*z1 - 
        a0^2*b1^2*q^2*y2^2*z1 - 2*a0^2*a2*b1^2*q^2*y2^2*z1 + 
        2*a0^2*a2*q^3*y2^2*z1 - 3*a0^3*a2*q^3*y2^2*z1 + a0^4*a2*q^3*y2^2*z1 - 
        2*a0^2*a2*b1*q^3*y2^2*z1 + 4*a0^3*a2*b1*q^3*y2^2*z1 + 
        a0^2*a2*b1^2*q^3*y2^2*z1 - 2*a0*s*y2^2*z1 + 5*a0^2*s*y2^2*z1 - 
        4*a0^3*s*y2^2*z1 + a0^4*s*y2^2*z1 + 3*a0*b1*s*y2^2*z1 - 
        6*a0^2*b1*s*y2^2*z1 + 3*a0^3*b1*s*y2^2*z1 - a0*b1^2*s*y2^2*z1 + 
        2*a0^2*b1^2*s*y2^2*z1 + 4*a0*q*s*y2^2*z1 - 10*a0^2*q*s*y2^2*z1 + 
        8*a0^3*q*s*y2^2*z1 - 2*a0^4*q*s*y2^2*z1 + 2*a0*a2*q*s*y2^2*z1 - 
        5*a0^2*a2*q*s*y2^2*z1 + 4*a0^3*a2*q*s*y2^2*z1 - a0^4*a2*q*s*y2^2*z1 - 
        6*a0*b1*q*s*y2^2*z1 + 12*a0^2*b1*q*s*y2^2*z1 - 
        6*a0^3*b1*q*s*y2^2*z1 - 3*a0*a2*b1*q*s*y2^2*z1 + 
        6*a0^2*a2*b1*q*s*y2^2*z1 - 3*a0^3*a2*b1*q*s*y2^2*z1 + 
        2*a0*b1^2*q*s*y2^2*z1 - 4*a0^2*b1^2*q*s*y2^2*z1 + 
        a0*a2*b1^2*q*s*y2^2*z1 - 2*a0^2*a2*b1^2*q*s*y2^2*z1 - 
        2*a0*q^2*s*y2^2*z1 + 5*a0^2*q^2*s*y2^2*z1 - 4*a0^3*q^2*s*y2^2*z1 + 
        a0^4*q^2*s*y2^2*z1 - 4*a0*a2*q^2*s*y2^2*z1 + 10*a0^2*a2*q^2*s*y2^2*
         z1 - 8*a0^3*a2*q^2*s*y2^2*z1 + 2*a0^4*a2*q^2*s*y2^2*z1 + 
        3*a0*b1*q^2*s*y2^2*z1 - 6*a0^2*b1*q^2*s*y2^2*z1 + 
        3*a0^3*b1*q^2*s*y2^2*z1 + 6*a0*a2*b1*q^2*s*y2^2*z1 - 
        12*a0^2*a2*b1*q^2*s*y2^2*z1 + 6*a0^3*a2*b1*q^2*s*y2^2*z1 - 
        a0*b1^2*q^2*s*y2^2*z1 + 2*a0^2*b1^2*q^2*s*y2^2*z1 - 
        2*a0*a2*b1^2*q^2*s*y2^2*z1 + 4*a0^2*a2*b1^2*q^2*s*y2^2*z1 + 
        2*a0*a2*q^3*s*y2^2*z1 - 5*a0^2*a2*q^3*s*y2^2*z1 + 
        4*a0^3*a2*q^3*s*y2^2*z1 - a0^4*a2*q^3*s*y2^2*z1 - 
        3*a0*a2*b1*q^3*s*y2^2*z1 + 6*a0^2*a2*b1*q^3*s*y2^2*z1 - 
        3*a0^3*a2*b1*q^3*s*y2^2*z1 + a0*a2*b1^2*q^3*s*y2^2*z1 - 
        2*a0^2*a2*b1^2*q^3*s*y2^2*z1 + z1^2 - a0^2*z1^2 - 2*b1*z1^2 - 
        a0*b1*z1^2 + a0^2*b1*z1^2 + b1^2*z1^2 + a0*b1^2*z1^2 - 3*a2*q*z1^2 + 
        3*a0^2*a2*q*z1^2 + 3*a2*b1*q*z1^2 + 2*a0*a2*b1*q*z1^2 - 
        2*a0^2*a2*b1*q*z1^2 - 2*a0*a2*b1^2*q*z1^2 + 3*a2^2*q^2*z1^2 - 
        3*a0^2*a2^2*q^2*z1^2 - a0*a2^2*b1*q^2*z1^2 + a0^2*a2^2*b1*q^2*z1^2 - 
        a2^2*b1^2*q^2*z1^2 + a0*a2^2*b1^2*q^2*z1^2 - a2^3*q^3*z1^2 + 
        a0^2*a2^3*q^3*z1^2 - a2^3*b1*q^3*z1^2 - 2*a0*y2*z1^2 + 
        2*a0^2*y2*z1^2 + 4*a0*b1*y2*z1^2 - 2*a0^2*b1*y2*z1^2 - 
        2*a0*b1^2*y2*z1^2 + 2*a0*q*y2*z1^2 - 2*a0^2*q*y2*z1^2 + 
        4*a0*a2*q*y2*z1^2 - 4*a0^2*a2*q*y2*z1^2 - 4*a0*b1*q*y2*z1^2 + 
        2*a0^2*b1*q*y2*z1^2 - 4*a0*a2*b1*q*y2*z1^2 + 3*a0^2*a2*b1*q*y2*z1^2 + 
        2*a0*b1^2*q*y2*z1^2 + 2*a0*a2*b1^2*q*y2*z1^2 - 4*a0*a2*q^2*y2*z1^2 + 
        4*a0^2*a2*q^2*y2*z1^2 - 2*a0*a2^2*q^2*y2*z1^2 + 
        2*a0^2*a2^2*q^2*y2*z1^2 + 4*a0*a2*b1*q^2*y2*z1^2 - 
        3*a0^2*a2*b1*q^2*y2*z1^2 - a0^2*a2^2*b1*q^2*y2*z1^2 - 
        2*a0*a2*b1^2*q^2*y2*z1^2 + 2*a0*a2^2*q^3*y2*z1^2 - 
        2*a0^2*a2^2*q^3*y2*z1^2 + a0^2*a2^2*b1*q^3*y2*z1^2 - s*y2*z1^2 + 
        2*a0*s*y2*z1^2 - a0^2*s*y2*z1^2 + 2*b1*s*y2*z1^2 - 
        3*a0*b1*s*y2*z1^2 + a0^2*b1*s*y2*z1^2 - b1^2*s*y2*z1^2 + 
        a0*b1^2*s*y2*z1^2 + q*s*y2*z1^2 - 2*a0*q*s*y2*z1^2 + 
        a0^2*q*s*y2*z1^2 + 2*a2*q*s*y2*z1^2 - 4*a0*a2*q*s*y2*z1^2 + 
        2*a0^2*a2*q*s*y2*z1^2 - 2*b1*q*s*y2*z1^2 + 3*a0*b1*q*s*y2*z1^2 - 
        a0^2*b1*q*s*y2*z1^2 - 3*a2*b1*q*s*y2*z1^2 + 4*a0*a2*b1*q*s*y2*z1^2 - 
        a0^2*a2*b1*q*s*y2*z1^2 + b1^2*q*s*y2*z1^2 - a0*b1^2*q*s*y2*z1^2 + 
        a2*b1^2*q*s*y2*z1^2 - a0*a2*b1^2*q*s*y2*z1^2 - 2*a2*q^2*s*y2*z1^2 + 
        4*a0*a2*q^2*s*y2*z1^2 - 2*a0^2*a2*q^2*s*y2*z1^2 - 
        a2^2*q^2*s*y2*z1^2 + 2*a0*a2^2*q^2*s*y2*z1^2 - 
        a0^2*a2^2*q^2*s*y2*z1^2 + 3*a2*b1*q^2*s*y2*z1^2 - 
        4*a0*a2*b1*q^2*s*y2*z1^2 + a0^2*a2*b1*q^2*s*y2*z1^2 + 
        a2^2*b1*q^2*s*y2*z1^2 - a0*a2^2*b1*q^2*s*y2*z1^2 - 
        a2*b1^2*q^2*s*y2*z1^2 + a0*a2*b1^2*q^2*s*y2*z1^2 + 
        a2^2*q^3*s*y2*z1^2 - 2*a0*a2^2*q^3*s*y2*z1^2 + 
        a0^2*a2^2*q^3*s*y2*z1^2 - a2^2*b1*q^3*s*y2*z1^2 + 
        a0*a2^2*b1*q^3*s*y2*z1^2 - z1^3 + a0*z1^3 + 2*b1*z1^3 - a0*b1*z1^3 - 
        b1^2*z1^3 + 3*a2*q*z1^3 - 3*a0*a2*q*z1^3 - 4*a2*b1*q*z1^3 + 
        2*a0*a2*b1*q*z1^3 + a2*b1^2*q*z1^3 - 3*a2^2*q^2*z1^3 + 
        3*a0*a2^2*q^2*z1^3 + 2*a2^2*b1*q^2*z1^3 - a0*a2^2*b1*q^2*z1^3 + 
        a2^3*q^3*z1^3 - a0*a2^3*q^3*z1^3))/(a2*(1 - a2*q - y2 + q*y2)*
       (-a0 + a0*a2*q + a2*b1*q + a0*y2 - a0*q*y2 + z1 - a2*q*z1)*
       (1 - b1 - 2*a2*q + a2*b1*q + a2^2*q^2 - 2*a0*y2 + a0*b1*y2 + 
         2*a0*q*y2 + 2*a0*a2*q*y2 - a0*b1*q*y2 - 2*a0*a2*q^2*y2 - 2*s*y2 + 
         2*a0*s*y2 + 2*b1*s*y2 - a0*b1*s*y2 + 2*q*s*y2 - 2*a0*q*s*y2 + 
         2*a2*q*s*y2 - 2*a0*a2*q*s*y2 - 2*b1*q*s*y2 + a0*b1*q*s*y2 - 
         a2*b1*q*s*y2 - 2*a2*q^2*s*y2 + 2*a0*a2*q^2*s*y2 + a2*b1*q^2*s*y2 + 
         a0^2*y2^2 - 2*a0^2*q*y2^2 + a0^2*q^2*y2^2 + 2*a0*s*y2^2 - 
         2*a0^2*s*y2^2 - a0*b1*s*y2^2 - 4*a0*q*s*y2^2 + 4*a0^2*q*s*y2^2 + 
         2*a0*b1*q*s*y2^2 + 2*a0*q^2*s*y2^2 - 2*a0^2*q^2*s*y2^2 - 
         a0*b1*q^2*s*y2^2 + s^2*y2^2 - 2*a0*s^2*y2^2 + a0^2*s^2*y2^2 - 
         b1*s^2*y2^2 + a0*b1*s^2*y2^2 - 2*q*s^2*y2^2 + 4*a0*q*s^2*y2^2 - 
         2*a0^2*q*s^2*y2^2 + 2*b1*q*s^2*y2^2 - 2*a0*b1*q*s^2*y2^2 + 
         q^2*s^2*y2^2 - 2*a0*q^2*s^2*y2^2 + a0^2*q^2*s^2*y2^2 - 
         b1*q^2*s^2*y2^2 + a0*b1*q^2*s^2*y2^2 - z1 + b1*z1 + 2*a2*q*z1 - 
         a2*b1*q*z1 - a2^2*q^2*z1 + a0*y2*z1 - a0*q*y2*z1 - a0*a2*q*y2*z1 + 
         a0*a2*q^2*y2*z1 + s*y2*z1 - a0*s*y2*z1 - b1*s*y2*z1 - q*s*y2*z1 + 
         a0*q*s*y2*z1 - a2*q*s*y2*z1 + a0*a2*q*s*y2*z1 + b1*q*s*y2*z1 + 
         a2*q^2*s*y2*z1 - a0*a2*q^2*s*y2*z1)^2), 
     -((a0*(-1 + q)*y2^2*(-1 + a0^2 + 3*b1 - 2*a0^2*b1 - 3*b1^2 + a0^2*b1^2 + 
         b1^3 + 3*a2*q - 3*a0^2*a2*q - 6*a2*b1*q - a0*a2*b1*q + 
         4*a0^2*a2*b1*q + 3*a2*b1^2*q + 2*a0*a2*b1^2*q - a0^2*a2*b1^2*q - 
         a0*a2*b1^3*q - 3*a2^2*q^2 + 3*a0^2*a2^2*q^2 + 3*a2^2*b1*q^2 + 
         2*a0*a2^2*b1*q^2 - 2*a0^2*a2^2*b1*q^2 - 2*a0*a2^2*b1^2*q^2 + 
         a2^3*q^3 - a0^2*a2^3*q^3 - a0*a2^3*b1*q^3 + 2*y2 + 2*a0*y2 - 
         4*a0^2*y2 - 6*b1*y2 - 5*a0*b1*y2 + 8*a0^2*b1*y2 + 6*b1^2*y2 + 
         4*a0*b1^2*y2 - 4*a0^2*b1^2*y2 - 2*b1^3*y2 - a0*b1^3*y2 - 2*q*y2 - 
         2*a0*q*y2 + 4*a0^2*q*y2 - 4*a2*q*y2 - 4*a0*a2*q*y2 + 
         8*a0^2*a2*q*y2 + 6*b1*q*y2 + 5*a0*b1*q*y2 - 8*a0^2*b1*q*y2 + 
         8*a2*b1*q*y2 + 8*a0*a2*b1*q*y2 - 10*a0^2*a2*b1*q*y2 - 6*b1^2*q*y2 - 
         4*a0*b1^2*q*y2 + 4*a0^2*b1^2*q*y2 - 4*a2*b1^2*q*y2 - 
         6*a0*a2*b1^2*q*y2 + 2*a0^2*a2*b1^2*q*y2 + 2*b1^3*q*y2 + 
         a0*b1^3*q*y2 + 2*a0*a2*b1^3*q*y2 + 4*a2*q^2*y2 + 4*a0*a2*q^2*y2 - 
         8*a0^2*a2*q^2*y2 + 2*a2^2*q^2*y2 + 2*a0*a2^2*q^2*y2 - 
         4*a0^2*a2^2*q^2*y2 - 8*a2*b1*q^2*y2 - 8*a0*a2*b1*q^2*y2 + 
         10*a0^2*a2*b1*q^2*y2 - 2*a2^2*b1*q^2*y2 - 3*a0*a2^2*b1*q^2*y2 + 
         2*a0^2*a2^2*b1*q^2*y2 + 4*a2*b1^2*q^2*y2 + 6*a0*a2*b1^2*q^2*y2 - 
         2*a0^2*a2*b1^2*q^2*y2 + 2*a0*a2^2*b1^2*q^2*y2 - 
         2*a0*a2*b1^3*q^2*y2 - 2*a2^2*q^3*y2 - 2*a0*a2^2*q^3*y2 + 
         4*a0^2*a2^2*q^3*y2 + 2*a2^2*b1*q^3*y2 + 3*a0*a2^2*b1*q^3*y2 - 
         2*a0^2*a2^2*b1*q^3*y2 - 2*a0*a2^2*b1^2*q^3*y2 + s*y2 - 2*a0*s*y2 + 
         a0^2*s*y2 - 3*b1*s*y2 + 5*a0*b1*s*y2 - 2*a0^2*b1*s*y2 + 
         3*b1^2*s*y2 - 4*a0*b1^2*s*y2 + a0^2*b1^2*s*y2 - b1^3*s*y2 + 
         a0*b1^3*s*y2 - q*s*y2 + 2*a0*q*s*y2 - a0^2*q*s*y2 - 2*a2*q*s*y2 + 
         4*a0*a2*q*s*y2 - 2*a0^2*a2*q*s*y2 + 3*b1*q*s*y2 - 5*a0*b1*q*s*y2 + 
         2*a0^2*b1*q*s*y2 + 4*a2*b1*q*s*y2 - 6*a0*a2*b1*q*s*y2 + 
         2*a0^2*a2*b1*q*s*y2 - 3*b1^2*q*s*y2 + 4*a0*b1^2*q*s*y2 - 
         a0^2*b1^2*q*s*y2 - 2*a2*b1^2*q*s*y2 + 2*a0*a2*b1^2*q*s*y2 + 
         b1^3*q*s*y2 - a0*b1^3*q*s*y2 + 2*a2*q^2*s*y2 - 4*a0*a2*q^2*s*y2 + 
         2*a0^2*a2*q^2*s*y2 + a2^2*q^2*s*y2 - 2*a0*a2^2*q^2*s*y2 + 
         a0^2*a2^2*q^2*s*y2 - 4*a2*b1*q^2*s*y2 + 6*a0*a2*b1*q^2*s*y2 - 
         2*a0^2*a2*b1*q^2*s*y2 - a2^2*b1*q^2*s*y2 + a0*a2^2*b1*q^2*s*y2 + 
         2*a2*b1^2*q^2*s*y2 - 2*a0*a2*b1^2*q^2*s*y2 - a2^2*q^3*s*y2 + 
         2*a0*a2^2*q^3*s*y2 - a0^2*a2^2*q^3*s*y2 + a2^2*b1*q^3*s*y2 - 
         a0*a2^2*b1*q^3*s*y2 - y2^2 - 4*a0*y2^2 + 5*a0^2*y2^2 + 3*b1*y2^2 + 
         10*a0*b1*y2^2 - 10*a0^2*b1*y2^2 - 3*b1^2*y2^2 - 8*a0*b1^2*y2^2 + 
         5*a0^2*b1^2*y2^2 + b1^3*y2^2 + 2*a0*b1^3*y2^2 + 2*q*y2^2 + 
         8*a0*q*y2^2 - 10*a0^2*q*y2^2 + a2*q*y2^2 + 4*a0*a2*q*y2^2 - 
         5*a0^2*a2*q*y2^2 - 6*b1*q*y2^2 - 20*a0*b1*q*y2^2 + 
         20*a0^2*b1*q*y2^2 - 2*a2*b1*q*y2^2 - 7*a0*a2*b1*q*y2^2 + 
         6*a0^2*a2*b1*q*y2^2 + 6*b1^2*q*y2^2 + 16*a0*b1^2*q*y2^2 - 
         10*a0^2*b1^2*q*y2^2 + a2*b1^2*q*y2^2 + 4*a0*a2*b1^2*q*y2^2 - 
         a0^2*a2*b1^2*q*y2^2 - 2*b1^3*q*y2^2 - 4*a0*b1^3*q*y2^2 - 
         a0*a2*b1^3*q*y2^2 - q^2*y2^2 - 4*a0*q^2*y2^2 + 5*a0^2*q^2*y2^2 - 
         2*a2*q^2*y2^2 - 8*a0*a2*q^2*y2^2 + 10*a0^2*a2*q^2*y2^2 + 
         3*b1*q^2*y2^2 + 10*a0*b1*q^2*y2^2 - 10*a0^2*b1*q^2*y2^2 + 
         4*a2*b1*q^2*y2^2 + 14*a0*a2*b1*q^2*y2^2 - 12*a0^2*a2*b1*q^2*y2^2 - 
         3*b1^2*q^2*y2^2 - 8*a0*b1^2*q^2*y2^2 + 5*a0^2*b1^2*q^2*y2^2 - 
         2*a2*b1^2*q^2*y2^2 - 8*a0*a2*b1^2*q^2*y2^2 + 2*a0^2*a2*b1^2*q^2*
          y2^2 + b1^3*q^2*y2^2 + 2*a0*b1^3*q^2*y2^2 + 2*a0*a2*b1^3*q^2*y2^2 + 
         a2*q^3*y2^2 + 4*a0*a2*q^3*y2^2 - 5*a0^2*a2*q^3*y2^2 - 
         2*a2*b1*q^3*y2^2 - 7*a0*a2*b1*q^3*y2^2 + 6*a0^2*a2*b1*q^3*y2^2 + 
         a2*b1^2*q^3*y2^2 + 4*a0*a2*b1^2*q^3*y2^2 - a0^2*a2*b1^2*q^3*y2^2 - 
         a0*a2*b1^3*q^3*y2^2 - 2*s*y2^2 + 4*a0*s*y2^2 - 2*a0^2*s*y2^2 + 
         6*b1*s*y2^2 - 10*a0*b1*s*y2^2 + 4*a0^2*b1*s*y2^2 - 6*b1^2*s*y2^2 + 
         8*a0*b1^2*s*y2^2 - 2*a0^2*b1^2*s*y2^2 + 2*b1^3*s*y2^2 - 
         2*a0*b1^3*s*y2^2 + 4*q*s*y2^2 - 8*a0*q*s*y2^2 + 4*a0^2*q*s*y2^2 + 
         2*a2*q*s*y2^2 - 4*a0*a2*q*s*y2^2 + 2*a0^2*a2*q*s*y2^2 - 
         12*b1*q*s*y2^2 + 20*a0*b1*q*s*y2^2 - 8*a0^2*b1*q*s*y2^2 - 
         4*a2*b1*q*s*y2^2 + 6*a0*a2*b1*q*s*y2^2 - 2*a0^2*a2*b1*q*s*y2^2 + 
         12*b1^2*q*s*y2^2 - 16*a0*b1^2*q*s*y2^2 + 4*a0^2*b1^2*q*s*y2^2 + 
         2*a2*b1^2*q*s*y2^2 - 2*a0*a2*b1^2*q*s*y2^2 - 4*b1^3*q*s*y2^2 + 
         4*a0*b1^3*q*s*y2^2 - 2*q^2*s*y2^2 + 4*a0*q^2*s*y2^2 - 
         2*a0^2*q^2*s*y2^2 - 4*a2*q^2*s*y2^2 + 8*a0*a2*q^2*s*y2^2 - 
         4*a0^2*a2*q^2*s*y2^2 + 6*b1*q^2*s*y2^2 - 10*a0*b1*q^2*s*y2^2 + 
         4*a0^2*b1*q^2*s*y2^2 + 8*a2*b1*q^2*s*y2^2 - 12*a0*a2*b1*q^2*s*y2^2 + 
         4*a0^2*a2*b1*q^2*s*y2^2 - 6*b1^2*q^2*s*y2^2 + 8*a0*b1^2*q^2*s*y2^2 - 
         2*a0^2*b1^2*q^2*s*y2^2 - 4*a2*b1^2*q^2*s*y2^2 + 
         4*a0*a2*b1^2*q^2*s*y2^2 + 2*b1^3*q^2*s*y2^2 - 2*a0*b1^3*q^2*s*y2^2 + 
         2*a2*q^3*s*y2^2 - 4*a0*a2*q^3*s*y2^2 + 2*a0^2*a2*q^3*s*y2^2 - 
         4*a2*b1*q^3*s*y2^2 + 6*a0*a2*b1*q^3*s*y2^2 - 2*a0^2*a2*b1*q^3*s*
          y2^2 + 2*a2*b1^2*q^3*s*y2^2 - 2*a0*a2*b1^2*q^3*s*y2^2 + 2*a0*y2^3 - 
         2*a0^2*y2^3 - 5*a0*b1*y2^3 + 4*a0^2*b1*y2^3 + 4*a0*b1^2*y2^3 - 
         2*a0^2*b1^2*y2^3 - a0*b1^3*y2^3 - 6*a0*q*y2^3 + 6*a0^2*q*y2^3 + 
         15*a0*b1*q*y2^3 - 12*a0^2*b1*q*y2^3 - 12*a0*b1^2*q*y2^3 + 
         6*a0^2*b1^2*q*y2^3 + 3*a0*b1^3*q*y2^3 + 6*a0*q^2*y2^3 - 
         6*a0^2*q^2*y2^3 - 15*a0*b1*q^2*y2^3 + 12*a0^2*b1*q^2*y2^3 + 
         12*a0*b1^2*q^2*y2^3 - 6*a0^2*b1^2*q^2*y2^3 - 3*a0*b1^3*q^2*y2^3 - 
         2*a0*q^3*y2^3 + 2*a0^2*q^3*y2^3 + 5*a0*b1*q^3*y2^3 - 
         4*a0^2*b1*q^3*y2^3 - 4*a0*b1^2*q^3*y2^3 + 2*a0^2*b1^2*q^3*y2^3 + 
         a0*b1^3*q^3*y2^3 + s*y2^3 - 2*a0*s*y2^3 + a0^2*s*y2^3 - 
         3*b1*s*y2^3 + 5*a0*b1*s*y2^3 - 2*a0^2*b1*s*y2^3 + 3*b1^2*s*y2^3 - 
         4*a0*b1^2*s*y2^3 + a0^2*b1^2*s*y2^3 - b1^3*s*y2^3 + a0*b1^3*s*y2^3 - 
         3*q*s*y2^3 + 6*a0*q*s*y2^3 - 3*a0^2*q*s*y2^3 + 9*b1*q*s*y2^3 - 
         15*a0*b1*q*s*y2^3 + 6*a0^2*b1*q*s*y2^3 - 9*b1^2*q*s*y2^3 + 
         12*a0*b1^2*q*s*y2^3 - 3*a0^2*b1^2*q*s*y2^3 + 3*b1^3*q*s*y2^3 - 
         3*a0*b1^3*q*s*y2^3 + 3*q^2*s*y2^3 - 6*a0*q^2*s*y2^3 + 
         3*a0^2*q^2*s*y2^3 - 9*b1*q^2*s*y2^3 + 15*a0*b1*q^2*s*y2^3 - 
         6*a0^2*b1*q^2*s*y2^3 + 9*b1^2*q^2*s*y2^3 - 12*a0*b1^2*q^2*s*y2^3 + 
         3*a0^2*b1^2*q^2*s*y2^3 - 3*b1^3*q^2*s*y2^3 + 3*a0*b1^3*q^2*s*y2^3 - 
         q^3*s*y2^3 + 2*a0*q^3*s*y2^3 - a0^2*q^3*s*y2^3 + 3*b1*q^3*s*y2^3 - 
         5*a0*b1*q^3*s*y2^3 + 2*a0^2*b1*q^3*s*y2^3 - 3*b1^2*q^3*s*y2^3 + 
         4*a0*b1^2*q^3*s*y2^3 - a0^2*b1^2*q^3*s*y2^3 + b1^3*q^3*s*y2^3 - 
         a0*b1^3*q^3*s*y2^3 + 4*z1 - 3*a0*z1 - a0^2*z1 - 8*b1*z1 + 
         3*a0*b1*z1 + 2*a0^2*b1*z1 + 4*b1^2*z1 + a0*b1^2*z1 - a0^2*b1^2*z1 - 
         a0*b1^3*z1 - 12*a2*q*z1 + 9*a0*a2*q*z1 + 3*a0^2*a2*q*z1 + 
         17*a2*b1*q*z1 - 7*a0*a2*b1*q*z1 - 2*a0^2*a2*b1*q*z1 - 
         2*a2*b1^2*q*z1 - a0*a2*b1^2*q*z1 - 2*a0^2*a2*b1^2*q*z1 - 
         3*a2*b1^3*q*z1 + a0^2*a2*b1^3*q*z1 + 12*a2^2*q^2*z1 - 
         9*a0*a2^2*q^2*z1 - 3*a0^2*a2^2*q^2*z1 - 10*a2^2*b1*q^2*z1 + 
         5*a0*a2^2*b1*q^2*z1 - 2*a0^2*a2^2*b1*q^2*z1 - 2*a2^2*b1^2*q^2*z1 - 
         a0*a2^2*b1^2*q^2*z1 + 3*a0^2*a2^2*b1^2*q^2*z1 + a2^2*b1^3*q^2*z1 + 
         a0*a2^2*b1^3*q^2*z1 - 4*a2^3*q^3*z1 + 3*a0*a2^3*q^3*z1 + 
         a0^2*a2^3*q^3*z1 + a2^3*b1*q^3*z1 - a0*a2^3*b1*q^3*z1 + 
         2*a0^2*a2^3*b1*q^3*z1 + a0*a2^3*b1^2*q^3*z1 - 6*y2*z1 + 2*a0*y2*z1 + 
         4*a0^2*y2*z1 + 12*b1*y2*z1 - 2*a0*b1*y2*z1 - 4*a0^2*b1*y2*z1 - 
         6*b1^2*y2*z1 - 2*a0*b1^2*y2*z1 + a0^2*b1^2*y2*z1 + 2*a0*b1^3*y2*z1 + 
         6*q*y2*z1 - 2*a0*q*y2*z1 - 4*a0^2*q*y2*z1 + 12*a2*q*y2*z1 - 
         4*a0*a2*q*y2*z1 - 8*a0^2*a2*q*y2*z1 - 12*b1*q*y2*z1 + 
         2*a0*b1*q*y2*z1 + 4*a0^2*b1*q*y2*z1 - 19*a2*b1*q*y2*z1 + 
         9*a0*a2*b1*q*y2*z1 + a0^2*a2*b1*q*y2*z1 - a0^3*a2*b1*q*y2*z1 + 
         6*b1^2*q*y2*z1 + 2*a0*b1^2*q*y2*z1 - a0^2*b1^2*q*y2*z1 + 
         5*a2*b1^2*q*y2*z1 - 4*a0*a2*b1^2*q*y2*z1 + 2*a0^2*a2*b1^2*q*y2*z1 + 
         a0^3*a2*b1^2*q*y2*z1 - 2*a0*b1^3*q*y2*z1 + 2*a2*b1^3*q*y2*z1 - 
         12*a2*q^2*y2*z1 + 4*a0*a2*q^2*y2*z1 + 8*a0^2*a2*q^2*y2*z1 - 
         6*a2^2*q^2*y2*z1 + 2*a0*a2^2*q^2*y2*z1 + 4*a0^2*a2^2*q^2*y2*z1 + 
         19*a2*b1*q^2*y2*z1 - 9*a0*a2*b1*q^2*y2*z1 - a0^2*a2*b1*q^2*y2*z1 + 
         a0^3*a2*b1*q^2*y2*z1 + 7*a2^2*b1*q^2*y2*z1 - 7*a0*a2^2*b1*q^2*y2*
          z1 + 3*a0^2*a2^2*b1*q^2*y2*z1 + a0^3*a2^2*b1*q^2*y2*z1 - 
         5*a2*b1^2*q^2*y2*z1 + 4*a0*a2*b1^2*q^2*y2*z1 - 2*a0^2*a2*b1^2*q^2*y2*
          z1 - a0^3*a2*b1^2*q^2*y2*z1 - a2^2*b1^2*q^2*y2*z1 + 
         2*a0*a2^2*b1^2*q^2*y2*z1 - 2*a2*b1^3*q^2*y2*z1 + 6*a2^2*q^3*y2*z1 - 
         2*a0*a2^2*q^3*y2*z1 - 4*a0^2*a2^2*q^3*y2*z1 - 7*a2^2*b1*q^3*y2*z1 + 
         7*a0*a2^2*b1*q^3*y2*z1 - 3*a0^2*a2^2*b1*q^3*y2*z1 - 
         a0^3*a2^2*b1*q^3*y2*z1 + a2^2*b1^2*q^3*y2*z1 - 2*a0*a2^2*b1^2*q^3*y2*
          z1 - 2*s*y2*z1 + 4*a0*s*y2*z1 - 2*a0^2*s*y2*z1 + 4*b1*s*y2*z1 - 
         6*a0*b1*s*y2*z1 + 2*a0^2*b1*s*y2*z1 - 2*b1^2*s*y2*z1 + 
         2*a0*b1^2*s*y2*z1 + 2*q*s*y2*z1 - 4*a0*q*s*y2*z1 + 
         2*a0^2*q*s*y2*z1 + 4*a2*q*s*y2*z1 - 8*a0*a2*q*s*y2*z1 + 
         4*a0^2*a2*q*s*y2*z1 - 4*b1*q*s*y2*z1 + 6*a0*b1*q*s*y2*z1 - 
         2*a0^2*b1*q*s*y2*z1 - 6*a2*b1*q*s*y2*z1 + 9*a0*a2*b1*q*s*y2*z1 - 
         4*a0^2*a2*b1*q*s*y2*z1 + a0^3*a2*b1*q*s*y2*z1 + 2*b1^2*q*s*y2*z1 - 
         2*a0*b1^2*q*s*y2*z1 + a2*b1^2*q*s*y2*z1 - 2*a0*a2*b1^2*q*s*y2*z1 + 
         2*a0^2*a2*b1^2*q*s*y2*z1 - a0^3*a2*b1^2*q*s*y2*z1 + 
         a2*b1^3*q*s*y2*z1 - a0^2*a2*b1^3*q*s*y2*z1 - 4*a2*q^2*s*y2*z1 + 
         8*a0*a2*q^2*s*y2*z1 - 4*a0^2*a2*q^2*s*y2*z1 - 2*a2^2*q^2*s*y2*z1 + 
         4*a0*a2^2*q^2*s*y2*z1 - 2*a0^2*a2^2*q^2*s*y2*z1 + 
         6*a2*b1*q^2*s*y2*z1 - 9*a0*a2*b1*q^2*s*y2*z1 + 4*a0^2*a2*b1*q^2*s*y2*
          z1 - a0^3*a2*b1*q^2*s*y2*z1 + 2*a2^2*b1*q^2*s*y2*z1 - 
         3*a0*a2^2*b1*q^2*s*y2*z1 + 2*a0^2*a2^2*b1*q^2*s*y2*z1 - 
         a0^3*a2^2*b1*q^2*s*y2*z1 - a2*b1^2*q^2*s*y2*z1 + 
         2*a0*a2*b1^2*q^2*s*y2*z1 - 2*a0^2*a2*b1^2*q^2*s*y2*z1 + 
         a0^3*a2*b1^2*q^2*s*y2*z1 + a0*a2^2*b1^2*q^2*s*y2*z1 - 
         a0^2*a2^2*b1^2*q^2*s*y2*z1 - a2*b1^3*q^2*s*y2*z1 + 
         a0^2*a2*b1^3*q^2*s*y2*z1 + 2*a2^2*q^3*s*y2*z1 - 
         4*a0*a2^2*q^3*s*y2*z1 + 2*a0^2*a2^2*q^3*s*y2*z1 - 
         2*a2^2*b1*q^3*s*y2*z1 + 3*a0*a2^2*b1*q^3*s*y2*z1 - 
         2*a0^2*a2^2*b1*q^3*s*y2*z1 + a0^3*a2^2*b1*q^3*s*y2*z1 - 
         a0*a2^2*b1^2*q^3*s*y2*z1 + a0^2*a2^2*b1^2*q^3*s*y2*z1 + 2*y2^2*z1 + 
         a0*y2^2*z1 - 3*a0^2*y2^2*z1 - 4*b1*y2^2*z1 + 2*a0^2*b1*y2^2*z1 - 
         a0^3*b1*y2^2*z1 + 2*b1^2*y2^2*z1 - a0*b1^3*y2^2*z1 - 4*q*y2^2*z1 - 
         2*a0*q*y2^2*z1 + 6*a0^2*q*y2^2*z1 - 2*a2*q*y2^2*z1 - 
         a0*a2*q*y2^2*z1 + 3*a0^2*a2*q*y2^2*z1 + 8*b1*q*y2^2*z1 - 
         4*a0^2*b1*q*y2^2*z1 + 2*a0^3*b1*q*y2^2*z1 + 4*a2*b1*q*y2^2*z1 - 
         3*a0*a2*b1*q*y2^2*z1 - a0^2*a2*b1*q*y2^2*z1 + 2*a0^3*a2*b1*q*y2^2*
          z1 - 4*b1^2*q*y2^2*z1 - 2*a2*b1^2*q*y2^2*z1 + 3*a0*a2*b1^2*q*y2^2*
          z1 + 2*a0*b1^3*q*y2^2*z1 + 2*q^2*y2^2*z1 + a0*q^2*y2^2*z1 - 
         3*a0^2*q^2*y2^2*z1 + 4*a2*q^2*y2^2*z1 + 2*a0*a2*q^2*y2^2*z1 - 
         6*a0^2*a2*q^2*y2^2*z1 - 4*b1*q^2*y2^2*z1 + 2*a0^2*b1*q^2*y2^2*z1 - 
         a0^3*b1*q^2*y2^2*z1 - 8*a2*b1*q^2*y2^2*z1 + 6*a0*a2*b1*q^2*y2^2*z1 + 
         2*a0^2*a2*b1*q^2*y2^2*z1 - 4*a0^3*a2*b1*q^2*y2^2*z1 + 
         2*b1^2*q^2*y2^2*z1 + 4*a2*b1^2*q^2*y2^2*z1 - 6*a0*a2*b1^2*q^2*y2^2*
          z1 - a0*b1^3*q^2*y2^2*z1 - 2*a2*q^3*y2^2*z1 - a0*a2*q^3*y2^2*z1 + 
         3*a0^2*a2*q^3*y2^2*z1 + 4*a2*b1*q^3*y2^2*z1 - 3*a0*a2*b1*q^3*y2^2*
          z1 - a0^2*a2*b1*q^3*y2^2*z1 + 2*a0^3*a2*b1*q^3*y2^2*z1 - 
         2*a2*b1^2*q^3*y2^2*z1 + 3*a0*a2*b1^2*q^3*y2^2*z1 + 2*s*y2^2*z1 - 
         4*a0*s*y2^2*z1 + 2*a0^2*s*y2^2*z1 - 4*b1*s*y2^2*z1 + 
         7*a0*b1*s*y2^2*z1 - 4*a0^2*b1*s*y2^2*z1 + a0^3*b1*s*y2^2*z1 + 
         2*b1^2*s*y2^2*z1 - 3*a0*b1^2*s*y2^2*z1 + a0^2*b1^2*s*y2^2*z1 - 
         4*q*s*y2^2*z1 + 8*a0*q*s*y2^2*z1 - 4*a0^2*q*s*y2^2*z1 - 
         2*a2*q*s*y2^2*z1 + 4*a0*a2*q*s*y2^2*z1 - 2*a0^2*a2*q*s*y2^2*z1 + 
         8*b1*q*s*y2^2*z1 - 14*a0*b1*q*s*y2^2*z1 + 8*a0^2*b1*q*s*y2^2*z1 - 
         2*a0^3*b1*q*s*y2^2*z1 + 4*a2*b1*q*s*y2^2*z1 - 8*a0*a2*b1*q*s*y2^2*
          z1 + 6*a0^2*a2*b1*q*s*y2^2*z1 - 2*a0^3*a2*b1*q*s*y2^2*z1 - 
         4*b1^2*q*s*y2^2*z1 + 6*a0*b1^2*q*s*y2^2*z1 - 2*a0^2*b1^2*q*s*y2^2*
          z1 - 2*a2*b1^2*q*s*y2^2*z1 + 4*a0*a2*b1^2*q*s*y2^2*z1 - 
         2*a0^2*a2*b1^2*q*s*y2^2*z1 + 2*q^2*s*y2^2*z1 - 4*a0*q^2*s*y2^2*z1 + 
         2*a0^2*q^2*s*y2^2*z1 + 4*a2*q^2*s*y2^2*z1 - 8*a0*a2*q^2*s*y2^2*z1 + 
         4*a0^2*a2*q^2*s*y2^2*z1 - 4*b1*q^2*s*y2^2*z1 + 7*a0*b1*q^2*s*y2^2*
          z1 - 4*a0^2*b1*q^2*s*y2^2*z1 + a0^3*b1*q^2*s*y2^2*z1 - 
         8*a2*b1*q^2*s*y2^2*z1 + 16*a0*a2*b1*q^2*s*y2^2*z1 - 
         12*a0^2*a2*b1*q^2*s*y2^2*z1 + 4*a0^3*a2*b1*q^2*s*y2^2*z1 + 
         2*b1^2*q^2*s*y2^2*z1 - 3*a0*b1^2*q^2*s*y2^2*z1 + 
         a0^2*b1^2*q^2*s*y2^2*z1 + 4*a2*b1^2*q^2*s*y2^2*z1 - 
         8*a0*a2*b1^2*q^2*s*y2^2*z1 + 4*a0^2*a2*b1^2*q^2*s*y2^2*z1 - 
         2*a2*q^3*s*y2^2*z1 + 4*a0*a2*q^3*s*y2^2*z1 - 2*a0^2*a2*q^3*s*y2^2*
          z1 + 4*a2*b1*q^3*s*y2^2*z1 - 8*a0*a2*b1*q^3*s*y2^2*z1 + 
         6*a0^2*a2*b1*q^3*s*y2^2*z1 - 2*a0^3*a2*b1*q^3*s*y2^2*z1 - 
         2*a2*b1^2*q^3*s*y2^2*z1 + 4*a0*a2*b1^2*q^3*s*y2^2*z1 - 
         2*a0^2*a2*b1^2*q^3*s*y2^2*z1 - a0*b1*y2^3*z1 + a0^3*b1*y2^3*z1 + 
         a0*b1^2*y2^3*z1 + 3*a0*b1*q*y2^3*z1 - 3*a0^3*b1*q*y2^3*z1 - 
         3*a0*b1^2*q*y2^3*z1 - 3*a0*b1*q^2*y2^3*z1 + 3*a0^3*b1*q^2*y2^3*z1 + 
         3*a0*b1^2*q^2*y2^3*z1 + a0*b1*q^3*y2^3*z1 - a0^3*b1*q^3*y2^3*z1 - 
         a0*b1^2*q^3*y2^3*z1 - a0*b1*s*y2^3*z1 + 2*a0^2*b1*s*y2^3*z1 - 
         a0^3*b1*s*y2^3*z1 + a0*b1^2*s*y2^3*z1 - a0^2*b1^2*s*y2^3*z1 + 
         3*a0*b1*q*s*y2^3*z1 - 6*a0^2*b1*q*s*y2^3*z1 + 3*a0^3*b1*q*s*y2^3*
          z1 - 3*a0*b1^2*q*s*y2^3*z1 + 3*a0^2*b1^2*q*s*y2^3*z1 - 
         3*a0*b1*q^2*s*y2^3*z1 + 6*a0^2*b1*q^2*s*y2^3*z1 - 
         3*a0^3*b1*q^2*s*y2^3*z1 + 3*a0*b1^2*q^2*s*y2^3*z1 - 
         3*a0^2*b1^2*q^2*s*y2^3*z1 + a0*b1*q^3*s*y2^3*z1 - 
         2*a0^2*b1*q^3*s*y2^3*z1 + a0^3*b1*q^3*s*y2^3*z1 - 
         a0*b1^2*q^3*s*y2^3*z1 + a0^2*b1^2*q^3*s*y2^3*z1 - 4*z1^2 + 
         4*a0*z1^2 + 8*b1*z1^2 - 5*a0*b1*z1^2 - 4*b1^2*z1^2 + a0*b1^2*z1^2 + 
         12*a2*q*z1^2 - 12*a0*a2*q*z1^2 - 17*a2*b1*q*z1^2 + 
         11*a0*a2*b1*q*z1^2 - a0^2*a2*b1*q*z1^2 + 4*a2*b1^2*q*z1^2 - 
         2*a0*a2*b1^2*q*z1^2 + a0^2*a2*b1^2*q*z1^2 + a2*b1^3*q*z1^2 + 
         a0*a2*b1^3*q*z1^2 - 12*a2^2*q^2*z1^2 + 12*a0*a2^2*q^2*z1^2 + 
         10*a2^2*b1*q^2*z1^2 - 7*a0*a2^2*b1*q^2*z1^2 + 2*a0^2*a2^2*b1*q^2*
          z1^2 + a0*a2^2*b1^2*q^2*z1^2 - a0^2*a2^2*b1^2*q^2*z1^2 + 
         4*a2^3*q^3*z1^2 - 4*a0*a2^3*q^3*z1^2 - a2^3*b1*q^3*z1^2 + 
         a0*a2^3*b1*q^3*z1^2 - a0^2*a2^3*b1*q^3*z1^2 + 3*y2*z1^2 - 
         2*a0*y2*z1^2 - a0^2*y2*z1^2 - 6*b1*y2*z1^2 + 5*a0*b1*y2*z1^2 - 
         2*a0^2*b1*y2*z1^2 + 3*b1^2*y2*z1^2 - 3*a0*b1^2*y2*z1^2 + 
         a0^2*b1^2*y2*z1^2 - 3*q*y2*z1^2 + 2*a0*q*y2*z1^2 + a0^2*q*y2*z1^2 - 
         6*a2*q*y2*z1^2 + 4*a0*a2*q*y2*z1^2 + 2*a0^2*a2*q*y2*z1^2 + 
         6*b1*q*y2*z1^2 - 5*a0*b1*q*y2*z1^2 + 2*a0^2*b1*q*y2*z1^2 + 
         9*a2*b1*q*y2*z1^2 - 9*a0*a2*b1*q*y2*z1^2 + 4*a0^2*a2*b1*q*y2*z1^2 - 
         3*b1^2*q*y2*z1^2 + 3*a0*b1^2*q*y2*z1^2 - a0^2*b1^2*q*y2*z1^2 - 
         3*a2*b1^2*q*y2*z1^2 + 3*a0*a2*b1^2*q*y2*z1^2 + 6*a2*q^2*y2*z1^2 - 
         4*a0*a2*q^2*y2*z1^2 - 2*a0^2*a2*q^2*y2*z1^2 + 3*a2^2*q^2*y2*z1^2 - 
         2*a0*a2^2*q^2*y2*z1^2 - a0^2*a2^2*q^2*y2*z1^2 - 
         9*a2*b1*q^2*y2*z1^2 + 9*a0*a2*b1*q^2*y2*z1^2 - 4*a0^2*a2*b1*q^2*y2*
          z1^2 - 3*a2^2*b1*q^2*y2*z1^2 + 4*a0*a2^2*b1*q^2*y2*z1^2 - 
         2*a0^2*a2^2*b1*q^2*y2*z1^2 + 3*a2*b1^2*q^2*y2*z1^2 - 
         3*a0*a2*b1^2*q^2*y2*z1^2 - 3*a2^2*q^3*y2*z1^2 + 
         2*a0*a2^2*q^3*y2*z1^2 + a0^2*a2^2*q^3*y2*z1^2 + 
         3*a2^2*b1*q^3*y2*z1^2 - 4*a0*a2^2*b1*q^3*y2*z1^2 + 
         2*a0^2*a2^2*b1*q^3*y2*z1^2 + s*y2*z1^2 - 2*a0*s*y2*z1^2 + 
         a0^2*s*y2*z1^2 - 2*b1*s*y2*z1^2 + 3*a0*b1*s*y2*z1^2 - 
         a0^2*b1*s*y2*z1^2 + b1^2*s*y2*z1^2 - a0*b1^2*s*y2*z1^2 - 
         q*s*y2*z1^2 + 2*a0*q*s*y2*z1^2 - a0^2*q*s*y2*z1^2 - 
         2*a2*q*s*y2*z1^2 + 4*a0*a2*q*s*y2*z1^2 - 2*a0^2*a2*q*s*y2*z1^2 + 
         2*b1*q*s*y2*z1^2 - 3*a0*b1*q*s*y2*z1^2 + a0^2*b1*q*s*y2*z1^2 + 
         3*a2*b1*q*s*y2*z1^2 - 4*a0*a2*b1*q*s*y2*z1^2 + 
         a0^2*a2*b1*q*s*y2*z1^2 - b1^2*q*s*y2*z1^2 + a0*b1^2*q*s*y2*z1^2 - 
         a2*b1^2*q*s*y2*z1^2 + a0*a2*b1^2*q*s*y2*z1^2 + 2*a2*q^2*s*y2*z1^2 - 
         4*a0*a2*q^2*s*y2*z1^2 + 2*a0^2*a2*q^2*s*y2*z1^2 + 
         a2^2*q^2*s*y2*z1^2 - 2*a0*a2^2*q^2*s*y2*z1^2 + a0^2*a2^2*q^2*s*y2*
          z1^2 - 3*a2*b1*q^2*s*y2*z1^2 + 4*a0*a2*b1*q^2*s*y2*z1^2 - 
         a0^2*a2*b1*q^2*s*y2*z1^2 - a2^2*b1*q^2*s*y2*z1^2 + 
         a0*a2^2*b1*q^2*s*y2*z1^2 + a2*b1^2*q^2*s*y2*z1^2 - 
         a0*a2*b1^2*q^2*s*y2*z1^2 - a2^2*q^3*s*y2*z1^2 + 
         2*a0*a2^2*q^3*s*y2*z1^2 - a0^2*a2^2*q^3*s*y2*z1^2 + 
         a2^2*b1*q^3*s*y2*z1^2 - a0*a2^2*b1*q^3*s*y2*z1^2 - 
         2*a0*b1*y2^2*z1^2 + a0^2*b1*y2^2*z1^2 + a0^3*b1*y2^2*z1^2 + 
         2*a0*b1^2*y2^2*z1^2 + 4*a0*b1*q*y2^2*z1^2 - 2*a0^2*b1*q*y2^2*z1^2 - 
         2*a0^3*b1*q*y2^2*z1^2 + a0*a2*b1*q*y2^2*z1^2 - 
         a0^2*a2*b1*q*y2^2*z1^2 - 4*a0*b1^2*q*y2^2*z1^2 - 
         2*a0*b1*q^2*y2^2*z1^2 + a0^2*b1*q^2*y2^2*z1^2 + 
         a0^3*b1*q^2*y2^2*z1^2 - 2*a0*a2*b1*q^2*y2^2*z1^2 + 
         2*a0^2*a2*b1*q^2*y2^2*z1^2 + 2*a0*b1^2*q^2*y2^2*z1^2 + 
         a0*a2*b1*q^3*y2^2*z1^2 - a0^2*a2*b1*q^3*y2^2*z1^2 - 
         a0*b1*s*y2^2*z1^2 + 2*a0^2*b1*s*y2^2*z1^2 - a0^3*b1*s*y2^2*z1^2 + 
         a0*b1^2*s*y2^2*z1^2 - a0^2*b1^2*s*y2^2*z1^2 + 2*a0*b1*q*s*y2^2*
          z1^2 - 4*a0^2*b1*q*s*y2^2*z1^2 + 2*a0^3*b1*q*s*y2^2*z1^2 - 
         2*a0*b1^2*q*s*y2^2*z1^2 + 2*a0^2*b1^2*q*s*y2^2*z1^2 - 
         a0*b1*q^2*s*y2^2*z1^2 + 2*a0^2*b1*q^2*s*y2^2*z1^2 - 
         a0^3*b1*q^2*s*y2^2*z1^2 + a0*b1^2*q^2*s*y2^2*z1^2 - 
         a0^2*b1^2*q^2*s*y2^2*z1^2 + z1^3 - a0*z1^3 - 2*b1*z1^3 + 
         a0*b1*z1^3 + b1^2*z1^3 - 3*a2*q*z1^3 + 3*a0*a2*q*z1^3 + 
         4*a2*b1*q*z1^3 - 2*a0*a2*b1*q*z1^3 - a2*b1^2*q*z1^3 + 
         3*a2^2*q^2*z1^3 - 3*a0*a2^2*q^2*z1^3 - 2*a2^2*b1*q^2*z1^3 + 
         a0*a2^2*b1*q^2*z1^3 - a2^3*q^3*z1^3 + a0*a2^3*q^3*z1^3 - 
         a0*b1*y2*z1^3 + a0^2*b1*y2*z1^3 + a0*b1^2*y2*z1^3 + 
         a0*b1*q*y2*z1^3 - a0^2*b1*q*y2*z1^3 + a0*a2*b1*q*y2*z1^3 - 
         a0^2*a2*b1*q*y2*z1^3 - a0*b1^2*q*y2*z1^3 - a0*a2*b1*q^2*y2*z1^3 + 
         a0^2*a2*b1*q^2*y2*z1^3))/(a2*(-1 + a2*q + y2 - q*y2)^2*
        (1 - b1 - a2*q - y2 + b1*y2 + q*y2 - b1*q*y2 - z1 + b1*z1 + a2*q*z1)^
         2*(1 - b1 - 2*a2*q + a2*b1*q + a2^2*q^2 - 2*a0*y2 + a0*b1*y2 + 
         2*a0*q*y2 + 2*a0*a2*q*y2 - a0*b1*q*y2 - 2*a0*a2*q^2*y2 - 2*s*y2 + 
         2*a0*s*y2 + 2*b1*s*y2 - a0*b1*s*y2 + 2*q*s*y2 - 2*a0*q*s*y2 + 
         2*a2*q*s*y2 - 2*a0*a2*q*s*y2 - 2*b1*q*s*y2 + a0*b1*q*s*y2 - 
         a2*b1*q*s*y2 - 2*a2*q^2*s*y2 + 2*a0*a2*q^2*s*y2 + a2*b1*q^2*s*y2 + 
         a0^2*y2^2 - 2*a0^2*q*y2^2 + a0^2*q^2*y2^2 + 2*a0*s*y2^2 - 
         2*a0^2*s*y2^2 - a0*b1*s*y2^2 - 4*a0*q*s*y2^2 + 4*a0^2*q*s*y2^2 + 
         2*a0*b1*q*s*y2^2 + 2*a0*q^2*s*y2^2 - 2*a0^2*q^2*s*y2^2 - 
         a0*b1*q^2*s*y2^2 + s^2*y2^2 - 2*a0*s^2*y2^2 + a0^2*s^2*y2^2 - 
         b1*s^2*y2^2 + a0*b1*s^2*y2^2 - 2*q*s^2*y2^2 + 4*a0*q*s^2*y2^2 - 
         2*a0^2*q*s^2*y2^2 + 2*b1*q*s^2*y2^2 - 2*a0*b1*q*s^2*y2^2 + 
         q^2*s^2*y2^2 - 2*a0*q^2*s^2*y2^2 + a0^2*q^2*s^2*y2^2 - 
         b1*q^2*s^2*y2^2 + a0*b1*q^2*s^2*y2^2 - z1 + b1*z1 + 2*a2*q*z1 - 
         a2*b1*q*z1 - a2^2*q^2*z1 + a0*y2*z1 - a0*q*y2*z1 - a0*a2*q*y2*z1 + 
         a0*a2*q^2*y2*z1 + s*y2*z1 - a0*s*y2*z1 - b1*s*y2*z1 - q*s*y2*z1 + 
         a0*q*s*y2*z1 - a2*q*s*y2*z1 + a0*a2*q*s*y2*z1 + b1*q*s*y2*z1 + 
         a2*q^2*s*y2*z1 - a0*a2*q^2*s*y2*z1))), 
     -((a0*(-1 + q)*y2^2*(a0^2*b1 - 2*a0^2*b1^2 + a0^2*b1^3 - a0*a2*b1*q - 
         2*a0^2*a2*b1*q + 2*a0*a2*b1^2*q + 2*a0^2*a2*b1^2*q - a0*a2*b1^3*q + 
         2*a0*a2^2*b1*q^2 + a0^2*a2^2*b1*q^2 - 2*a0*a2^2*b1^2*q^2 - 
         a0*a2^3*b1*q^3 - 2*a0^2*b1*y2 - a0^3*b1*y2 + 4*a0^2*b1^2*y2 + 
         a0^3*b1^2*y2 - 2*a0^2*b1^3*y2 + 2*a0^2*b1*q*y2 + a0^3*b1*q*y2 + 
         a0*a2*b1*q*y2 + 4*a0^2*a2*b1*q*y2 + a0^3*a2*b1*q*y2 - 
         4*a0^2*b1^2*q*y2 - a0^3*b1^2*q*y2 - 2*a0*a2*b1^2*q*y2 - 
         4*a0^2*a2*b1^2*q*y2 + 2*a0^2*b1^3*q*y2 + a0*a2*b1^3*q*y2 - 
         a0*a2*b1*q^2*y2 - 4*a0^2*a2*b1*q^2*y2 - a0^3*a2*b1*q^2*y2 - 
         a0*a2^2*b1*q^2*y2 - 2*a0^2*a2^2*b1*q^2*y2 + 2*a0*a2*b1^2*q^2*y2 + 
         4*a0^2*a2*b1^2*q^2*y2 + a0*a2^2*b1^2*q^2*y2 - a0*a2*b1^3*q^2*y2 + 
         a0*a2^2*b1*q^3*y2 + 2*a0^2*a2^2*b1*q^3*y2 - a0*a2^2*b1^2*q^3*y2 - 
         a0^2*b1*s*y2 + a0^3*b1*s*y2 + 2*a0^2*b1^2*s*y2 - a0^3*b1^2*s*y2 - 
         a0^2*b1^3*s*y2 + a0^2*b1*q*s*y2 - a0^3*b1*q*s*y2 + a0*a2*b1*q*s*y2 - 
         a0^3*a2*b1*q*s*y2 - 2*a0^2*b1^2*q*s*y2 + a0^3*b1^2*q*s*y2 - 
         2*a0*a2*b1^2*q*s*y2 + a0^2*b1^3*q*s*y2 + a0*a2*b1^3*q*s*y2 - 
         a0*a2*b1*q^2*s*y2 + a0^3*a2*b1*q^2*s*y2 - a0*a2^2*b1*q^2*s*y2 + 
         a0^2*a2^2*b1*q^2*s*y2 + 2*a0*a2*b1^2*q^2*s*y2 + 
         a0*a2^2*b1^2*q^2*s*y2 - a0*a2*b1^3*q^2*s*y2 + a0*a2^2*b1*q^3*s*y2 - 
         a0^2*a2^2*b1*q^3*s*y2 - a0*a2^2*b1^2*q^3*s*y2 + a0^2*b1*y2^2 + 
         2*a0^3*b1*y2^2 - 2*a0^2*b1^2*y2^2 - 2*a0^3*b1^2*y2^2 + 
         a0^2*b1^3*y2^2 - 2*a0^2*b1*q*y2^2 - 4*a0^3*b1*q*y2^2 - 
         2*a0^2*a2*b1*q*y2^2 - a0^3*a2*b1*q*y2^2 + 4*a0^2*b1^2*q*y2^2 + 
         4*a0^3*b1^2*q*y2^2 + 2*a0^2*a2*b1^2*q*y2^2 - 2*a0^2*b1^3*q*y2^2 + 
         a0^2*b1*q^2*y2^2 + 2*a0^3*b1*q^2*y2^2 + 4*a0^2*a2*b1*q^2*y2^2 + 
         2*a0^3*a2*b1*q^2*y2^2 - 2*a0^2*b1^2*q^2*y2^2 - 
         2*a0^3*b1^2*q^2*y2^2 - 4*a0^2*a2*b1^2*q^2*y2^2 + 
         a0^2*b1^3*q^2*y2^2 - 2*a0^2*a2*b1*q^3*y2^2 - a0^3*a2*b1*q^3*y2^2 + 
         2*a0^2*a2*b1^2*q^3*y2^2 + 2*a0^2*b1*s*y2^2 - 2*a0^3*b1*s*y2^2 - 
         4*a0^2*b1^2*s*y2^2 + 2*a0^3*b1^2*s*y2^2 + 2*a0^2*b1^3*s*y2^2 - 
         4*a0^2*b1*q*s*y2^2 + 4*a0^3*b1*q*s*y2^2 - a0*a2*b1*q*s*y2^2 + 
         a0^3*a2*b1*q*s*y2^2 + 8*a0^2*b1^2*q*s*y2^2 - 4*a0^3*b1^2*q*s*y2^2 + 
         2*a0*a2*b1^2*q*s*y2^2 - 4*a0^2*b1^3*q*s*y2^2 - a0*a2*b1^3*q*s*y2^2 + 
         2*a0^2*b1*q^2*s*y2^2 - 2*a0^3*b1*q^2*s*y2^2 + 2*a0*a2*b1*q^2*s*
          y2^2 - 2*a0^3*a2*b1*q^2*s*y2^2 - 4*a0^2*b1^2*q^2*s*y2^2 + 
         2*a0^3*b1^2*q^2*s*y2^2 - 4*a0*a2*b1^2*q^2*s*y2^2 + 
         2*a0^2*b1^3*q^2*s*y2^2 + 2*a0*a2*b1^3*q^2*s*y2^2 - 
         a0*a2*b1*q^3*s*y2^2 + a0^3*a2*b1*q^3*s*y2^2 + 2*a0*a2*b1^2*q^3*s*
          y2^2 - a0*a2*b1^3*q^3*s*y2^2 - a0^3*b1*y2^3 + a0^3*b1^2*y2^3 + 
         3*a0^3*b1*q*y2^3 - 3*a0^3*b1^2*q*y2^3 - 3*a0^3*b1*q^2*y2^3 + 
         3*a0^3*b1^2*q^2*y2^3 + a0^3*b1*q^3*y2^3 - a0^3*b1^2*q^3*y2^3 - 
         a0^2*b1*s*y2^3 + a0^3*b1*s*y2^3 + 2*a0^2*b1^2*s*y2^3 - 
         a0^3*b1^2*s*y2^3 - a0^2*b1^3*s*y2^3 + 3*a0^2*b1*q*s*y2^3 - 
         3*a0^3*b1*q*s*y2^3 - 6*a0^2*b1^2*q*s*y2^3 + 3*a0^3*b1^2*q*s*y2^3 + 
         3*a0^2*b1^3*q*s*y2^3 - 3*a0^2*b1*q^2*s*y2^3 + 3*a0^3*b1*q^2*s*y2^3 + 
         6*a0^2*b1^2*q^2*s*y2^3 - 3*a0^3*b1^2*q^2*s*y2^3 - 
         3*a0^2*b1^3*q^2*s*y2^3 + a0^2*b1*q^3*s*y2^3 - a0^3*b1*q^3*s*y2^3 - 
         2*a0^2*b1^2*q^3*s*y2^3 + a0^3*b1^2*q^3*s*y2^3 + 
         a0^2*b1^3*q^3*s*y2^3 - 2*z1 + 3*a0*z1 - a0^2*z1 + 4*b1*z1 - 
         5*a0*b1*z1 + 2*a0^2*b1*z1 - 2*b1^2*z1 + 3*a0*b1^2*z1 - 
         a0^2*b1^2*z1 - a0*b1^3*z1 + 6*a2*q*z1 - 9*a0*a2*q*z1 + 
         3*a0^2*a2*q*z1 - 10*a2*b1*q*z1 + 14*a0*a2*b1*q*z1 - 
         5*a0^2*a2*b1*q*z1 + 4*a2*b1^2*q*z1 - 10*a0*a2*b1^2*q*z1 + 
         3*a0^2*a2*b1^2*q*z1 + 4*a0*a2*b1^3*q*z1 - a0^2*a2*b1^3*q*z1 - 
         6*a2^2*q^2*z1 + 9*a0*a2^2*q^2*z1 - 3*a0^2*a2^2*q^2*z1 + 
         8*a2^2*b1*q^2*z1 - 13*a0*a2^2*b1*q^2*z1 + 4*a0^2*a2^2*b1*q^2*z1 - 
         3*a2^2*b1^2*q^2*z1 + 8*a0*a2^2*b1^2*q^2*z1 - 2*a0^2*a2^2*b1^2*q^2*
          z1 - a0*a2^2*b1^3*q^2*z1 + 2*a2^3*q^3*z1 - 3*a0*a2^3*q^3*z1 + 
         a0^2*a2^3*q^3*z1 - 2*a2^3*b1*q^3*z1 + 4*a0*a2^3*b1*q^3*z1 - 
         a0^2*a2^3*b1*q^3*z1 + a2^3*b1^2*q^3*z1 - a0*a2^3*b1^2*q^3*z1 + 
         2*y2*z1 - a0*y2*z1 - 2*a0^2*y2*z1 + a0^3*y2*z1 - 4*b1*y2*z1 + 
         2*a0*b1*y2*z1 - a0^3*b1*y2*z1 + 2*b1^2*y2*z1 - 2*a0*b1^2*y2*z1 + 
         a0^2*b1^2*y2*z1 + a0*b1^3*y2*z1 - 2*q*y2*z1 + a0*q*y2*z1 + 
         2*a0^2*q*y2*z1 - a0^3*q*y2*z1 - 4*a2*q*y2*z1 + 2*a0*a2*q*y2*z1 + 
         4*a0^2*a2*q*y2*z1 - 2*a0^3*a2*q*y2*z1 + 4*b1*q*y2*z1 - 
         2*a0*b1*q*y2*z1 + a0^3*b1*q*y2*z1 + 7*a2*b1*q*y2*z1 - 
         4*a0*a2*b1*q*y2*z1 - 3*a0^2*a2*b1*q*y2*z1 + 2*a0^3*a2*b1*q*y2*z1 - 
         2*b1^2*q*y2*z1 + 2*a0*b1^2*q*y2*z1 - a0^2*b1^2*q*y2*z1 - 
         3*a2*b1^2*q*y2*z1 + 4*a0*a2*b1^2*q*y2*z1 + 3*a0^2*a2*b1^2*q*y2*z1 - 
         a0^3*a2*b1^2*q*y2*z1 - a0*b1^3*q*y2*z1 - 2*a0*a2*b1^3*q*y2*z1 + 
         4*a2*q^2*y2*z1 - 2*a0*a2*q^2*y2*z1 - 4*a0^2*a2*q^2*y2*z1 + 
         2*a0^3*a2*q^2*y2*z1 + 2*a2^2*q^2*y2*z1 - a0*a2^2*q^2*y2*z1 - 
         2*a0^2*a2^2*q^2*y2*z1 + a0^3*a2^2*q^2*y2*z1 - 7*a2*b1*q^2*y2*z1 + 
         4*a0*a2*b1*q^2*y2*z1 + 3*a0^2*a2*b1*q^2*y2*z1 - 
         2*a0^3*a2*b1*q^2*y2*z1 - 3*a2^2*b1*q^2*y2*z1 + 2*a0*a2^2*b1*q^2*y2*
          z1 + 3*a0^2*a2^2*b1*q^2*y2*z1 - a0^3*a2^2*b1*q^2*y2*z1 + 
         3*a2*b1^2*q^2*y2*z1 - 4*a0*a2*b1^2*q^2*y2*z1 - 3*a0^2*a2*b1^2*q^2*y2*
          z1 + a0^3*a2*b1^2*q^2*y2*z1 + a2^2*b1^2*q^2*y2*z1 - 
         a0*a2^2*b1^2*q^2*y2*z1 - a0^2*a2^2*b1^2*q^2*y2*z1 + 
         2*a0*a2*b1^3*q^2*y2*z1 - 2*a2^2*q^3*y2*z1 + a0*a2^2*q^3*y2*z1 + 
         2*a0^2*a2^2*q^3*y2*z1 - a0^3*a2^2*q^3*y2*z1 + 3*a2^2*b1*q^3*y2*z1 - 
         2*a0*a2^2*b1*q^3*y2*z1 - 3*a0^2*a2^2*b1*q^3*y2*z1 + 
         a0^3*a2^2*b1*q^3*y2*z1 - a2^2*b1^2*q^3*y2*z1 + a0*a2^2*b1^2*q^3*y2*
          z1 + a0^2*a2^2*b1^2*q^3*y2*z1 + 2*s*y2*z1 - 5*a0*s*y2*z1 + 
         4*a0^2*s*y2*z1 - a0^3*s*y2*z1 - 4*b1*s*y2*z1 + 8*a0*b1*s*y2*z1 - 
         5*a0^2*b1*s*y2*z1 + a0^3*b1*s*y2*z1 + 2*b1^2*s*y2*z1 - 
         4*a0*b1^2*s*y2*z1 + a0^2*b1^2*s*y2*z1 + a0*b1^3*s*y2*z1 - 
         2*q*s*y2*z1 + 5*a0*q*s*y2*z1 - 4*a0^2*q*s*y2*z1 + a0^3*q*s*y2*z1 - 
         4*a2*q*s*y2*z1 + 10*a0*a2*q*s*y2*z1 - 8*a0^2*a2*q*s*y2*z1 + 
         2*a0^3*a2*q*s*y2*z1 + 4*b1*q*s*y2*z1 - 8*a0*b1*q*s*y2*z1 + 
         5*a0^2*b1*q*s*y2*z1 - a0^3*b1*q*s*y2*z1 + 7*a2*b1*q*s*y2*z1 - 
         14*a0*a2*b1*q*s*y2*z1 + 9*a0^2*a2*b1*q*s*y2*z1 - 
         2*a0^3*a2*b1*q*s*y2*z1 - 2*b1^2*q*s*y2*z1 + 4*a0*b1^2*q*s*y2*z1 - 
         a0^2*b1^2*q*s*y2*z1 - 3*a2*b1^2*q*s*y2*z1 + 8*a0*a2*b1^2*q*s*y2*z1 - 
         4*a0^2*a2*b1^2*q*s*y2*z1 + a0^3*a2*b1^2*q*s*y2*z1 - 
         a0*b1^3*q*s*y2*z1 - 2*a0*a2*b1^3*q*s*y2*z1 + a0^2*a2*b1^3*q*s*y2*
          z1 + 4*a2*q^2*s*y2*z1 - 10*a0*a2*q^2*s*y2*z1 + 
         8*a0^2*a2*q^2*s*y2*z1 - 2*a0^3*a2*q^2*s*y2*z1 + 2*a2^2*q^2*s*y2*z1 - 
         5*a0*a2^2*q^2*s*y2*z1 + 4*a0^2*a2^2*q^2*s*y2*z1 - 
         a0^3*a2^2*q^2*s*y2*z1 - 7*a2*b1*q^2*s*y2*z1 + 14*a0*a2*b1*q^2*s*y2*
          z1 - 9*a0^2*a2*b1*q^2*s*y2*z1 + 2*a0^3*a2*b1*q^2*s*y2*z1 - 
         3*a2^2*b1*q^2*s*y2*z1 + 6*a0*a2^2*b1*q^2*s*y2*z1 - 
         4*a0^2*a2^2*b1*q^2*s*y2*z1 + a0^3*a2^2*b1*q^2*s*y2*z1 + 
         3*a2*b1^2*q^2*s*y2*z1 - 8*a0*a2*b1^2*q^2*s*y2*z1 + 
         4*a0^2*a2*b1^2*q^2*s*y2*z1 - a0^3*a2*b1^2*q^2*s*y2*z1 + 
         a2^2*b1^2*q^2*s*y2*z1 - 3*a0*a2^2*b1^2*q^2*s*y2*z1 + 
         a0^2*a2^2*b1^2*q^2*s*y2*z1 + 2*a0*a2*b1^3*q^2*s*y2*z1 - 
         a0^2*a2*b1^3*q^2*s*y2*z1 - 2*a2^2*q^3*s*y2*z1 + 
         5*a0*a2^2*q^3*s*y2*z1 - 4*a0^2*a2^2*q^3*s*y2*z1 + 
         a0^3*a2^2*q^3*s*y2*z1 + 3*a2^2*b1*q^3*s*y2*z1 - 
         6*a0*a2^2*b1*q^3*s*y2*z1 + 4*a0^2*a2^2*b1*q^3*s*y2*z1 - 
         a0^3*a2^2*b1*q^3*s*y2*z1 - a2^2*b1^2*q^3*s*y2*z1 + 
         3*a0*a2^2*b1^2*q^3*s*y2*z1 - a0^2*a2^2*b1^2*q^3*s*y2*z1 - 
         2*a0*y2^2*z1 + 3*a0^2*y2^2*z1 - a0^3*y2^2*z1 + 3*a0*b1*y2^2*z1 - 
         2*a0^2*b1*y2^2*z1 + 2*a0^3*b1*y2^2*z1 - a0*b1^2*y2^2*z1 + 
         4*a0*q*y2^2*z1 - 6*a0^2*q*y2^2*z1 + 2*a0^3*q*y2^2*z1 + 
         2*a0*a2*q*y2^2*z1 - 3*a0^2*a2*q*y2^2*z1 + a0^3*a2*q*y2^2*z1 - 
         6*a0*b1*q*y2^2*z1 + 4*a0^2*b1*q*y2^2*z1 - 4*a0^3*b1*q*y2^2*z1 - 
         3*a0*a2*b1*q*y2^2*z1 + 3*a0^2*a2*b1*q*y2^2*z1 - 
         a0^3*a2*b1*q*y2^2*z1 + 2*a0*b1^2*q*y2^2*z1 + a0*a2*b1^2*q*y2^2*z1 - 
         2*a0^2*a2*b1^2*q*y2^2*z1 - 2*a0*q^2*y2^2*z1 + 3*a0^2*q^2*y2^2*z1 - 
         a0^3*q^2*y2^2*z1 - 4*a0*a2*q^2*y2^2*z1 + 6*a0^2*a2*q^2*y2^2*z1 - 
         2*a0^3*a2*q^2*y2^2*z1 + 3*a0*b1*q^2*y2^2*z1 - 2*a0^2*b1*q^2*y2^2*
          z1 + 2*a0^3*b1*q^2*y2^2*z1 + 6*a0*a2*b1*q^2*y2^2*z1 - 
         6*a0^2*a2*b1*q^2*y2^2*z1 + 2*a0^3*a2*b1*q^2*y2^2*z1 - 
         a0*b1^2*q^2*y2^2*z1 - 2*a0*a2*b1^2*q^2*y2^2*z1 + 
         4*a0^2*a2*b1^2*q^2*y2^2*z1 + 2*a0*a2*q^3*y2^2*z1 - 
         3*a0^2*a2*q^3*y2^2*z1 + a0^3*a2*q^3*y2^2*z1 - 3*a0*a2*b1*q^3*y2^2*
          z1 + 3*a0^2*a2*b1*q^3*y2^2*z1 - a0^3*a2*b1*q^3*y2^2*z1 + 
         a0*a2*b1^2*q^3*y2^2*z1 - 2*a0^2*a2*b1^2*q^3*y2^2*z1 - 2*s*y2^2*z1 + 
         5*a0*s*y2^2*z1 - 4*a0^2*s*y2^2*z1 + a0^3*s*y2^2*z1 + 
         4*b1*s*y2^2*z1 - 8*a0*b1*s*y2^2*z1 + 6*a0^2*b1*s*y2^2*z1 - 
         2*a0^3*b1*s*y2^2*z1 - 2*b1^2*s*y2^2*z1 + 4*a0*b1^2*s*y2^2*z1 - 
         a0^2*b1^2*s*y2^2*z1 - a0*b1^3*s*y2^2*z1 + 4*q*s*y2^2*z1 - 
         10*a0*q*s*y2^2*z1 + 8*a0^2*q*s*y2^2*z1 - 2*a0^3*q*s*y2^2*z1 + 
         2*a2*q*s*y2^2*z1 - 5*a0*a2*q*s*y2^2*z1 + 4*a0^2*a2*q*s*y2^2*z1 - 
         a0^3*a2*q*s*y2^2*z1 - 8*b1*q*s*y2^2*z1 + 16*a0*b1*q*s*y2^2*z1 - 
         12*a0^2*b1*q*s*y2^2*z1 + 4*a0^3*b1*q*s*y2^2*z1 - 
         4*a2*b1*q*s*y2^2*z1 + 7*a0*a2*b1*q*s*y2^2*z1 - 4*a0^2*a2*b1*q*s*y2^2*
          z1 + a0^3*a2*b1*q*s*y2^2*z1 + 4*b1^2*q*s*y2^2*z1 - 
         8*a0*b1^2*q*s*y2^2*z1 + 2*a0^2*b1^2*q*s*y2^2*z1 + 
         2*a2*b1^2*q*s*y2^2*z1 - 3*a0*a2*b1^2*q*s*y2^2*z1 + 
         2*a0*b1^3*q*s*y2^2*z1 - 2*q^2*s*y2^2*z1 + 5*a0*q^2*s*y2^2*z1 - 
         4*a0^2*q^2*s*y2^2*z1 + a0^3*q^2*s*y2^2*z1 - 4*a2*q^2*s*y2^2*z1 + 
         10*a0*a2*q^2*s*y2^2*z1 - 8*a0^2*a2*q^2*s*y2^2*z1 + 
         2*a0^3*a2*q^2*s*y2^2*z1 + 4*b1*q^2*s*y2^2*z1 - 8*a0*b1*q^2*s*y2^2*
          z1 + 6*a0^2*b1*q^2*s*y2^2*z1 - 2*a0^3*b1*q^2*s*y2^2*z1 + 
         8*a2*b1*q^2*s*y2^2*z1 - 14*a0*a2*b1*q^2*s*y2^2*z1 + 
         8*a0^2*a2*b1*q^2*s*y2^2*z1 - 2*a0^3*a2*b1*q^2*s*y2^2*z1 - 
         2*b1^2*q^2*s*y2^2*z1 + 4*a0*b1^2*q^2*s*y2^2*z1 - 
         a0^2*b1^2*q^2*s*y2^2*z1 - 4*a2*b1^2*q^2*s*y2^2*z1 + 
         6*a0*a2*b1^2*q^2*s*y2^2*z1 - a0*b1^3*q^2*s*y2^2*z1 + 
         2*a2*q^3*s*y2^2*z1 - 5*a0*a2*q^3*s*y2^2*z1 + 4*a0^2*a2*q^3*s*y2^2*
          z1 - a0^3*a2*q^3*s*y2^2*z1 - 4*a2*b1*q^3*s*y2^2*z1 + 
         7*a0*a2*b1*q^3*s*y2^2*z1 - 4*a0^2*a2*b1*q^3*s*y2^2*z1 + 
         a0^3*a2*b1*q^3*s*y2^2*z1 + 2*a2*b1^2*q^3*s*y2^2*z1 - 
         3*a0*a2*b1^2*q^3*s*y2^2*z1 - a0^3*b1*y2^3*z1 + 3*a0^3*b1*q*y2^3*z1 - 
         3*a0^3*b1*q^2*y2^3*z1 + a0^3*b1*q^3*y2^3*z1 - a0^2*b1*s*y2^3*z1 + 
         a0^3*b1*s*y2^3*z1 + 3*a0^2*b1*q*s*y2^3*z1 - 3*a0^3*b1*q*s*y2^3*z1 - 
         3*a0^2*b1*q^2*s*y2^3*z1 + 3*a0^3*b1*q^2*s*y2^3*z1 + 
         a0^2*b1*q^3*s*y2^3*z1 - a0^3*b1*q^3*s*y2^3*z1 + 2*z1^2 - 2*a0*z1^2 - 
         4*b1*z1^2 + 2*b1^2*z1^2 + 2*a0*b1^2*z1^2 - 6*a2*q*z1^2 + 
         6*a0*a2*q*z1^2 + 8*a2*b1*q*z1^2 - 2*a2*b1^2*q*z1^2 - 
         2*a0*a2*b1^2*q*z1^2 - a0*a2*b1^3*q*z1^2 + 6*a2^2*q^2*z1^2 - 
         6*a0*a2^2*q^2*z1^2 - 4*a2^2*b1*q^2*z1^2 - 2*a2^3*q^3*z1^2 + 
         2*a0*a2^3*q^3*z1^2 - y2*z1^2 + a0^2*y2*z1^2 + 2*b1*y2*z1^2 + 
         2*a0*b1*y2*z1^2 + 2*a0^2*b1*y2*z1^2 - b1^2*y2*z1^2 - 
         2*a0*b1^2*y2*z1^2 - a0^2*b1^2*y2*z1^2 + q*y2*z1^2 - a0^2*q*y2*z1^2 + 
         2*a2*q*y2*z1^2 - 2*a0^2*a2*q*y2*z1^2 - 2*b1*q*y2*z1^2 - 
         2*a0*b1*q*y2*z1^2 - 2*a0^2*b1*q*y2*z1^2 - 3*a2*b1*q*y2*z1^2 - 
         2*a0*a2*b1*q*y2*z1^2 - 2*a0^2*a2*b1*q*y2*z1^2 + b1^2*q*y2*z1^2 + 
         2*a0*b1^2*q*y2*z1^2 + a0^2*b1^2*q*y2*z1^2 + a2*b1^2*q*y2*z1^2 + 
         2*a0*a2*b1^2*q*y2*z1^2 - a0^2*a2*b1^2*q*y2*z1^2 - 2*a2*q^2*y2*z1^2 + 
         2*a0^2*a2*q^2*y2*z1^2 - a2^2*q^2*y2*z1^2 + a0^2*a2^2*q^2*y2*z1^2 + 
         3*a2*b1*q^2*y2*z1^2 + 2*a0*a2*b1*q^2*y2*z1^2 + 2*a0^2*a2*b1*q^2*y2*
          z1^2 + a2^2*b1*q^2*y2*z1^2 - a2*b1^2*q^2*y2*z1^2 - 
         2*a0*a2*b1^2*q^2*y2*z1^2 + a0^2*a2*b1^2*q^2*y2*z1^2 + 
         a2^2*q^3*y2*z1^2 - a0^2*a2^2*q^3*y2*z1^2 - a2^2*b1*q^3*y2*z1^2 - 
         s*y2*z1^2 + 2*a0*s*y2*z1^2 - a0^2*s*y2*z1^2 + 2*b1*s*y2*z1^2 - 
         2*a0*b1*s*y2*z1^2 - b1^2*s*y2*z1^2 + a0^2*b1^2*s*y2*z1^2 + 
         q*s*y2*z1^2 - 2*a0*q*s*y2*z1^2 + a0^2*q*s*y2*z1^2 + 
         2*a2*q*s*y2*z1^2 - 4*a0*a2*q*s*y2*z1^2 + 2*a0^2*a2*q*s*y2*z1^2 - 
         2*b1*q*s*y2*z1^2 + 2*a0*b1*q*s*y2*z1^2 - 3*a2*b1*q*s*y2*z1^2 + 
         2*a0*a2*b1*q*s*y2*z1^2 + a0^2*a2*b1*q*s*y2*z1^2 + b1^2*q*s*y2*z1^2 - 
         a0^2*b1^2*q*s*y2*z1^2 + a2*b1^2*q*s*y2*z1^2 - a0^2*a2*b1^2*q*s*y2*
          z1^2 - 2*a2*q^2*s*y2*z1^2 + 4*a0*a2*q^2*s*y2*z1^2 - 
         2*a0^2*a2*q^2*s*y2*z1^2 - a2^2*q^2*s*y2*z1^2 + 2*a0*a2^2*q^2*s*y2*
          z1^2 - a0^2*a2^2*q^2*s*y2*z1^2 + 3*a2*b1*q^2*s*y2*z1^2 - 
         2*a0*a2*b1*q^2*s*y2*z1^2 - a0^2*a2*b1*q^2*s*y2*z1^2 + 
         a2^2*b1*q^2*s*y2*z1^2 - a0^2*a2^2*b1*q^2*s*y2*z1^2 - 
         a2*b1^2*q^2*s*y2*z1^2 + a0^2*a2*b1^2*q^2*s*y2*z1^2 + 
         a2^2*q^3*s*y2*z1^2 - 2*a0*a2^2*q^3*s*y2*z1^2 + a0^2*a2^2*q^3*s*y2*
          z1^2 - a2^2*b1*q^3*s*y2*z1^2 + a0^2*a2^2*b1*q^3*s*y2*z1^2 - 
         a0^2*b1*y2^2*z1^2 - a0^3*b1*y2^2*z1^2 + 2*a0^2*b1*q*y2^2*z1^2 + 
         2*a0^3*b1*q*y2^2*z1^2 + a0^2*a2*b1*q*y2^2*z1^2 - 
         a0^2*b1*q^2*y2^2*z1^2 - a0^3*b1*q^2*y2^2*z1^2 - 
         2*a0^2*a2*b1*q^2*y2^2*z1^2 + a0^2*a2*b1*q^3*y2^2*z1^2 - 
         a0^2*b1*s*y2^2*z1^2 + a0^3*b1*s*y2^2*z1^2 + 2*a0^2*b1*q*s*y2^2*
          z1^2 - 2*a0^3*b1*q*s*y2^2*z1^2 + a0*a2*b1*q*s*y2^2*z1^2 - 
         a0^2*a2*b1*q*s*y2^2*z1^2 - a0^2*b1*q^2*s*y2^2*z1^2 + 
         a0^3*b1*q^2*s*y2^2*z1^2 - 2*a0*a2*b1*q^2*s*y2^2*z1^2 + 
         2*a0^2*a2*b1*q^2*s*y2^2*z1^2 + a0*a2*b1*q^3*s*y2^2*z1^2 - 
         a0^2*a2*b1*q^3*s*y2^2*z1^2 - z1^3 + a0*z1^3 + 2*b1*z1^3 - 
         b1^2*z1^3 - a0*b1^2*z1^3 + 3*a2*q*z1^3 - 3*a0*a2*q*z1^3 - 
         4*a2*b1*q*z1^3 + a2*b1^2*q*z1^3 + a0*a2*b1^2*q*z1^3 - 
         3*a2^2*q^2*z1^3 + 3*a0*a2^2*q^2*z1^3 + 2*a2^2*b1*q^2*z1^3 + 
         a2^3*q^3*z1^3 - a0*a2^3*q^3*z1^3 - a0^2*b1*y2*z1^3 + 
         a0^2*b1*q*y2*z1^3 + a0^2*a2*b1*q*y2*z1^3 - a0^2*a2*b1*q^2*y2*z1^3))/
       (a2*(1 - a2*q - y2 + q*y2)*(-1 + b1 + a2*q + y2 - b1*y2 - q*y2 + 
         b1*q*y2 + z1 - b1*z1 - a2*q*z1)*(1 - b1 - 2*a2*q + a2*b1*q + 
          a2^2*q^2 - 2*a0*y2 + a0*b1*y2 + 2*a0*q*y2 + 2*a0*a2*q*y2 - 
          a0*b1*q*y2 - 2*a0*a2*q^2*y2 - 2*s*y2 + 2*a0*s*y2 + 2*b1*s*y2 - 
          a0*b1*s*y2 + 2*q*s*y2 - 2*a0*q*s*y2 + 2*a2*q*s*y2 - 
          2*a0*a2*q*s*y2 - 2*b1*q*s*y2 + a0*b1*q*s*y2 - a2*b1*q*s*y2 - 
          2*a2*q^2*s*y2 + 2*a0*a2*q^2*s*y2 + a2*b1*q^2*s*y2 + a0^2*y2^2 - 
          2*a0^2*q*y2^2 + a0^2*q^2*y2^2 + 2*a0*s*y2^2 - 2*a0^2*s*y2^2 - 
          a0*b1*s*y2^2 - 4*a0*q*s*y2^2 + 4*a0^2*q*s*y2^2 + 2*a0*b1*q*s*y2^2 + 
          2*a0*q^2*s*y2^2 - 2*a0^2*q^2*s*y2^2 - a0*b1*q^2*s*y2^2 + s^2*y2^2 - 
          2*a0*s^2*y2^2 + a0^2*s^2*y2^2 - b1*s^2*y2^2 + a0*b1*s^2*y2^2 - 
          2*q*s^2*y2^2 + 4*a0*q*s^2*y2^2 - 2*a0^2*q*s^2*y2^2 + 
          2*b1*q*s^2*y2^2 - 2*a0*b1*q*s^2*y2^2 + q^2*s^2*y2^2 - 
          2*a0*q^2*s^2*y2^2 + a0^2*q^2*s^2*y2^2 - b1*q^2*s^2*y2^2 + 
          a0*b1*q^2*s^2*y2^2 - z1 + b1*z1 + 2*a2*q*z1 - a2*b1*q*z1 - 
          a2^2*q^2*z1 + a0*y2*z1 - a0*q*y2*z1 - a0*a2*q*y2*z1 + 
          a0*a2*q^2*y2*z1 + s*y2*z1 - a0*s*y2*z1 - b1*s*y2*z1 - q*s*y2*z1 + 
          a0*q*s*y2*z1 - a2*q*s*y2*z1 + a0*a2*q*s*y2*z1 + b1*q*s*y2*z1 + 
          a2*q^2*s*y2*z1 - a0*a2*q^2*s*y2*z1)^2)), 
     -((a0*b1*(-1 + q)*y2^2*z1*(-2 + 2*a0 + 4*b1 - 3*a0*b1 - 2*b1^2 + 
         a0*b1^2 + 5*a2*q - 2*a0*a2*q - 3*a0^2*a2*q - 2*a2*b1*q - 
         8*a0*a2*b1*q + 6*a0^2*a2*b1*q - 8*a2*b1^2*q + 13*a0*a2*b1^2*q - 
         4*a0^2*a2*b1^2*q + 5*a2*b1^3*q - 4*a0*a2*b1^3*q + a0^2*a2*b1^3*q - 
         3*a2^2*q^2 - 6*a0*a2^2*q^2 + 9*a0^2*a2^2*q^2 - 12*a2^2*b1*q^2 + 
         30*a0*a2^2*b1*q^2 - 12*a0^2*a2^2*b1*q^2 + 20*a2^2*b1^2*q^2 - 
         21*a0*a2^2*b1^2*q^2 + 4*a0^2*a2^2*b1^2*q^2 - 6*a2^2*b1^3*q^2 + 
         2*a0*a2^2*b1^3*q^2 - a2^3*q^3 + 10*a0*a2^3*q^3 - 9*a0^2*a2^3*q^3 + 
         14*a2^3*b1*q^3 - 24*a0*a2^3*b1*q^3 + 6*a0^2*a2^3*b1*q^3 - 
         12*a2^3*b1^2*q^3 + 7*a0*a2^3*b1^2*q^3 + 2*a2^3*b1^3*q^3 + a2^4*q^4 - 
         4*a0*a2^4*q^4 + 3*a0^2*a2^4*q^4 - 4*a2^4*b1*q^4 + 5*a0*a2^4*b1*q^4 + 
         2*a2^4*b1^2*q^4 + 4*y2 - 4*a0^2*y2 - 8*b1*y2 + 2*a0*b1*y2 + 
         2*a0^2*b1*y2 + 4*b1^2*y2 - 2*a0*b1^2*y2 - 4*q*y2 + 4*a0^2*q*y2 - 
         5*a2*q*y2 - 12*a0*a2*q*y2 + 15*a0^2*a2*q*y2 + 2*a0^3*a2*q*y2 + 
         8*b1*q*y2 - 2*a0*b1*q*y2 - 2*a0^2*b1*q*y2 - 4*a2*b1*q*y2 + 
         23*a0*a2*b1*q*y2 - 4*a0^2*a2*b1*q*y2 - 3*a0^3*a2*b1*q*y2 - 
         4*b1^2*q*y2 + 2*a0*b1^2*q*y2 + 16*a2*b1^2*q*y2 - 
         14*a0*a2*b1^2*q*y2 + a0^3*a2*b1^2*q*y2 - 7*a2*b1^3*q*y2 + 
         4*a0*a2*b1^3*q*y2 - a0^2*a2*b1^3*q*y2 + 5*a2*q^2*y2 + 
         12*a0*a2*q^2*y2 - 15*a0^2*a2*q^2*y2 - 2*a0^3*a2*q^2*y2 - 
         2*a2^2*q^2*y2 + 24*a0*a2^2*q^2*y2 - 18*a0^2*a2^2*q^2*y2 - 
         4*a0^3*a2^2*q^2*y2 + 4*a2*b1*q^2*y2 - 23*a0*a2*b1*q^2*y2 + 
         4*a0^2*a2*b1*q^2*y2 + 3*a0^3*a2*b1*q^2*y2 + 23*a2^2*b1*q^2*y2 - 
         37*a0*a2^2*b1*q^2*y2 - a0^2*a2^2*b1*q^2*y2 + 3*a0^3*a2^2*b1*q^2*y2 - 
         16*a2*b1^2*q^2*y2 + 14*a0*a2*b1^2*q^2*y2 - a0^3*a2*b1^2*q^2*y2 - 
         23*a2^2*b1^2*q^2*y2 + 10*a0*a2^2*b1^2*q^2*y2 + a0^2*a2^2*b1^2*q^2*
          y2 + 7*a2*b1^3*q^2*y2 - 4*a0*a2*b1^3*q^2*y2 + a0^2*a2*b1^3*q^2*y2 + 
         4*a2^2*b1^3*q^2*y2 + 2*a2^2*q^3*y2 - 24*a0*a2^2*q^3*y2 + 
         18*a0^2*a2^2*q^3*y2 + 4*a0^3*a2^2*q^3*y2 + 3*a2^3*q^3*y2 - 
         12*a0*a2^3*q^3*y2 + 7*a0^2*a2^3*q^3*y2 + 2*a0^3*a2^3*q^3*y2 - 
         23*a2^2*b1*q^3*y2 + 37*a0*a2^2*b1*q^3*y2 + a0^2*a2^2*b1*q^3*y2 - 
         3*a0^3*a2^2*b1*q^3*y2 - 11*a2^3*b1*q^3*y2 + 12*a0*a2^3*b1*q^3*y2 + 
         3*a0^2*a2^3*b1*q^3*y2 + 23*a2^2*b1^2*q^3*y2 - 10*a0*a2^2*b1^2*q^3*
          y2 - a0^2*a2^2*b1^2*q^3*y2 + 6*a2^3*b1^2*q^3*y2 + 
         a0*a2^3*b1^2*q^3*y2 - 4*a2^2*b1^3*q^3*y2 - 3*a2^3*q^4*y2 + 
         12*a0*a2^3*q^4*y2 - 7*a0^2*a2^3*q^4*y2 - 2*a0^3*a2^3*q^4*y2 + 
         11*a2^3*b1*q^4*y2 - 12*a0*a2^3*b1*q^4*y2 - 3*a0^2*a2^3*b1*q^4*y2 - 
         6*a2^3*b1^2*q^4*y2 - a0*a2^3*b1^2*q^4*y2 + s*y2 - 2*a0*s*y2 + 
         a0^2*s*y2 - 2*b1*s*y2 + 3*a0*b1*s*y2 - a0^2*b1*s*y2 + b1^2*s*y2 - 
         a0*b1^2*s*y2 - q*s*y2 + 2*a0*q*s*y2 - a0^2*q*s*y2 - a2*q*s*y2 + 
         3*a0^2*a2*q*s*y2 - 2*a0^3*a2*q*s*y2 + 2*b1*q*s*y2 - 3*a0*b1*q*s*y2 + 
         a0^2*b1*q*s*y2 - 2*a2*b1*q*s*y2 + 10*a0*a2*b1*q*s*y2 - 
         11*a0^2*a2*b1*q*s*y2 + 3*a0^3*a2*b1*q*s*y2 - b1^2*q*s*y2 + 
         a0*b1^2*q*s*y2 + 6*a2*b1^2*q*s*y2 - 13*a0*a2*b1^2*q*s*y2 + 
         8*a0^2*a2*b1^2*q*s*y2 - a0^3*a2*b1^2*q*s*y2 - 3*a2*b1^3*q*s*y2 + 
         4*a0*a2*b1^3*q*s*y2 - a0^2*a2*b1^3*q*s*y2 + a2*q^2*s*y2 - 
         3*a0^2*a2*q^2*s*y2 + 2*a0^3*a2*q^2*s*y2 - a2^2*q^2*s*y2 + 
         6*a0*a2^2*q^2*s*y2 - 9*a0^2*a2^2*q^2*s*y2 + 4*a0^3*a2^2*q^2*s*y2 + 
         2*a2*b1*q^2*s*y2 - 10*a0*a2*b1*q^2*s*y2 + 11*a0^2*a2*b1*q^2*s*y2 - 
         3*a0^3*a2*b1*q^2*s*y2 + 7*a2^2*b1*q^2*s*y2 - 20*a0*a2^2*b1*q^2*s*
          y2 + 16*a0^2*a2^2*b1*q^2*s*y2 - 3*a0^3*a2^2*b1*q^2*s*y2 - 
         6*a2*b1^2*q^2*s*y2 + 13*a0*a2*b1^2*q^2*s*y2 - 8*a0^2*a2*b1^2*q^2*s*
          y2 + a0^3*a2*b1^2*q^2*s*y2 - 8*a2^2*b1^2*q^2*s*y2 + 
         13*a0*a2^2*b1^2*q^2*s*y2 - 5*a0^2*a2^2*b1^2*q^2*s*y2 + 
         3*a2*b1^3*q^2*s*y2 - 4*a0*a2*b1^3*q^2*s*y2 + a0^2*a2*b1^3*q^2*s*y2 + 
         2*a2^2*b1^3*q^2*s*y2 - 2*a0*a2^2*b1^3*q^2*s*y2 + a2^2*q^3*s*y2 - 
         6*a0*a2^2*q^3*s*y2 + 9*a0^2*a2^2*q^3*s*y2 - 4*a0^3*a2^2*q^3*s*y2 + 
         a2^3*q^3*s*y2 - 4*a0*a2^3*q^3*s*y2 + 5*a0^2*a2^3*q^3*s*y2 - 
         2*a0^3*a2^3*q^3*s*y2 - 7*a2^2*b1*q^3*s*y2 + 20*a0*a2^2*b1*q^3*s*y2 - 
         16*a0^2*a2^2*b1*q^3*s*y2 + 3*a0^3*a2^2*b1*q^3*s*y2 - 
         3*a2^3*b1*q^3*s*y2 + 7*a0*a2^3*b1*q^3*s*y2 - 4*a0^2*a2^3*b1*q^3*s*
          y2 + 8*a2^2*b1^2*q^3*s*y2 - 13*a0*a2^2*b1^2*q^3*s*y2 + 
         5*a0^2*a2^2*b1^2*q^3*s*y2 + 2*a2^3*b1^2*q^3*s*y2 - 
         2*a0*a2^3*b1^2*q^3*s*y2 - 2*a2^2*b1^3*q^3*s*y2 + 
         2*a0*a2^2*b1^3*q^3*s*y2 - a2^3*q^4*s*y2 + 4*a0*a2^3*q^4*s*y2 - 
         5*a0^2*a2^3*q^4*s*y2 + 2*a0^3*a2^3*q^4*s*y2 + 3*a2^3*b1*q^4*s*y2 - 
         7*a0*a2^3*b1*q^4*s*y2 + 4*a0^2*a2^3*b1*q^4*s*y2 - 
         2*a2^3*b1^2*q^4*s*y2 + 2*a0*a2^3*b1^2*q^4*s*y2 - 2*y2^2 - 
         6*a0*y2^2 + 6*a0^2*y2^2 + 2*a0^3*y2^2 + 4*b1*y2^2 + 4*a0*b1*y2^2 - 
         2*a0^2*b1*y2^2 - 2*b1^2*y2^2 + 2*a0*b1^2*y2^2 + 4*q*y2^2 + 
         12*a0*q*y2^2 - 12*a0^2*q*y2^2 - 4*a0^3*q*y2^2 - a2*q*y2^2 + 
         18*a0*a2*q*y2^2 - 9*a0^2*a2*q*y2^2 - 8*a0^3*a2*q*y2^2 - 
         8*b1*q*y2^2 - 8*a0*b1*q*y2^2 + 4*a0^2*b1*q*y2^2 + 9*a2*b1*q*y2^2 - 
         15*a0*a2*b1*q*y2^2 - 9*a0^2*a2*b1*q*y2^2 + 3*a0^3*a2*b1*q*y2^2 + 
         4*b1^2*q*y2^2 - 4*a0*b1^2*q*y2^2 - 10*a2*b1^2*q*y2^2 - 
         2*a0*a2*b1^2*q*y2^2 + 4*a0^2*a2*b1^2*q*y2^2 - a0^3*a2*b1^2*q*y2^2 + 
         2*a2*b1^3*q*y2^2 - 2*q^2*y2^2 - 6*a0*q^2*y2^2 + 6*a0^2*q^2*y2^2 + 
         2*a0^3*q^2*y2^2 + 2*a2*q^2*y2^2 - 36*a0*a2*q^2*y2^2 + 
         18*a0^2*a2*q^2*y2^2 + 16*a0^3*a2*q^2*y2^2 + 3*a2^2*q^2*y2^2 - 
         12*a0*a2^2*q^2*y2^2 + 3*a0^2*a2^2*q^2*y2^2 + 6*a0^3*a2^2*q^2*y2^2 + 
         4*b1*q^2*y2^2 + 4*a0*b1*q^2*y2^2 - 2*a0^2*b1*q^2*y2^2 - 
         18*a2*b1*q^2*y2^2 + 30*a0*a2*b1*q^2*y2^2 + 18*a0^2*a2*b1*q^2*y2^2 - 
         6*a0^3*a2*b1*q^2*y2^2 - 10*a2^2*b1*q^2*y2^2 + 8*a0*a2^2*b1*q^2*
          y2^2 + 8*a0^2*a2^2*b1*q^2*y2^2 - 2*b1^2*q^2*y2^2 + 
         2*a0*b1^2*q^2*y2^2 + 20*a2*b1^2*q^2*y2^2 + 4*a0*a2*b1^2*q^2*y2^2 - 
         8*a0^2*a2*b1^2*q^2*y2^2 + 2*a0^3*a2*b1^2*q^2*y2^2 + 
         6*a2^2*b1^2*q^2*y2^2 + 3*a0*a2^2*b1^2*q^2*y2^2 - 
         4*a2*b1^3*q^2*y2^2 - a2*q^3*y2^2 + 18*a0*a2*q^3*y2^2 - 
         9*a0^2*a2*q^3*y2^2 - 8*a0^3*a2*q^3*y2^2 - 6*a2^2*q^3*y2^2 + 
         24*a0*a2^2*q^3*y2^2 - 6*a0^2*a2^2*q^3*y2^2 - 12*a0^3*a2^2*q^3*y2^2 + 
         9*a2*b1*q^3*y2^2 - 15*a0*a2*b1*q^3*y2^2 - 9*a0^2*a2*b1*q^3*y2^2 + 
         3*a0^3*a2*b1*q^3*y2^2 + 20*a2^2*b1*q^3*y2^2 - 16*a0*a2^2*b1*q^3*
          y2^2 - 16*a0^2*a2^2*b1*q^3*y2^2 - 10*a2*b1^2*q^3*y2^2 - 
         2*a0*a2*b1^2*q^3*y2^2 + 4*a0^2*a2*b1^2*q^3*y2^2 - 
         a0^3*a2*b1^2*q^3*y2^2 - 12*a2^2*b1^2*q^3*y2^2 - 
         6*a0*a2^2*b1^2*q^3*y2^2 + 2*a2*b1^3*q^3*y2^2 + 3*a2^2*q^4*y2^2 - 
         12*a0*a2^2*q^4*y2^2 + 3*a0^2*a2^2*q^4*y2^2 + 6*a0^3*a2^2*q^4*y2^2 - 
         10*a2^2*b1*q^4*y2^2 + 8*a0*a2^2*b1*q^4*y2^2 + 8*a0^2*a2^2*b1*q^4*
          y2^2 + 6*a2^2*b1^2*q^4*y2^2 + 3*a0*a2^2*b1^2*q^4*y2^2 - s*y2^2 + 
         3*a0^2*s*y2^2 - 2*a0^3*s*y2^2 + 2*b1*s*y2^2 - a0*b1*s*y2^2 - 
         a0^2*b1*s*y2^2 - b1^2*s*y2^2 + a0*b1^2*s*y2^2 + 2*q*s*y2^2 - 
         6*a0^2*q*s*y2^2 + 4*a0^3*q*s*y2^2 - 2*a2*q*s*y2^2 + 
         12*a0*a2*q*s*y2^2 - 18*a0^2*a2*q*s*y2^2 + 8*a0^3*a2*q*s*y2^2 - 
         4*b1*q*s*y2^2 + 2*a0*b1*q*s*y2^2 + 2*a0^2*b1*q*s*y2^2 + 
         9*a2*b1*q*s*y2^2 - 27*a0*a2*b1*q*s*y2^2 + 21*a0^2*a2*b1*q*s*y2^2 - 
         3*a0^3*a2*b1*q*s*y2^2 + 2*b1^2*q*s*y2^2 - 2*a0*b1^2*q*s*y2^2 - 
         10*a2*b1^2*q*s*y2^2 + 17*a0*a2*b1^2*q*s*y2^2 - 8*a0^2*a2*b1^2*q*s*
          y2^2 + a0^3*a2*b1^2*q*s*y2^2 + 3*a2*b1^3*q*s*y2^2 - 
         4*a0*a2*b1^3*q*s*y2^2 + a0^2*a2*b1^3*q*s*y2^2 - q^2*s*y2^2 + 
         3*a0^2*q^2*s*y2^2 - 2*a0^3*q^2*s*y2^2 + 4*a2*q^2*s*y2^2 - 
         24*a0*a2*q^2*s*y2^2 + 36*a0^2*a2*q^2*s*y2^2 - 16*a0^3*a2*q^2*s*
          y2^2 + 3*a2^2*q^2*s*y2^2 - 12*a0*a2^2*q^2*s*y2^2 + 
         15*a0^2*a2^2*q^2*s*y2^2 - 6*a0^3*a2^2*q^2*s*y2^2 + 2*b1*q^2*s*y2^2 - 
         a0*b1*q^2*s*y2^2 - a0^2*b1*q^2*s*y2^2 - 18*a2*b1*q^2*s*y2^2 + 
         54*a0*a2*b1*q^2*s*y2^2 - 42*a0^2*a2*b1*q^2*s*y2^2 + 
         6*a0^3*a2*b1*q^2*s*y2^2 - 8*a2^2*b1*q^2*s*y2^2 + 
         19*a0*a2^2*b1*q^2*s*y2^2 - 11*a0^2*a2^2*b1*q^2*s*y2^2 - 
         b1^2*q^2*s*y2^2 + a0*b1^2*q^2*s*y2^2 + 20*a2*b1^2*q^2*s*y2^2 - 
         34*a0*a2*b1^2*q^2*s*y2^2 + 16*a0^2*a2*b1^2*q^2*s*y2^2 - 
         2*a0^3*a2*b1^2*q^2*s*y2^2 + 5*a2^2*b1^2*q^2*s*y2^2 - 
         5*a0*a2^2*b1^2*q^2*s*y2^2 - 6*a2*b1^3*q^2*s*y2^2 + 
         8*a0*a2*b1^3*q^2*s*y2^2 - 2*a0^2*a2*b1^3*q^2*s*y2^2 - 
         2*a2*q^3*s*y2^2 + 12*a0*a2*q^3*s*y2^2 - 18*a0^2*a2*q^3*s*y2^2 + 
         8*a0^3*a2*q^3*s*y2^2 - 6*a2^2*q^3*s*y2^2 + 24*a0*a2^2*q^3*s*y2^2 - 
         30*a0^2*a2^2*q^3*s*y2^2 + 12*a0^3*a2^2*q^3*s*y2^2 + 
         9*a2*b1*q^3*s*y2^2 - 27*a0*a2*b1*q^3*s*y2^2 + 21*a0^2*a2*b1*q^3*s*
          y2^2 - 3*a0^3*a2*b1*q^3*s*y2^2 + 16*a2^2*b1*q^3*s*y2^2 - 
         38*a0*a2^2*b1*q^3*s*y2^2 + 22*a0^2*a2^2*b1*q^3*s*y2^2 - 
         10*a2*b1^2*q^3*s*y2^2 + 17*a0*a2*b1^2*q^3*s*y2^2 - 
         8*a0^2*a2*b1^2*q^3*s*y2^2 + a0^3*a2*b1^2*q^3*s*y2^2 - 
         10*a2^2*b1^2*q^3*s*y2^2 + 10*a0*a2^2*b1^2*q^3*s*y2^2 + 
         3*a2*b1^3*q^3*s*y2^2 - 4*a0*a2*b1^3*q^3*s*y2^2 + 
         a0^2*a2*b1^3*q^3*s*y2^2 + 3*a2^2*q^4*s*y2^2 - 12*a0*a2^2*q^4*s*
          y2^2 + 15*a0^2*a2^2*q^4*s*y2^2 - 6*a0^3*a2^2*q^4*s*y2^2 - 
         8*a2^2*b1*q^4*s*y2^2 + 19*a0*a2^2*b1*q^4*s*y2^2 - 
         11*a0^2*a2^2*b1*q^4*s*y2^2 + 5*a2^2*b1^2*q^4*s*y2^2 - 
         5*a0*a2^2*b1^2*q^4*s*y2^2 + 4*a0*y2^3 - 4*a0^3*y2^3 - 2*a0*b1*y2^3 - 
         2*a0^2*b1*y2^3 - 2*a0*b1^2*y2^3 - 12*a0*q*y2^3 + 12*a0^3*q*y2^3 + 
         a2*q*y2^3 - 4*a0*a2*q*y2^3 - 3*a0^2*a2*q*y2^3 + 6*a0^3*a2*q*y2^3 + 
         6*a0*b1*q*y2^3 + 6*a0^2*b1*q*y2^3 - 3*a2*b1*q*y2^3 + 
         7*a0^2*a2*b1*q*y2^3 + 6*a0*b1^2*q*y2^3 + 2*a2*b1^2*q*y2^3 + 
         3*a0*a2*b1^2*q*y2^3 + 12*a0*q^2*y2^3 - 12*a0^3*q^2*y2^3 - 
         3*a2*q^2*y2^3 + 12*a0*a2*q^2*y2^3 + 9*a0^2*a2*q^2*y2^3 - 
         18*a0^3*a2*q^2*y2^3 - 6*a0*b1*q^2*y2^3 - 6*a0^2*b1*q^2*y2^3 + 
         9*a2*b1*q^2*y2^3 - 21*a0^2*a2*b1*q^2*y2^3 - 6*a0*b1^2*q^2*y2^3 - 
         6*a2*b1^2*q^2*y2^3 - 9*a0*a2*b1^2*q^2*y2^3 - 4*a0*q^3*y2^3 + 
         4*a0^3*q^3*y2^3 + 3*a2*q^3*y2^3 - 12*a0*a2*q^3*y2^3 - 
         9*a0^2*a2*q^3*y2^3 + 18*a0^3*a2*q^3*y2^3 + 2*a0*b1*q^3*y2^3 + 
         2*a0^2*b1*q^3*y2^3 - 9*a2*b1*q^3*y2^3 + 21*a0^2*a2*b1*q^3*y2^3 + 
         2*a0*b1^2*q^3*y2^3 + 6*a2*b1^2*q^3*y2^3 + 9*a0*a2*b1^2*q^3*y2^3 - 
         a2*q^4*y2^3 + 4*a0*a2*q^4*y2^3 + 3*a0^2*a2*q^4*y2^3 - 
         6*a0^3*a2*q^4*y2^3 + 3*a2*b1*q^4*y2^3 - 7*a0^2*a2*b1*q^4*y2^3 - 
         2*a2*b1^2*q^4*y2^3 - 3*a0*a2*b1^2*q^4*y2^3 - s*y2^3 + 6*a0*s*y2^3 - 
         9*a0^2*s*y2^3 + 4*a0^3*s*y2^3 + 2*b1*s*y2^3 - 7*a0*b1*s*y2^3 + 
         5*a0^2*b1*s*y2^3 - b1^2*s*y2^3 + a0*b1^2*s*y2^3 + 3*q*s*y2^3 - 
         18*a0*q*s*y2^3 + 27*a0^2*q*s*y2^3 - 12*a0^3*q*s*y2^3 + 
         3*a2*q*s*y2^3 - 12*a0*a2*q*s*y2^3 + 15*a0^2*a2*q*s*y2^3 - 
         6*a0^3*a2*q*s*y2^3 - 6*b1*q*s*y2^3 + 21*a0*b1*q*s*y2^3 - 
         15*a0^2*b1*q*s*y2^3 - 7*a2*b1*q*s*y2^3 + 17*a0*a2*b1*q*s*y2^3 - 
         10*a0^2*a2*b1*q*s*y2^3 + 3*b1^2*q*s*y2^3 - 3*a0*b1^2*q*s*y2^3 + 
         4*a2*b1^2*q*s*y2^3 - 4*a0*a2*b1^2*q*s*y2^3 - 3*q^2*s*y2^3 + 
         18*a0*q^2*s*y2^3 - 27*a0^2*q^2*s*y2^3 + 12*a0^3*q^2*s*y2^3 - 
         9*a2*q^2*s*y2^3 + 36*a0*a2*q^2*s*y2^3 - 45*a0^2*a2*q^2*s*y2^3 + 
         18*a0^3*a2*q^2*s*y2^3 + 6*b1*q^2*s*y2^3 - 21*a0*b1*q^2*s*y2^3 + 
         15*a0^2*b1*q^2*s*y2^3 + 21*a2*b1*q^2*s*y2^3 - 51*a0*a2*b1*q^2*s*
          y2^3 + 30*a0^2*a2*b1*q^2*s*y2^3 - 3*b1^2*q^2*s*y2^3 + 
         3*a0*b1^2*q^2*s*y2^3 - 12*a2*b1^2*q^2*s*y2^3 + 12*a0*a2*b1^2*q^2*s*
          y2^3 + q^3*s*y2^3 - 6*a0*q^3*s*y2^3 + 9*a0^2*q^3*s*y2^3 - 
         4*a0^3*q^3*s*y2^3 + 9*a2*q^3*s*y2^3 - 36*a0*a2*q^3*s*y2^3 + 
         45*a0^2*a2*q^3*s*y2^3 - 18*a0^3*a2*q^3*s*y2^3 - 2*b1*q^3*s*y2^3 + 
         7*a0*b1*q^3*s*y2^3 - 5*a0^2*b1*q^3*s*y2^3 - 21*a2*b1*q^3*s*y2^3 + 
         51*a0*a2*b1*q^3*s*y2^3 - 30*a0^2*a2*b1*q^3*s*y2^3 + 
         b1^2*q^3*s*y2^3 - a0*b1^2*q^3*s*y2^3 + 12*a2*b1^2*q^3*s*y2^3 - 
         12*a0*a2*b1^2*q^3*s*y2^3 - 3*a2*q^4*s*y2^3 + 12*a0*a2*q^4*s*y2^3 - 
         15*a0^2*a2*q^4*s*y2^3 + 6*a0^3*a2*q^4*s*y2^3 + 7*a2*b1*q^4*s*y2^3 - 
         17*a0*a2*b1*q^4*s*y2^3 + 10*a0^2*a2*b1*q^4*s*y2^3 - 
         4*a2*b1^2*q^4*s*y2^3 + 4*a0*a2*b1^2*q^4*s*y2^3 - 2*a0^2*y2^4 + 
         2*a0^3*y2^4 - a0*b1*y2^4 + 2*a0^2*b1*y2^4 + a0*b1^2*y2^4 + 
         8*a0^2*q*y2^4 - 8*a0^3*q*y2^4 + 4*a0*b1*q*y2^4 - 8*a0^2*b1*q*y2^4 - 
         4*a0*b1^2*q*y2^4 - 12*a0^2*q^2*y2^4 + 12*a0^3*q^2*y2^4 - 
         6*a0*b1*q^2*y2^4 + 12*a0^2*b1*q^2*y2^4 + 6*a0*b1^2*q^2*y2^4 + 
         8*a0^2*q^3*y2^4 - 8*a0^3*q^3*y2^4 + 4*a0*b1*q^3*y2^4 - 
         8*a0^2*b1*q^3*y2^4 - 4*a0*b1^2*q^3*y2^4 - 2*a0^2*q^4*y2^4 + 
         2*a0^3*q^4*y2^4 - a0*b1*q^4*y2^4 + 2*a0^2*b1*q^4*y2^4 + 
         a0*b1^2*q^4*y2^4 + s*y2^4 - 4*a0*s*y2^4 + 5*a0^2*s*y2^4 - 
         2*a0^3*s*y2^4 - 2*b1*s*y2^4 + 5*a0*b1*s*y2^4 - 3*a0^2*b1*s*y2^4 + 
         b1^2*s*y2^4 - a0*b1^2*s*y2^4 - 4*q*s*y2^4 + 16*a0*q*s*y2^4 - 
         20*a0^2*q*s*y2^4 + 8*a0^3*q*s*y2^4 + 8*b1*q*s*y2^4 - 
         20*a0*b1*q*s*y2^4 + 12*a0^2*b1*q*s*y2^4 - 4*b1^2*q*s*y2^4 + 
         4*a0*b1^2*q*s*y2^4 + 6*q^2*s*y2^4 - 24*a0*q^2*s*y2^4 + 
         30*a0^2*q^2*s*y2^4 - 12*a0^3*q^2*s*y2^4 - 12*b1*q^2*s*y2^4 + 
         30*a0*b1*q^2*s*y2^4 - 18*a0^2*b1*q^2*s*y2^4 + 6*b1^2*q^2*s*y2^4 - 
         6*a0*b1^2*q^2*s*y2^4 - 4*q^3*s*y2^4 + 16*a0*q^3*s*y2^4 - 
         20*a0^2*q^3*s*y2^4 + 8*a0^3*q^3*s*y2^4 + 8*b1*q^3*s*y2^4 - 
         20*a0*b1*q^3*s*y2^4 + 12*a0^2*b1*q^3*s*y2^4 - 4*b1^2*q^3*s*y2^4 + 
         4*a0*b1^2*q^3*s*y2^4 + q^4*s*y2^4 - 4*a0*q^4*s*y2^4 + 
         5*a0^2*q^4*s*y2^4 - 2*a0^3*q^4*s*y2^4 - 2*b1*q^4*s*y2^4 + 
         5*a0*b1*q^4*s*y2^4 - 3*a0^2*b1*q^4*s*y2^4 + b1^2*q^4*s*y2^4 - 
         a0*b1^2*q^4*s*y2^4 + 5*z1 - 5*a0*z1 - 10*b1*z1 + 7*a0*b1*z1 + 
         5*b1^2*z1 - 2*a0*b1^2*z1 - 17*a2*q*z1 + 16*a0*a2*q*z1 + 
         a0^2*a2*q*z1 + 22*a2*b1*q*z1 - 13*a0*a2*b1*q*z1 + a0^2*a2*b1*q*z1 - 
         a2*b1^2*q*z1 + a0*a2*b1^2*q*z1 - 3*a0^2*a2*b1^2*q*z1 - 
         4*a2*b1^3*q*z1 - a0*a2*b1^3*q*z1 + a0^2*a2*b1^3*q*z1 + 
         21*a2^2*q^2*z1 - 18*a0*a2^2*q^2*z1 - 3*a0^2*a2^2*q^2*z1 - 
         14*a2^2*b1*q^2*z1 + 4*a0*a2^2*b1*q^2*z1 - 2*a0^2*a2^2*b1*q^2*z1 - 
         6*a2^2*b1^2*q^2*z1 + 3*a0^2*a2^2*b1^2*q^2*z1 + 2*a2^2*b1^3*q^2*z1 + 
         2*a0*a2^2*b1^3*q^2*z1 - 11*a2^3*q^3*z1 + 8*a0*a2^3*q^3*z1 + 
         3*a0^2*a2^3*q^3*z1 + 2*a2^3*b1*q^3*z1 + 3*a0*a2^3*b1*q^3*z1 + 
         a0^2*a2^3*b1*q^3*z1 + 2*a2^3*b1^2*q^3*z1 + a0*a2^3*b1^2*q^3*z1 + 
         2*a2^4*q^4*z1 - a0*a2^4*q^4*z1 - a0^2*a2^4*q^4*z1 - 
         a0*a2^4*b1*q^4*z1 - 7*y2*z1 - a0*y2*z1 + 8*a0^2*y2*z1 + 
         14*b1*y2*z1 - 4*a0*b1*y2*z1 - a0^2*b1*y2*z1 - 7*b1^2*y2*z1 + 
         5*a0*b1^2*y2*z1 - a0^2*b1^2*y2*z1 + 7*q*y2*z1 + a0*q*y2*z1 - 
         8*a0^2*q*y2*z1 + 19*a2*q*y2*z1 + a0*a2*q*y2*z1 - 
         20*a0^2*a2*q*y2*z1 - 14*b1*q*y2*z1 + 4*a0*b1*q*y2*z1 + 
         a0^2*b1*q*y2*z1 - 23*a2*b1*q*y2*z1 + 11*a0*a2*b1*q*y2*z1 - 
         8*a0^2*a2*b1*q*y2*z1 - a0^3*a2*b1*q*y2*z1 + 7*b1^2*q*y2*z1 - 
         5*a0*b1^2*q*y2*z1 + a0^2*b1^2*q*y2*z1 + a2*b1^2*q*y2*z1 - 
         13*a0*a2*b1^2*q*y2*z1 + 5*a0^2*a2*b1^2*q*y2*z1 + 
         a0^3*a2*b1^2*q*y2*z1 + 3*a2*b1^3*q*y2*z1 + a0*a2*b1^3*q*y2*z1 - 
         19*a2*q^2*y2*z1 - a0*a2*q^2*y2*z1 + 20*a0^2*a2*q^2*y2*z1 - 
         17*a2^2*q^2*y2*z1 + a0*a2^2*q^2*y2*z1 + 16*a0^2*a2^2*q^2*y2*z1 + 
         23*a2*b1*q^2*y2*z1 - 11*a0*a2*b1*q^2*y2*z1 + 8*a0^2*a2*b1*q^2*y2*
          z1 + a0^3*a2*b1*q^2*y2*z1 + 10*a2^2*b1*q^2*y2*z1 - 
         5*a0*a2^2*b1*q^2*y2*z1 + 9*a0^2*a2^2*b1*q^2*y2*z1 + 
         a0^3*a2^2*b1*q^2*y2*z1 - a2*b1^2*q^2*y2*z1 + 13*a0*a2*b1^2*q^2*y2*
          z1 - 5*a0^2*a2*b1^2*q^2*y2*z1 - a0^3*a2*b1^2*q^2*y2*z1 + 
         3*a2^2*b1^2*q^2*y2*z1 + 5*a0*a2^2*b1^2*q^2*y2*z1 + 
         a0^2*a2^2*b1^2*q^2*y2*z1 - 3*a2*b1^3*q^2*y2*z1 - 
         a0*a2*b1^3*q^2*y2*z1 + 17*a2^2*q^3*y2*z1 - a0*a2^2*q^3*y2*z1 - 
         16*a0^2*a2^2*q^3*y2*z1 + 5*a2^3*q^3*y2*z1 - a0*a2^3*q^3*y2*z1 - 
         4*a0^2*a2^3*q^3*y2*z1 - 10*a2^2*b1*q^3*y2*z1 + 5*a0*a2^2*b1*q^3*y2*
          z1 - 9*a0^2*a2^2*b1*q^3*y2*z1 - a0^3*a2^2*b1*q^3*y2*z1 - 
         a2^3*b1*q^3*y2*z1 - 2*a0*a2^3*b1*q^3*y2*z1 - 3*a2^2*b1^2*q^3*y2*z1 - 
         5*a0*a2^2*b1^2*q^3*y2*z1 - a0^2*a2^2*b1^2*q^3*y2*z1 - 
         5*a2^3*q^4*y2*z1 + a0*a2^3*q^4*y2*z1 + 4*a0^2*a2^3*q^4*y2*z1 + 
         a2^3*b1*q^4*y2*z1 + 2*a0*a2^3*b1*q^4*y2*z1 - 2*s*y2*z1 + 
         4*a0*s*y2*z1 - 2*a0^2*s*y2*z1 + 4*b1*s*y2*z1 - 6*a0*b1*s*y2*z1 + 
         2*a0^2*b1*s*y2*z1 - 2*b1^2*s*y2*z1 + 2*a0*b1^2*s*y2*z1 + 
         2*q*s*y2*z1 - 4*a0*q*s*y2*z1 + 2*a0^2*q*s*y2*z1 + 5*a2*q*s*y2*z1 - 
         10*a0*a2*q*s*y2*z1 + 5*a0^2*a2*q*s*y2*z1 - 4*b1*q*s*y2*z1 + 
         6*a0*b1*q*s*y2*z1 - 2*a0^2*b1*q*s*y2*z1 - 7*a2*b1*q*s*y2*z1 + 
         10*a0*a2*b1*q*s*y2*z1 - 4*a0^2*a2*b1*q*s*y2*z1 + 
         a0^3*a2*b1*q*s*y2*z1 + 2*b1^2*q*s*y2*z1 - 2*a0*b1^2*q*s*y2*z1 + 
         a2*b1^2*q*s*y2*z1 - 2*a0*a2*b1^2*q*s*y2*z1 + 2*a0^2*a2*b1^2*q*s*y2*
          z1 - a0^3*a2*b1^2*q*s*y2*z1 + a2*b1^3*q*s*y2*z1 - 
         a0^2*a2*b1^3*q*s*y2*z1 - 5*a2*q^2*s*y2*z1 + 10*a0*a2*q^2*s*y2*z1 - 
         5*a0^2*a2*q^2*s*y2*z1 - 4*a2^2*q^2*s*y2*z1 + 8*a0*a2^2*q^2*s*y2*z1 - 
         4*a0^2*a2^2*q^2*s*y2*z1 + 7*a2*b1*q^2*s*y2*z1 - 
         10*a0*a2*b1*q^2*s*y2*z1 + 4*a0^2*a2*b1*q^2*s*y2*z1 - 
         a0^3*a2*b1*q^2*s*y2*z1 + 4*a2^2*b1*q^2*s*y2*z1 - 
         5*a0*a2^2*b1*q^2*s*y2*z1 + 2*a0^2*a2^2*b1*q^2*s*y2*z1 - 
         a0^3*a2^2*b1*q^2*s*y2*z1 - a2*b1^2*q^2*s*y2*z1 + 
         2*a0*a2*b1^2*q^2*s*y2*z1 - 2*a0^2*a2*b1^2*q^2*s*y2*z1 + 
         a0^3*a2*b1^2*q^2*s*y2*z1 + a0*a2^2*b1^2*q^2*s*y2*z1 - 
         a0^2*a2^2*b1^2*q^2*s*y2*z1 - a2*b1^3*q^2*s*y2*z1 + 
         a0^2*a2*b1^3*q^2*s*y2*z1 + 4*a2^2*q^3*s*y2*z1 - 
         8*a0*a2^2*q^3*s*y2*z1 + 4*a0^2*a2^2*q^3*s*y2*z1 + a2^3*q^3*s*y2*z1 - 
         2*a0*a2^3*q^3*s*y2*z1 + a0^2*a2^3*q^3*s*y2*z1 - 
         4*a2^2*b1*q^3*s*y2*z1 + 5*a0*a2^2*b1*q^3*s*y2*z1 - 
         2*a0^2*a2^2*b1*q^3*s*y2*z1 + a0^3*a2^2*b1*q^3*s*y2*z1 - 
         a2^3*b1*q^3*s*y2*z1 + a0*a2^3*b1*q^3*s*y2*z1 - a0*a2^2*b1^2*q^3*s*y2*
          z1 + a0^2*a2^2*b1^2*q^3*s*y2*z1 - a2^3*q^4*s*y2*z1 + 
         2*a0*a2^3*q^4*s*y2*z1 - a0^2*a2^3*q^4*s*y2*z1 + 
         a2^3*b1*q^4*s*y2*z1 - a0*a2^3*b1*q^4*s*y2*z1 + 2*y2^2*z1 + 
         8*a0*y2^2*z1 - 7*a0^2*y2^2*z1 - 3*a0^3*y2^2*z1 - 4*b1*y2^2*z1 - 
         2*a0*b1*y2^2*z1 - 2*a0^2*b1*y2^2*z1 - a0^3*b1*y2^2*z1 + 
         2*b1^2*y2^2*z1 - 6*a0*b1^2*y2^2*z1 + a0^2*b1^2*y2^2*z1 - 
         4*q*y2^2*z1 - 16*a0*q*y2^2*z1 + 14*a0^2*q*y2^2*z1 + 
         6*a0^3*q*y2^2*z1 - 6*a2*q*y2^2*z1 - 9*a0*a2*q*y2^2*z1 + 
         12*a0^2*a2*q*y2^2*z1 + 3*a0^3*a2*q*y2^2*z1 + 8*b1*q*y2^2*z1 + 
         4*a0*b1*q*y2^2*z1 + 4*a0^2*b1*q*y2^2*z1 + 2*a0^3*b1*q*y2^2*z1 + 
         6*a2*b1*q*y2^2*z1 - 3*a0*a2*b1*q*y2^2*z1 + 5*a0^2*a2*b1*q*y2^2*z1 + 
         4*a0^3*a2*b1*q*y2^2*z1 - 4*b1^2*q*y2^2*z1 + 12*a0*b1^2*q*y2^2*z1 - 
         2*a0^2*b1^2*q*y2^2*z1 + 9*a0*a2*b1^2*q*y2^2*z1 + 2*q^2*y2^2*z1 + 
         8*a0*q^2*y2^2*z1 - 7*a0^2*q^2*y2^2*z1 - 3*a0^3*q^2*y2^2*z1 + 
         12*a2*q^2*y2^2*z1 + 18*a0*a2*q^2*y2^2*z1 - 24*a0^2*a2*q^2*y2^2*z1 - 
         6*a0^3*a2*q^2*y2^2*z1 + 4*a2^2*q^2*y2^2*z1 + a0*a2^2*q^2*y2^2*z1 - 
         5*a0^2*a2^2*q^2*y2^2*z1 - 4*b1*q^2*y2^2*z1 - 2*a0*b1*q^2*y2^2*z1 - 
         2*a0^2*b1*q^2*y2^2*z1 - a0^3*b1*q^2*y2^2*z1 - 12*a2*b1*q^2*y2^2*z1 + 
         6*a0*a2*b1*q^2*y2^2*z1 - 10*a0^2*a2*b1*q^2*y2^2*z1 - 
         8*a0^3*a2*b1*q^2*y2^2*z1 - 2*a2^2*b1*q^2*y2^2*z1 - 
         a0*a2^2*b1*q^2*y2^2*z1 + 2*b1^2*q^2*y2^2*z1 - 6*a0*b1^2*q^2*y2^2*
          z1 + a0^2*b1^2*q^2*y2^2*z1 - 18*a0*a2*b1^2*q^2*y2^2*z1 - 
         6*a2*q^3*y2^2*z1 - 9*a0*a2*q^3*y2^2*z1 + 12*a0^2*a2*q^3*y2^2*z1 + 
         3*a0^3*a2*q^3*y2^2*z1 - 8*a2^2*q^3*y2^2*z1 - 2*a0*a2^2*q^3*y2^2*z1 + 
         10*a0^2*a2^2*q^3*y2^2*z1 + 6*a2*b1*q^3*y2^2*z1 - 
         3*a0*a2*b1*q^3*y2^2*z1 + 5*a0^2*a2*b1*q^3*y2^2*z1 + 
         4*a0^3*a2*b1*q^3*y2^2*z1 + 4*a2^2*b1*q^3*y2^2*z1 + 
         2*a0*a2^2*b1*q^3*y2^2*z1 + 9*a0*a2*b1^2*q^3*y2^2*z1 + 
         4*a2^2*q^4*y2^2*z1 + a0*a2^2*q^4*y2^2*z1 - 5*a0^2*a2^2*q^4*y2^2*z1 - 
         2*a2^2*b1*q^4*y2^2*z1 - a0*a2^2*b1*q^4*y2^2*z1 + s*y2^2*z1 + 
         a0*s*y2^2*z1 - 5*a0^2*s*y2^2*z1 + 3*a0^3*s*y2^2*z1 - 
         2*b1*s*y2^2*z1 + a0*b1*s*y2^2*z1 + a0^3*b1*s*y2^2*z1 + 
         b1^2*s*y2^2*z1 - 2*a0*b1^2*s*y2^2*z1 + a0^2*b1^2*s*y2^2*z1 - 
         2*q*s*y2^2*z1 - 2*a0*q*s*y2^2*z1 + 10*a0^2*q*s*y2^2*z1 - 
         6*a0^3*q*s*y2^2*z1 - 3*a2*q*s*y2^2*z1 + 3*a0*a2*q*s*y2^2*z1 + 
         3*a0^2*a2*q*s*y2^2*z1 - 3*a0^3*a2*q*s*y2^2*z1 + 4*b1*q*s*y2^2*z1 - 
         2*a0*b1*q*s*y2^2*z1 - 2*a0^3*b1*q*s*y2^2*z1 + 4*a2*b1*q*s*y2^2*z1 - 
         6*a0*a2*b1*q*s*y2^2*z1 + 6*a0^2*a2*b1*q*s*y2^2*z1 - 
         4*a0^3*a2*b1*q*s*y2^2*z1 - 2*b1^2*q*s*y2^2*z1 + 
         4*a0*b1^2*q*s*y2^2*z1 - 2*a0^2*b1^2*q*s*y2^2*z1 - 
         a2*b1^2*q*s*y2^2*z1 + 5*a0*a2*b1^2*q*s*y2^2*z1 - 
         4*a0^2*a2*b1^2*q*s*y2^2*z1 + q^2*s*y2^2*z1 + a0*q^2*s*y2^2*z1 - 
         5*a0^2*q^2*s*y2^2*z1 + 3*a0^3*q^2*s*y2^2*z1 + 6*a2*q^2*s*y2^2*z1 - 
         6*a0*a2*q^2*s*y2^2*z1 - 6*a0^2*a2*q^2*s*y2^2*z1 + 
         6*a0^3*a2*q^2*s*y2^2*z1 + 2*a2^2*q^2*s*y2^2*z1 - 
         4*a0*a2^2*q^2*s*y2^2*z1 + 2*a0^2*a2^2*q^2*s*y2^2*z1 - 
         2*b1*q^2*s*y2^2*z1 + a0*b1*q^2*s*y2^2*z1 + a0^3*b1*q^2*s*y2^2*z1 - 
         8*a2*b1*q^2*s*y2^2*z1 + 12*a0*a2*b1*q^2*s*y2^2*z1 - 
         12*a0^2*a2*b1*q^2*s*y2^2*z1 + 8*a0^3*a2*b1*q^2*s*y2^2*z1 - 
         2*a2^2*b1*q^2*s*y2^2*z1 + 2*a0*a2^2*b1*q^2*s*y2^2*z1 + 
         b1^2*q^2*s*y2^2*z1 - 2*a0*b1^2*q^2*s*y2^2*z1 + a0^2*b1^2*q^2*s*y2^2*
          z1 + 2*a2*b1^2*q^2*s*y2^2*z1 - 10*a0*a2*b1^2*q^2*s*y2^2*z1 + 
         8*a0^2*a2*b1^2*q^2*s*y2^2*z1 - 3*a2*q^3*s*y2^2*z1 + 
         3*a0*a2*q^3*s*y2^2*z1 + 3*a0^2*a2*q^3*s*y2^2*z1 - 
         3*a0^3*a2*q^3*s*y2^2*z1 - 4*a2^2*q^3*s*y2^2*z1 + 
         8*a0*a2^2*q^3*s*y2^2*z1 - 4*a0^2*a2^2*q^3*s*y2^2*z1 + 
         4*a2*b1*q^3*s*y2^2*z1 - 6*a0*a2*b1*q^3*s*y2^2*z1 + 
         6*a0^2*a2*b1*q^3*s*y2^2*z1 - 4*a0^3*a2*b1*q^3*s*y2^2*z1 + 
         4*a2^2*b1*q^3*s*y2^2*z1 - 4*a0*a2^2*b1*q^3*s*y2^2*z1 - 
         a2*b1^2*q^3*s*y2^2*z1 + 5*a0*a2*b1^2*q^3*s*y2^2*z1 - 
         4*a0^2*a2*b1^2*q^3*s*y2^2*z1 + 2*a2^2*q^4*s*y2^2*z1 - 
         4*a0*a2^2*q^4*s*y2^2*z1 + 2*a0^2*a2^2*q^4*s*y2^2*z1 - 
         2*a2^2*b1*q^4*s*y2^2*z1 + 2*a0*a2^2*b1*q^4*s*y2^2*z1 - 
         2*a0*y2^3*z1 - a0^2*y2^3*z1 + 3*a0^3*y2^3*z1 - a0*b1*y2^3*z1 + 
         3*a0^2*b1*y2^3*z1 + a0^3*b1*y2^3*z1 + 3*a0*b1^2*y2^3*z1 + 
         6*a0*q*y2^3*z1 + 3*a0^2*q*y2^3*z1 - 9*a0^3*q*y2^3*z1 + 
         a2*q*y2^3*z1 + a0*a2*q*y2^3*z1 - 2*a0^2*a2*q*y2^3*z1 + 
         3*a0*b1*q*y2^3*z1 - 9*a0^2*b1*q*y2^3*z1 - 3*a0^3*b1*q*y2^3*z1 - 
         a2*b1*q*y2^3*z1 - 9*a0*b1^2*q*y2^3*z1 - 6*a0*q^2*y2^3*z1 - 
         3*a0^2*q^2*y2^3*z1 + 9*a0^3*q^2*y2^3*z1 - 3*a2*q^2*y2^3*z1 - 
         3*a0*a2*q^2*y2^3*z1 + 6*a0^2*a2*q^2*y2^3*z1 - 3*a0*b1*q^2*y2^3*z1 + 
         9*a0^2*b1*q^2*y2^3*z1 + 3*a0^3*b1*q^2*y2^3*z1 + 
         3*a2*b1*q^2*y2^3*z1 + 9*a0*b1^2*q^2*y2^3*z1 + 2*a0*q^3*y2^3*z1 + 
         a0^2*q^3*y2^3*z1 - 3*a0^3*q^3*y2^3*z1 + 3*a2*q^3*y2^3*z1 + 
         3*a0*a2*q^3*y2^3*z1 - 6*a0^2*a2*q^3*y2^3*z1 + a0*b1*q^3*y2^3*z1 - 
         3*a0^2*b1*q^3*y2^3*z1 - a0^3*b1*q^3*y2^3*z1 - 3*a2*b1*q^3*y2^3*z1 - 
         3*a0*b1^2*q^3*y2^3*z1 - a2*q^4*y2^3*z1 - a0*a2*q^4*y2^3*z1 + 
         2*a0^2*a2*q^4*y2^3*z1 + a2*b1*q^4*y2^3*z1 + s*y2^3*z1 - 
         5*a0*s*y2^3*z1 + 7*a0^2*s*y2^3*z1 - 3*a0^3*s*y2^3*z1 - 
         2*b1*s*y2^3*z1 + 5*a0*b1*s*y2^3*z1 - 2*a0^2*b1*s*y2^3*z1 - 
         a0^3*b1*s*y2^3*z1 + b1^2*s*y2^3*z1 - a0^2*b1^2*s*y2^3*z1 - 
         3*q*s*y2^3*z1 + 15*a0*q*s*y2^3*z1 - 21*a0^2*q*s*y2^3*z1 + 
         9*a0^3*q*s*y2^3*z1 + a2*q*s*y2^3*z1 - 2*a0*a2*q*s*y2^3*z1 + 
         a0^2*a2*q*s*y2^3*z1 + 6*b1*q*s*y2^3*z1 - 15*a0*b1*q*s*y2^3*z1 + 
         6*a0^2*b1*q*s*y2^3*z1 + 3*a0^3*b1*q*s*y2^3*z1 - a2*b1*q*s*y2^3*z1 + 
         a0*a2*b1*q*s*y2^3*z1 - 3*b1^2*q*s*y2^3*z1 + 3*a0^2*b1^2*q*s*y2^3*
          z1 + 3*q^2*s*y2^3*z1 - 15*a0*q^2*s*y2^3*z1 + 21*a0^2*q^2*s*y2^3*
          z1 - 9*a0^3*q^2*s*y2^3*z1 - 3*a2*q^2*s*y2^3*z1 + 
         6*a0*a2*q^2*s*y2^3*z1 - 3*a0^2*a2*q^2*s*y2^3*z1 - 
         6*b1*q^2*s*y2^3*z1 + 15*a0*b1*q^2*s*y2^3*z1 - 6*a0^2*b1*q^2*s*y2^3*
          z1 - 3*a0^3*b1*q^2*s*y2^3*z1 + 3*a2*b1*q^2*s*y2^3*z1 - 
         3*a0*a2*b1*q^2*s*y2^3*z1 + 3*b1^2*q^2*s*y2^3*z1 - 
         3*a0^2*b1^2*q^2*s*y2^3*z1 - q^3*s*y2^3*z1 + 5*a0*q^3*s*y2^3*z1 - 
         7*a0^2*q^3*s*y2^3*z1 + 3*a0^3*q^3*s*y2^3*z1 + 3*a2*q^3*s*y2^3*z1 - 
         6*a0*a2*q^3*s*y2^3*z1 + 3*a0^2*a2*q^3*s*y2^3*z1 + 
         2*b1*q^3*s*y2^3*z1 - 5*a0*b1*q^3*s*y2^3*z1 + 2*a0^2*b1*q^3*s*y2^3*
          z1 + a0^3*b1*q^3*s*y2^3*z1 - 3*a2*b1*q^3*s*y2^3*z1 + 
         3*a0*a2*b1*q^3*s*y2^3*z1 - b1^2*q^3*s*y2^3*z1 + 
         a0^2*b1^2*q^3*s*y2^3*z1 - a2*q^4*s*y2^3*z1 + 2*a0*a2*q^4*s*y2^3*z1 - 
         a0^2*a2*q^4*s*y2^3*z1 + a2*b1*q^4*s*y2^3*z1 - a0*a2*b1*q^4*s*y2^3*
          z1 - 4*z1^2 + 4*a0*z1^2 + 8*b1*z1^2 - 5*a0*b1*z1^2 - 4*b1^2*z1^2 + 
         a0*b1^2*z1^2 + 13*a2*q*z1^2 - 13*a0*a2*q*z1^2 - 18*a2*b1*q*z1^2 + 
         11*a0*a2*b1*q*z1^2 - a0^2*a2*b1*q*z1^2 + 4*a2*b1^2*q*z1^2 - 
         2*a0*a2*b1^2*q*z1^2 + a0^2*a2*b1^2*q*z1^2 + a2*b1^3*q*z1^2 + 
         a0*a2*b1^3*q*z1^2 - 15*a2^2*q^2*z1^2 + 15*a0*a2^2*q^2*z1^2 + 
         12*a2^2*b1*q^2*z1^2 - 7*a0*a2^2*b1*q^2*z1^2 + 2*a0^2*a2^2*b1*q^2*
          z1^2 + a0*a2^2*b1^2*q^2*z1^2 - a0^2*a2^2*b1^2*q^2*z1^2 + 
         7*a2^3*q^3*z1^2 - 7*a0*a2^3*q^3*z1^2 - 2*a2^3*b1*q^3*z1^2 + 
         a0*a2^3*b1*q^3*z1^2 - a0^2*a2^3*b1*q^3*z1^2 - a2^4*q^4*z1^2 + 
         a0*a2^4*q^4*z1^2 + 3*y2*z1^2 + 2*a0*y2*z1^2 - 5*a0^2*y2*z1^2 - 
         6*b1*y2*z1^2 + 2*a0*b1*y2*z1^2 - 2*a0^2*b1*y2*z1^2 + 
         3*b1^2*y2*z1^2 - 4*a0*b1^2*y2*z1^2 + a0^2*b1^2*y2*z1^2 - 
         3*q*y2*z1^2 - 2*a0*q*y2*z1^2 + 5*a0^2*q*y2*z1^2 - 8*a2*q*y2*z1^2 - 
         2*a0*a2*q*y2*z1^2 + 10*a0^2*a2*q*y2*z1^2 + 6*b1*q*y2*z1^2 - 
         2*a0*b1*q*y2*z1^2 + 2*a0^2*b1*q*y2*z1^2 + 11*a2*b1*q*y2*z1^2 - 
         7*a0*a2*b1*q*y2*z1^2 + 6*a0^2*a2*b1*q*y2*z1^2 - 3*b1^2*q*y2*z1^2 + 
         4*a0*b1^2*q*y2*z1^2 - a0^2*b1^2*q*y2*z1^2 - 3*a2*b1^2*q*y2*z1^2 + 
         6*a0*a2*b1^2*q*y2*z1^2 + 8*a2*q^2*y2*z1^2 + 2*a0*a2*q^2*y2*z1^2 - 
         10*a0^2*a2*q^2*y2*z1^2 + 7*a2^2*q^2*y2*z1^2 - 2*a0*a2^2*q^2*y2*
          z1^2 - 5*a0^2*a2^2*q^2*y2*z1^2 - 11*a2*b1*q^2*y2*z1^2 + 
         7*a0*a2*b1*q^2*y2*z1^2 - 6*a0^2*a2*b1*q^2*y2*z1^2 - 
         5*a2^2*b1*q^2*y2*z1^2 + 5*a0*a2^2*b1*q^2*y2*z1^2 - 
         4*a0^2*a2^2*b1*q^2*y2*z1^2 + 3*a2*b1^2*q^2*y2*z1^2 - 
         6*a0*a2*b1^2*q^2*y2*z1^2 - 7*a2^2*q^3*y2*z1^2 + 
         2*a0*a2^2*q^3*y2*z1^2 + 5*a0^2*a2^2*q^3*y2*z1^2 - 
         2*a2^3*q^3*y2*z1^2 + 2*a0*a2^3*q^3*y2*z1^2 + 5*a2^2*b1*q^3*y2*z1^2 - 
         5*a0*a2^2*b1*q^3*y2*z1^2 + 4*a0^2*a2^2*b1*q^3*y2*z1^2 + 
         2*a2^3*q^4*y2*z1^2 - 2*a0*a2^3*q^4*y2*z1^2 + s*y2*z1^2 - 
         2*a0*s*y2*z1^2 + a0^2*s*y2*z1^2 - 2*b1*s*y2*z1^2 + 
         3*a0*b1*s*y2*z1^2 - a0^2*b1*s*y2*z1^2 + b1^2*s*y2*z1^2 - 
         a0*b1^2*s*y2*z1^2 - q*s*y2*z1^2 + 2*a0*q*s*y2*z1^2 - 
         a0^2*q*s*y2*z1^2 - 2*a2*q*s*y2*z1^2 + 4*a0*a2*q*s*y2*z1^2 - 
         2*a0^2*a2*q*s*y2*z1^2 + 2*b1*q*s*y2*z1^2 - 3*a0*b1*q*s*y2*z1^2 + 
         a0^2*b1*q*s*y2*z1^2 + 3*a2*b1*q*s*y2*z1^2 - 4*a0*a2*b1*q*s*y2*z1^2 + 
         a0^2*a2*b1*q*s*y2*z1^2 - b1^2*q*s*y2*z1^2 + a0*b1^2*q*s*y2*z1^2 - 
         a2*b1^2*q*s*y2*z1^2 + a0*a2*b1^2*q*s*y2*z1^2 + 2*a2*q^2*s*y2*z1^2 - 
         4*a0*a2*q^2*s*y2*z1^2 + 2*a0^2*a2*q^2*s*y2*z1^2 + 
         a2^2*q^2*s*y2*z1^2 - 2*a0*a2^2*q^2*s*y2*z1^2 + a0^2*a2^2*q^2*s*y2*
          z1^2 - 3*a2*b1*q^2*s*y2*z1^2 + 4*a0*a2*b1*q^2*s*y2*z1^2 - 
         a0^2*a2*b1*q^2*s*y2*z1^2 - a2^2*b1*q^2*s*y2*z1^2 + 
         a0*a2^2*b1*q^2*s*y2*z1^2 + a2*b1^2*q^2*s*y2*z1^2 - 
         a0*a2*b1^2*q^2*s*y2*z1^2 - a2^2*q^3*s*y2*z1^2 + 
         2*a0*a2^2*q^3*s*y2*z1^2 - a0^2*a2^2*q^3*s*y2*z1^2 + 
         a2^2*b1*q^3*s*y2*z1^2 - a0*a2^2*b1*q^3*s*y2*z1^2 - 3*a0*y2^2*z1^2 + 
         2*a0^2*y2^2*z1^2 + a0^3*y2^2*z1^2 + 2*a0^2*b1*y2^2*z1^2 + 
         a0^3*b1*y2^2*z1^2 + 3*a0*b1^2*y2^2*z1^2 + 6*a0*q*y2^2*z1^2 - 
         4*a0^2*q*y2^2*z1^2 - 2*a0^3*q*y2^2*z1^2 + a2*q*y2^2*z1^2 + 
         2*a0*a2*q*y2^2*z1^2 - 2*a0^2*a2*q*y2^2*z1^2 - a0^3*a2*q*y2^2*z1^2 - 
         4*a0^2*b1*q*y2^2*z1^2 - 2*a0^3*b1*q*y2^2*z1^2 - a2*b1*q*y2^2*z1^2 - 
         a0^2*a2*b1*q*y2^2*z1^2 - 6*a0*b1^2*q*y2^2*z1^2 - 
         3*a0*q^2*y2^2*z1^2 + 2*a0^2*q^2*y2^2*z1^2 + a0^3*q^2*y2^2*z1^2 - 
         2*a2*q^2*y2^2*z1^2 - 4*a0*a2*q^2*y2^2*z1^2 + 4*a0^2*a2*q^2*y2^2*
          z1^2 + 2*a0^3*a2*q^2*y2^2*z1^2 - a2^2*q^2*y2^2*z1^2 + 
         a0*a2^2*q^2*y2^2*z1^2 + 2*a0^2*b1*q^2*y2^2*z1^2 + 
         a0^3*b1*q^2*y2^2*z1^2 + 2*a2*b1*q^2*y2^2*z1^2 + 
         2*a0^2*a2*b1*q^2*y2^2*z1^2 + 3*a0*b1^2*q^2*y2^2*z1^2 + 
         a2*q^3*y2^2*z1^2 + 2*a0*a2*q^3*y2^2*z1^2 - 2*a0^2*a2*q^3*y2^2*z1^2 - 
         a0^3*a2*q^3*y2^2*z1^2 + 2*a2^2*q^3*y2^2*z1^2 - 2*a0*a2^2*q^3*y2^2*
          z1^2 - a2*b1*q^3*y2^2*z1^2 - a0^2*a2*b1*q^3*y2^2*z1^2 - 
         a2^2*q^4*y2^2*z1^2 + a0*a2^2*q^4*y2^2*z1^2 - a0*s*y2^2*z1^2 + 
         2*a0^2*s*y2^2*z1^2 - a0^3*s*y2^2*z1^2 + a0^2*b1*s*y2^2*z1^2 - 
         a0^3*b1*s*y2^2*z1^2 + a0*b1^2*s*y2^2*z1^2 - a0^2*b1^2*s*y2^2*z1^2 + 
         2*a0*q*s*y2^2*z1^2 - 4*a0^2*q*s*y2^2*z1^2 + 2*a0^3*q*s*y2^2*z1^2 + 
         a0*a2*q*s*y2^2*z1^2 - 2*a0^2*a2*q*s*y2^2*z1^2 + 
         a0^3*a2*q*s*y2^2*z1^2 - 2*a0^2*b1*q*s*y2^2*z1^2 + 
         2*a0^3*b1*q*s*y2^2*z1^2 - a0*a2*b1*q*s*y2^2*z1^2 + 
         a0^2*a2*b1*q*s*y2^2*z1^2 - 2*a0*b1^2*q*s*y2^2*z1^2 + 
         2*a0^2*b1^2*q*s*y2^2*z1^2 - a0*q^2*s*y2^2*z1^2 + 
         2*a0^2*q^2*s*y2^2*z1^2 - a0^3*q^2*s*y2^2*z1^2 - 
         2*a0*a2*q^2*s*y2^2*z1^2 + 4*a0^2*a2*q^2*s*y2^2*z1^2 - 
         2*a0^3*a2*q^2*s*y2^2*z1^2 + a0^2*b1*q^2*s*y2^2*z1^2 - 
         a0^3*b1*q^2*s*y2^2*z1^2 + 2*a0*a2*b1*q^2*s*y2^2*z1^2 - 
         2*a0^2*a2*b1*q^2*s*y2^2*z1^2 + a0*b1^2*q^2*s*y2^2*z1^2 - 
         a0^2*b1^2*q^2*s*y2^2*z1^2 + a0*a2*q^3*s*y2^2*z1^2 - 
         2*a0^2*a2*q^3*s*y2^2*z1^2 + a0^3*a2*q^3*s*y2^2*z1^2 - 
         a0*a2*b1*q^3*s*y2^2*z1^2 + a0^2*a2*b1*q^3*s*y2^2*z1^2 + z1^3 - 
         a0*z1^3 - 2*b1*z1^3 + a0*b1*z1^3 + b1^2*z1^3 - 3*a2*q*z1^3 + 
         3*a0*a2*q*z1^3 + 4*a2*b1*q*z1^3 - 2*a0*a2*b1*q*z1^3 - 
         a2*b1^2*q*z1^3 + 3*a2^2*q^2*z1^3 - 3*a0*a2^2*q^2*z1^3 - 
         2*a2^2*b1*q^2*z1^3 + a0*a2^2*b1*q^2*z1^3 - a2^3*q^3*z1^3 + 
         a0*a2^3*q^3*z1^3 - a0*y2*z1^3 + a0^2*y2*z1^3 + a0^2*b1*y2*z1^3 + 
         a0*b1^2*y2*z1^3 + a0*q*y2*z1^3 - a0^2*q*y2*z1^3 + 
         2*a0*a2*q*y2*z1^3 - 2*a0^2*a2*q*y2*z1^3 - a0^2*b1*q*y2*z1^3 - 
         a0^2*a2*b1*q*y2*z1^3 - a0*b1^2*q*y2*z1^3 - 2*a0*a2*q^2*y2*z1^3 + 
         2*a0^2*a2*q^2*y2*z1^3 - a0*a2^2*q^2*y2*z1^3 + a0^2*a2^2*q^2*y2*
          z1^3 + a0^2*a2*b1*q^2*y2*z1^3 + a0*a2^2*q^3*y2*z1^3 - 
         a0^2*a2^2*q^3*y2*z1^3))/(a2*(-1 + a2*q + y2 - q*y2)^2*
        (1 - b1 - a2*q - y2 + b1*y2 + q*y2 - b1*q*y2 - z1 + b1*z1 + a2*q*z1)^
         3*(1 - b1 - 2*a2*q + a2*b1*q + a2^2*q^2 - 2*a0*y2 + a0*b1*y2 + 
         2*a0*q*y2 + 2*a0*a2*q*y2 - a0*b1*q*y2 - 2*a0*a2*q^2*y2 - 2*s*y2 + 
         2*a0*s*y2 + 2*b1*s*y2 - a0*b1*s*y2 + 2*q*s*y2 - 2*a0*q*s*y2 + 
         2*a2*q*s*y2 - 2*a0*a2*q*s*y2 - 2*b1*q*s*y2 + a0*b1*q*s*y2 - 
         a2*b1*q*s*y2 - 2*a2*q^2*s*y2 + 2*a0*a2*q^2*s*y2 + a2*b1*q^2*s*y2 + 
         a0^2*y2^2 - 2*a0^2*q*y2^2 + a0^2*q^2*y2^2 + 2*a0*s*y2^2 - 
         2*a0^2*s*y2^2 - a0*b1*s*y2^2 - 4*a0*q*s*y2^2 + 4*a0^2*q*s*y2^2 + 
         2*a0*b1*q*s*y2^2 + 2*a0*q^2*s*y2^2 - 2*a0^2*q^2*s*y2^2 - 
         a0*b1*q^2*s*y2^2 + s^2*y2^2 - 2*a0*s^2*y2^2 + a0^2*s^2*y2^2 - 
         b1*s^2*y2^2 + a0*b1*s^2*y2^2 - 2*q*s^2*y2^2 + 4*a0*q*s^2*y2^2 - 
         2*a0^2*q*s^2*y2^2 + 2*b1*q*s^2*y2^2 - 2*a0*b1*q*s^2*y2^2 + 
         q^2*s^2*y2^2 - 2*a0*q^2*s^2*y2^2 + a0^2*q^2*s^2*y2^2 - 
         b1*q^2*s^2*y2^2 + a0*b1*q^2*s^2*y2^2 - z1 + b1*z1 + 2*a2*q*z1 - 
         a2*b1*q*z1 - a2^2*q^2*z1 + a0*y2*z1 - a0*q*y2*z1 - a0*a2*q*y2*z1 + 
         a0*a2*q^2*y2*z1 + s*y2*z1 - a0*s*y2*z1 - b1*s*y2*z1 - q*s*y2*z1 + 
         a0*q*s*y2*z1 - a2*q*s*y2*z1 + a0*a2*q*s*y2*z1 + b1*q*s*y2*z1 + 
         a2*q^2*s*y2*z1 - a0*a2*q^2*s*y2*z1))), 
     -((a0*b1*(-1 + q)*y2^2*z1*(a0*b1 - a0*b1^2 - 4*a0*a2*b1*q - a2*b1^2*q + 
         3*a0*a2*b1^2*q + a2*b1^3*q + 6*a0*a2^2*b1*q^2 + 3*a2^2*b1^2*q^2 - 
         3*a0*a2^2*b1^2*q^2 - 2*a2^2*b1^3*q^2 - 4*a0*a2^3*b1*q^3 - 
         3*a2^3*b1^2*q^3 + a0*a2^3*b1^2*q^3 + a2^3*b1^3*q^3 + 
         a0*a2^4*b1*q^4 + a2^4*b1^2*q^4 - 2*a0*b1*y2 - 2*a0^2*b1*y2 + 
         2*a0*b1^2*y2 + a0^2*b1^2*y2 + 2*a0*b1*q*y2 + 2*a0^2*b1*q*y2 + 
         6*a0*a2*b1*q*y2 + 6*a0^2*a2*b1*q*y2 - 2*a0*b1^2*q*y2 - 
         a0^2*b1^2*q*y2 + a2*b1^2*q*y2 - 2*a0*a2*b1^2*q*y2 - 
         2*a0^2*a2*b1^2*q*y2 - a2*b1^3*q*y2 - a0*a2*b1^3*q*y2 - 
         6*a0*a2*b1*q^2*y2 - 6*a0^2*a2*b1*q^2*y2 - 6*a0*a2^2*b1*q^2*y2 - 
         6*a0^2*a2^2*b1*q^2*y2 - a2*b1^2*q^2*y2 + 2*a0*a2*b1^2*q^2*y2 + 
         2*a0^2*a2*b1^2*q^2*y2 - 2*a2^2*b1^2*q^2*y2 - 2*a0*a2^2*b1^2*q^2*y2 + 
         a0^2*a2^2*b1^2*q^2*y2 + a2*b1^3*q^2*y2 + a0*a2*b1^3*q^2*y2 + 
         a2^2*b1^3*q^2*y2 + a0*a2^2*b1^3*q^2*y2 + 6*a0*a2^2*b1*q^3*y2 + 
         6*a0^2*a2^2*b1*q^3*y2 + 2*a0*a2^3*b1*q^3*y2 + 2*a0^2*a2^3*b1*q^3*
          y2 + 2*a2^2*b1^2*q^3*y2 + 2*a0*a2^2*b1^2*q^3*y2 - 
         a0^2*a2^2*b1^2*q^3*y2 + a2^3*b1^2*q^3*y2 + 2*a0*a2^3*b1^2*q^3*y2 - 
         a2^2*b1^3*q^3*y2 - a0*a2^2*b1^3*q^3*y2 - 2*a0*a2^3*b1*q^4*y2 - 
         2*a0^2*a2^3*b1*q^4*y2 - a2^3*b1^2*q^4*y2 - 2*a0*a2^3*b1^2*q^4*y2 - 
         a0*b1*s*y2 + a0^2*b1*s*y2 + a0*b1^2*s*y2 - a0^2*b1^2*s*y2 + 
         a0*b1*q*s*y2 - a0^2*b1*q*s*y2 + 3*a0*a2*b1*q*s*y2 - 
         3*a0^2*a2*b1*q*s*y2 - a0*b1^2*q*s*y2 + a0^2*b1^2*q*s*y2 + 
         a2*b1^2*q*s*y2 - 3*a0*a2*b1^2*q*s*y2 + 2*a0^2*a2*b1^2*q*s*y2 - 
         a2*b1^3*q*s*y2 + a0*a2*b1^3*q*s*y2 - 3*a0*a2*b1*q^2*s*y2 + 
         3*a0^2*a2*b1*q^2*s*y2 - 3*a0*a2^2*b1*q^2*s*y2 + 
         3*a0^2*a2^2*b1*q^2*s*y2 - a2*b1^2*q^2*s*y2 + 3*a0*a2*b1^2*q^2*s*y2 - 
         2*a0^2*a2*b1^2*q^2*s*y2 - 2*a2^2*b1^2*q^2*s*y2 + 
         3*a0*a2^2*b1^2*q^2*s*y2 - a0^2*a2^2*b1^2*q^2*s*y2 + 
         a2*b1^3*q^2*s*y2 - a0*a2*b1^3*q^2*s*y2 + a2^2*b1^3*q^2*s*y2 - 
         a0*a2^2*b1^3*q^2*s*y2 + 3*a0*a2^2*b1*q^3*s*y2 - 
         3*a0^2*a2^2*b1*q^3*s*y2 + a0*a2^3*b1*q^3*s*y2 - 
         a0^2*a2^3*b1*q^3*s*y2 + 2*a2^2*b1^2*q^3*s*y2 - 3*a0*a2^2*b1^2*q^3*s*
          y2 + a0^2*a2^2*b1^2*q^3*s*y2 + a2^3*b1^2*q^3*s*y2 - 
         a0*a2^3*b1^2*q^3*s*y2 - a2^2*b1^3*q^3*s*y2 + a0*a2^2*b1^3*q^3*s*y2 - 
         a0*a2^3*b1*q^4*s*y2 + a0^2*a2^3*b1*q^4*s*y2 - a2^3*b1^2*q^4*s*y2 + 
         a0*a2^3*b1^2*q^4*s*y2 + a0*b1*y2^2 + 4*a0^2*b1*y2^2 + a0^3*b1*y2^2 - 
         a0*b1^2*y2^2 - 2*a0^2*b1^2*y2^2 - 2*a0*b1*q*y2^2 - 
         8*a0^2*b1*q*y2^2 - 2*a0^3*b1*q*y2^2 - 2*a0*a2*b1*q*y2^2 - 
         8*a0^2*a2*b1*q*y2^2 - 2*a0^3*a2*b1*q*y2^2 + 2*a0*b1^2*q*y2^2 + 
         4*a0^2*b1^2*q*y2^2 - a0*a2*b1^2*q*y2^2 + a0^2*a2*b1^2*q*y2^2 + 
         a0*a2*b1^3*q*y2^2 + a0*b1*q^2*y2^2 + 4*a0^2*b1*q^2*y2^2 + 
         a0^3*b1*q^2*y2^2 + 4*a0*a2*b1*q^2*y2^2 + 16*a0^2*a2*b1*q^2*y2^2 + 
         4*a0^3*a2*b1*q^2*y2^2 + a0*a2^2*b1*q^2*y2^2 + 4*a0^2*a2^2*b1*q^2*
          y2^2 + a0^3*a2^2*b1*q^2*y2^2 - a0*b1^2*q^2*y2^2 - 
         2*a0^2*b1^2*q^2*y2^2 + 2*a0*a2*b1^2*q^2*y2^2 - 2*a0^2*a2*b1^2*q^2*
          y2^2 + 2*a0*a2^2*b1^2*q^2*y2^2 + a0^2*a2^2*b1^2*q^2*y2^2 - 
         2*a0*a2*b1^3*q^2*y2^2 - 2*a0*a2*b1*q^3*y2^2 - 8*a0^2*a2*b1*q^3*
          y2^2 - 2*a0^3*a2*b1*q^3*y2^2 - 2*a0*a2^2*b1*q^3*y2^2 - 
         8*a0^2*a2^2*b1*q^3*y2^2 - 2*a0^3*a2^2*b1*q^3*y2^2 - 
         a0*a2*b1^2*q^3*y2^2 + a0^2*a2*b1^2*q^3*y2^2 - 4*a0*a2^2*b1^2*q^3*
          y2^2 - 2*a0^2*a2^2*b1^2*q^3*y2^2 + a0*a2*b1^3*q^3*y2^2 + 
         a0*a2^2*b1*q^4*y2^2 + 4*a0^2*a2^2*b1*q^4*y2^2 + 
         a0^3*a2^2*b1*q^4*y2^2 + 2*a0*a2^2*b1^2*q^4*y2^2 + 
         a0^2*a2^2*b1^2*q^4*y2^2 + 2*a0*b1*s*y2^2 - a0^2*b1*s*y2^2 - 
         a0^3*b1*s*y2^2 - 2*a0*b1^2*s*y2^2 + 2*a0^2*b1^2*s*y2^2 - 
         4*a0*b1*q*s*y2^2 + 2*a0^2*b1*q*s*y2^2 + 2*a0^3*b1*q*s*y2^2 - 
         4*a0*a2*b1*q*s*y2^2 + 2*a0^2*a2*b1*q*s*y2^2 + 2*a0^3*a2*b1*q*s*
          y2^2 + 4*a0*b1^2*q*s*y2^2 - 4*a0^2*b1^2*q*s*y2^2 - 
         a2*b1^2*q*s*y2^2 + 2*a0*a2*b1^2*q*s*y2^2 - a0^2*a2*b1^2*q*s*y2^2 + 
         a2*b1^3*q*s*y2^2 - a0*a2*b1^3*q*s*y2^2 + 2*a0*b1*q^2*s*y2^2 - 
         a0^2*b1*q^2*s*y2^2 - a0^3*b1*q^2*s*y2^2 + 8*a0*a2*b1*q^2*s*y2^2 - 
         4*a0^2*a2*b1*q^2*s*y2^2 - 4*a0^3*a2*b1*q^2*s*y2^2 + 
         2*a0*a2^2*b1*q^2*s*y2^2 - a0^2*a2^2*b1*q^2*s*y2^2 - 
         a0^3*a2^2*b1*q^2*s*y2^2 - 2*a0*b1^2*q^2*s*y2^2 + 
         2*a0^2*b1^2*q^2*s*y2^2 + 2*a2*b1^2*q^2*s*y2^2 - 
         4*a0*a2*b1^2*q^2*s*y2^2 + 2*a0^2*a2*b1^2*q^2*s*y2^2 + 
         a2^2*b1^2*q^2*s*y2^2 - a0^2*a2^2*b1^2*q^2*s*y2^2 - 
         2*a2*b1^3*q^2*s*y2^2 + 2*a0*a2*b1^3*q^2*s*y2^2 - 
         4*a0*a2*b1*q^3*s*y2^2 + 2*a0^2*a2*b1*q^3*s*y2^2 + 
         2*a0^3*a2*b1*q^3*s*y2^2 - 4*a0*a2^2*b1*q^3*s*y2^2 + 
         2*a0^2*a2^2*b1*q^3*s*y2^2 + 2*a0^3*a2^2*b1*q^3*s*y2^2 - 
         a2*b1^2*q^3*s*y2^2 + 2*a0*a2*b1^2*q^3*s*y2^2 - a0^2*a2*b1^2*q^3*s*
          y2^2 - 2*a2^2*b1^2*q^3*s*y2^2 + 2*a0^2*a2^2*b1^2*q^3*s*y2^2 + 
         a2*b1^3*q^3*s*y2^2 - a0*a2*b1^3*q^3*s*y2^2 + 2*a0*a2^2*b1*q^4*s*
          y2^2 - a0^2*a2^2*b1*q^4*s*y2^2 - a0^3*a2^2*b1*q^4*s*y2^2 + 
         a2^2*b1^2*q^4*s*y2^2 - a0^2*a2^2*b1^2*q^4*s*y2^2 - 2*a0^2*b1*y2^3 - 
         2*a0^3*b1*y2^3 + a0^2*b1^2*y2^3 + 6*a0^2*b1*q*y2^3 + 
         6*a0^3*b1*q*y2^3 + 2*a0^2*a2*b1*q*y2^3 + 2*a0^3*a2*b1*q*y2^3 - 
         3*a0^2*b1^2*q*y2^3 + a0^2*a2*b1^2*q*y2^3 - 6*a0^2*b1*q^2*y2^3 - 
         6*a0^3*b1*q^2*y2^3 - 6*a0^2*a2*b1*q^2*y2^3 - 6*a0^3*a2*b1*q^2*y2^3 + 
         3*a0^2*b1^2*q^2*y2^3 - 3*a0^2*a2*b1^2*q^2*y2^3 + 
         2*a0^2*b1*q^3*y2^3 + 2*a0^3*b1*q^3*y2^3 + 6*a0^2*a2*b1*q^3*y2^3 + 
         6*a0^3*a2*b1*q^3*y2^3 - a0^2*b1^2*q^3*y2^3 + 3*a0^2*a2*b1^2*q^3*
          y2^3 - 2*a0^2*a2*b1*q^4*y2^3 - 2*a0^3*a2*b1*q^4*y2^3 - 
         a0^2*a2*b1^2*q^4*y2^3 - a0*b1*s*y2^3 - a0^2*b1*s*y2^3 + 
         2*a0^3*b1*s*y2^3 + a0*b1^2*s*y2^3 - a0^2*b1^2*s*y2^3 + 
         3*a0*b1*q*s*y2^3 + 3*a0^2*b1*q*s*y2^3 - 6*a0^3*b1*q*s*y2^3 + 
         a0*a2*b1*q*s*y2^3 + a0^2*a2*b1*q*s*y2^3 - 2*a0^3*a2*b1*q*s*y2^3 - 
         3*a0*b1^2*q*s*y2^3 + 3*a0^2*b1^2*q*s*y2^3 + a0*a2*b1^2*q*s*y2^3 - 
         a0^2*a2*b1^2*q*s*y2^3 - 3*a0*b1*q^2*s*y2^3 - 3*a0^2*b1*q^2*s*y2^3 + 
         6*a0^3*b1*q^2*s*y2^3 - 3*a0*a2*b1*q^2*s*y2^3 - 3*a0^2*a2*b1*q^2*s*
          y2^3 + 6*a0^3*a2*b1*q^2*s*y2^3 + 3*a0*b1^2*q^2*s*y2^3 - 
         3*a0^2*b1^2*q^2*s*y2^3 - 3*a0*a2*b1^2*q^2*s*y2^3 + 
         3*a0^2*a2*b1^2*q^2*s*y2^3 + a0*b1*q^3*s*y2^3 + a0^2*b1*q^3*s*y2^3 - 
         2*a0^3*b1*q^3*s*y2^3 + 3*a0*a2*b1*q^3*s*y2^3 + 3*a0^2*a2*b1*q^3*s*
          y2^3 - 6*a0^3*a2*b1*q^3*s*y2^3 - a0*b1^2*q^3*s*y2^3 + 
         a0^2*b1^2*q^3*s*y2^3 + 3*a0*a2*b1^2*q^3*s*y2^3 - 
         3*a0^2*a2*b1^2*q^3*s*y2^3 - a0*a2*b1*q^4*s*y2^3 - 
         a0^2*a2*b1*q^4*s*y2^3 + 2*a0^3*a2*b1*q^4*s*y2^3 - 
         a0*a2*b1^2*q^4*s*y2^3 + a0^2*a2*b1^2*q^4*s*y2^3 + a0^3*b1*y2^4 - 
         4*a0^3*b1*q*y2^4 + 6*a0^3*b1*q^2*y2^4 - 4*a0^3*b1*q^3*y2^4 + 
         a0^3*b1*q^4*y2^4 + a0^2*b1*s*y2^4 - a0^3*b1*s*y2^4 - 
         4*a0^2*b1*q*s*y2^4 + 4*a0^3*b1*q*s*y2^4 + 6*a0^2*b1*q^2*s*y2^4 - 
         6*a0^3*b1*q^2*s*y2^4 - 4*a0^2*b1*q^3*s*y2^4 + 4*a0^3*b1*q^3*s*y2^4 + 
         a0^2*b1*q^4*s*y2^4 - a0^3*b1*q^4*s*y2^4 - 3*a0*b1*z1 + 
         3*a0*b1^2*z1 + a0*a2*q*z1 - a0^2*a2*q*z1 + 2*a2*b1*q*z1 + 
         5*a0*a2*b1*q*z1 + 3*a0^2*a2*b1*q*z1 - 2*a2*b1^2*q*z1 - 
         3*a0^2*a2*b1^2*q*z1 - 3*a0*a2*b1^3*q*z1 + a0^2*a2*b1^3*q*z1 - 
         3*a0*a2^2*q^2*z1 + 3*a0^2*a2^2*q^2*z1 - 6*a2^2*b1*q^2*z1 - 
         6*a0^2*a2^2*b1*q^2*z1 + 4*a2^2*b1^2*q^2*z1 - 6*a0*a2^2*b1^2*q^2*z1 + 
         3*a0^2*a2^2*b1^2*q^2*z1 + 2*a0*a2^2*b1^3*q^2*z1 + 3*a0*a2^3*q^3*z1 - 
         3*a0^2*a2^3*q^3*z1 + 6*a2^3*b1*q^3*z1 - 3*a0*a2^3*b1*q^3*z1 + 
         3*a0^2*a2^3*b1*q^3*z1 - 2*a2^3*b1^2*q^3*z1 + 3*a0*a2^3*b1^2*q^3*z1 - 
         a0*a2^4*q^4*z1 + a0^2*a2^4*q^4*z1 - 2*a2^4*b1*q^4*z1 + 
         a0*a2^4*b1*q^4*z1 + 4*a0*b1*y2*z1 + 5*a0^2*b1*y2*z1 - 
         4*a0*b1^2*y2*z1 - 2*a0^2*b1^2*y2*z1 - 2*a0*a2*q*y2*z1 + 
         a0^2*a2*q*y2*z1 + a0^3*a2*q*y2*z1 - 4*a0*b1*q*y2*z1 - 
         5*a0^2*b1*q*y2*z1 - 2*a2*b1*q*y2*z1 - 6*a0*a2*b1*q*y2*z1 - 
         11*a0^2*a2*b1*q*y2*z1 - 2*a0^3*a2*b1*q*y2*z1 + 4*a0*b1^2*q*y2*z1 + 
         2*a0^2*b1^2*q*y2*z1 + 2*a2*b1^2*q*y2*z1 + a0^2*a2*b1^2*q*y2*z1 + 
         a0^3*a2*b1^2*q*y2*z1 + 2*a0*a2*b1^3*q*y2*z1 + 2*a0*a2*q^2*y2*z1 - 
         a0^2*a2*q^2*y2*z1 - a0^3*a2*q^2*y2*z1 + 4*a0*a2^2*q^2*y2*z1 - 
         2*a0^2*a2^2*q^2*y2*z1 - 2*a0^3*a2^2*q^2*y2*z1 + 2*a2*b1*q^2*y2*z1 + 
         6*a0*a2*b1*q^2*y2*z1 + 11*a0^2*a2*b1*q^2*y2*z1 + 
         2*a0^3*a2*b1*q^2*y2*z1 + 4*a2^2*b1*q^2*y2*z1 + 4*a0*a2^2*b1*q^2*y2*
          z1 + 5*a0^2*a2^2*b1*q^2*y2*z1 + 2*a0^3*a2^2*b1*q^2*y2*z1 - 
         2*a2*b1^2*q^2*y2*z1 - a0^2*a2*b1^2*q^2*y2*z1 - a0^3*a2*b1^2*q^2*y2*
          z1 - 2*a2^2*b1^2*q^2*y2*z1 + 2*a0*a2^2*b1^2*q^2*y2*z1 + 
         2*a0^2*a2^2*b1^2*q^2*y2*z1 - 2*a0*a2*b1^3*q^2*y2*z1 - 
         4*a0*a2^2*q^3*y2*z1 + 2*a0^2*a2^2*q^3*y2*z1 + 2*a0^3*a2^2*q^3*y2*
          z1 - 2*a0*a2^3*q^3*y2*z1 + a0^2*a2^3*q^3*y2*z1 + 
         a0^3*a2^3*q^3*y2*z1 - 4*a2^2*b1*q^3*y2*z1 - 4*a0*a2^2*b1*q^3*y2*z1 - 
         5*a0^2*a2^2*b1*q^3*y2*z1 - 2*a0^3*a2^2*b1*q^3*y2*z1 - 
         2*a2^3*b1*q^3*y2*z1 - 2*a0*a2^3*b1*q^3*y2*z1 + a0^2*a2^3*b1*q^3*y2*
          z1 + 2*a2^2*b1^2*q^3*y2*z1 - 2*a0*a2^2*b1^2*q^3*y2*z1 - 
         2*a0^2*a2^2*b1^2*q^3*y2*z1 + 2*a0*a2^3*q^4*y2*z1 - 
         a0^2*a2^3*q^4*y2*z1 - a0^3*a2^3*q^4*y2*z1 + 2*a2^3*b1*q^4*y2*z1 + 
         2*a0*a2^3*b1*q^4*y2*z1 - a0^2*a2^3*b1*q^4*y2*z1 + 2*a0*b1*s*y2*z1 - 
         2*a0^2*b1*s*y2*z1 - 2*a0*b1^2*s*y2*z1 + 2*a0^2*b1^2*s*y2*z1 - 
         a0*a2*q*s*y2*z1 + 2*a0^2*a2*q*s*y2*z1 - a0^3*a2*q*s*y2*z1 - 
         2*a0*b1*q*s*y2*z1 + 2*a0^2*b1*q*s*y2*z1 - 2*a2*b1*q*s*y2*z1 + 
         a0*a2*b1*q*s*y2*z1 - a0^2*a2*b1*q*s*y2*z1 + 2*a0^3*a2*b1*q*s*y2*z1 + 
         2*a0*b1^2*q*s*y2*z1 - 2*a0^2*b1^2*q*s*y2*z1 + 2*a2*b1^2*q*s*y2*z1 - 
         3*a0*a2*b1^2*q*s*y2*z1 + 2*a0^2*a2*b1^2*q*s*y2*z1 - 
         a0^3*a2*b1^2*q*s*y2*z1 + a0*a2*b1^3*q*s*y2*z1 - 
         a0^2*a2*b1^3*q*s*y2*z1 + a0*a2*q^2*s*y2*z1 - 2*a0^2*a2*q^2*s*y2*z1 + 
         a0^3*a2*q^2*s*y2*z1 + 2*a0*a2^2*q^2*s*y2*z1 - 4*a0^2*a2^2*q^2*s*y2*
          z1 + 2*a0^3*a2^2*q^2*s*y2*z1 + 2*a2*b1*q^2*s*y2*z1 - 
         a0*a2*b1*q^2*s*y2*z1 + a0^2*a2*b1*q^2*s*y2*z1 - 
         2*a0^3*a2*b1*q^2*s*y2*z1 + 4*a2^2*b1*q^2*s*y2*z1 - 
         6*a0*a2^2*b1*q^2*s*y2*z1 + 4*a0^2*a2^2*b1*q^2*s*y2*z1 - 
         2*a0^3*a2^2*b1*q^2*s*y2*z1 - 2*a2*b1^2*q^2*s*y2*z1 + 
         3*a0*a2*b1^2*q^2*s*y2*z1 - 2*a0^2*a2*b1^2*q^2*s*y2*z1 + 
         a0^3*a2*b1^2*q^2*s*y2*z1 - 2*a2^2*b1^2*q^2*s*y2*z1 + 
         4*a0*a2^2*b1^2*q^2*s*y2*z1 - 2*a0^2*a2^2*b1^2*q^2*s*y2*z1 - 
         a0*a2*b1^3*q^2*s*y2*z1 + a0^2*a2*b1^3*q^2*s*y2*z1 - 
         2*a0*a2^2*q^3*s*y2*z1 + 4*a0^2*a2^2*q^3*s*y2*z1 - 
         2*a0^3*a2^2*q^3*s*y2*z1 - a0*a2^3*q^3*s*y2*z1 + 
         2*a0^2*a2^3*q^3*s*y2*z1 - a0^3*a2^3*q^3*s*y2*z1 - 
         4*a2^2*b1*q^3*s*y2*z1 + 6*a0*a2^2*b1*q^3*s*y2*z1 - 
         4*a0^2*a2^2*b1*q^3*s*y2*z1 + 2*a0^3*a2^2*b1*q^3*s*y2*z1 - 
         2*a2^3*b1*q^3*s*y2*z1 + 3*a0*a2^3*b1*q^3*s*y2*z1 - 
         a0^2*a2^3*b1*q^3*s*y2*z1 + 2*a2^2*b1^2*q^3*s*y2*z1 - 
         4*a0*a2^2*b1^2*q^3*s*y2*z1 + 2*a0^2*a2^2*b1^2*q^3*s*y2*z1 + 
         a0*a2^3*q^4*s*y2*z1 - 2*a0^2*a2^3*q^4*s*y2*z1 + 
         a0^3*a2^3*q^4*s*y2*z1 + 2*a2^3*b1*q^4*s*y2*z1 - 
         3*a0*a2^3*b1*q^4*s*y2*z1 + a0^2*a2^3*b1*q^4*s*y2*z1 - 
         a0*b1*y2^2*z1 - 6*a0^2*b1*y2^2*z1 - 2*a0^3*b1*y2^2*z1 + 
         a0*b1^2*y2^2*z1 + 2*a0^2*b1^2*y2^2*z1 + a0*a2*q*y2^2*z1 + 
         a0^2*a2*q*y2^2*z1 - 2*a0^3*a2*q*y2^2*z1 + 2*a0*b1*q*y2^2*z1 + 
         12*a0^2*b1*q*y2^2*z1 + 4*a0^3*b1*q*y2^2*z1 + 3*a0*a2*b1*q*y2^2*z1 + 
         5*a0^2*a2*b1*q*y2^2*z1 + 4*a0^3*a2*b1*q*y2^2*z1 - 
         2*a0*b1^2*q*y2^2*z1 - 4*a0^2*b1^2*q*y2^2*z1 - a0*a2*b1^2*q*y2^2*z1 + 
         2*a0^2*a2*b1^2*q*y2^2*z1 - 2*a0*a2*q^2*y2^2*z1 - 
         2*a0^2*a2*q^2*y2^2*z1 + 4*a0^3*a2*q^2*y2^2*z1 - 
         a0*a2^2*q^2*y2^2*z1 - a0^2*a2^2*q^2*y2^2*z1 + 2*a0^3*a2^2*q^2*y2^2*
          z1 - a0*b1*q^2*y2^2*z1 - 6*a0^2*b1*q^2*y2^2*z1 - 
         2*a0^3*b1*q^2*y2^2*z1 - 6*a0*a2*b1*q^2*y2^2*z1 - 
         10*a0^2*a2*b1*q^2*y2^2*z1 - 8*a0^3*a2*b1*q^2*y2^2*z1 - 
         3*a0*a2^2*b1*q^2*y2^2*z1 + a0*b1^2*q^2*y2^2*z1 + 
         2*a0^2*b1^2*q^2*y2^2*z1 + 2*a0*a2*b1^2*q^2*y2^2*z1 - 
         4*a0^2*a2*b1^2*q^2*y2^2*z1 + a0*a2*q^3*y2^2*z1 + 
         a0^2*a2*q^3*y2^2*z1 - 2*a0^3*a2*q^3*y2^2*z1 + 2*a0*a2^2*q^3*y2^2*
          z1 + 2*a0^2*a2^2*q^3*y2^2*z1 - 4*a0^3*a2^2*q^3*y2^2*z1 + 
         3*a0*a2*b1*q^3*y2^2*z1 + 5*a0^2*a2*b1*q^3*y2^2*z1 + 
         4*a0^3*a2*b1*q^3*y2^2*z1 + 6*a0*a2^2*b1*q^3*y2^2*z1 - 
         a0*a2*b1^2*q^3*y2^2*z1 + 2*a0^2*a2*b1^2*q^3*y2^2*z1 - 
         a0*a2^2*q^4*y2^2*z1 - a0^2*a2^2*q^4*y2^2*z1 + 2*a0^3*a2^2*q^4*y2^2*
          z1 - 3*a0*a2^2*b1*q^4*y2^2*z1 - 2*a0*b1*s*y2^2*z1 + 
         2*a0^3*b1*s*y2^2*z1 + 2*a0*b1^2*s*y2^2*z1 - 2*a0^2*b1^2*s*y2^2*z1 + 
         2*a0*a2*q*s*y2^2*z1 - 4*a0^2*a2*q*s*y2^2*z1 + 2*a0^3*a2*q*s*y2^2*
          z1 + 4*a0*b1*q*s*y2^2*z1 - 4*a0^3*b1*q*s*y2^2*z1 + 
         2*a2*b1*q*s*y2^2*z1 - 2*a0*a2*b1*q*s*y2^2*z1 + 4*a0^2*a2*b1*q*s*y2^2*
          z1 - 4*a0^3*a2*b1*q*s*y2^2*z1 - 4*a0*b1^2*q*s*y2^2*z1 + 
         4*a0^2*b1^2*q*s*y2^2*z1 - 2*a2*b1^2*q*s*y2^2*z1 + 
         4*a0*a2*b1^2*q*s*y2^2*z1 - 2*a0^2*a2*b1^2*q*s*y2^2*z1 - 
         4*a0*a2*q^2*s*y2^2*z1 + 8*a0^2*a2*q^2*s*y2^2*z1 - 
         4*a0^3*a2*q^2*s*y2^2*z1 - 2*a0*a2^2*q^2*s*y2^2*z1 + 
         4*a0^2*a2^2*q^2*s*y2^2*z1 - 2*a0^3*a2^2*q^2*s*y2^2*z1 - 
         2*a0*b1*q^2*s*y2^2*z1 + 2*a0^3*b1*q^2*s*y2^2*z1 - 
         4*a2*b1*q^2*s*y2^2*z1 + 4*a0*a2*b1*q^2*s*y2^2*z1 - 
         8*a0^2*a2*b1*q^2*s*y2^2*z1 + 8*a0^3*a2*b1*q^2*s*y2^2*z1 - 
         2*a2^2*b1*q^2*s*y2^2*z1 + 2*a0*a2^2*b1*q^2*s*y2^2*z1 + 
         2*a0*b1^2*q^2*s*y2^2*z1 - 2*a0^2*b1^2*q^2*s*y2^2*z1 + 
         4*a2*b1^2*q^2*s*y2^2*z1 - 8*a0*a2*b1^2*q^2*s*y2^2*z1 + 
         4*a0^2*a2*b1^2*q^2*s*y2^2*z1 + 2*a0*a2*q^3*s*y2^2*z1 - 
         4*a0^2*a2*q^3*s*y2^2*z1 + 2*a0^3*a2*q^3*s*y2^2*z1 + 
         4*a0*a2^2*q^3*s*y2^2*z1 - 8*a0^2*a2^2*q^3*s*y2^2*z1 + 
         4*a0^3*a2^2*q^3*s*y2^2*z1 + 2*a2*b1*q^3*s*y2^2*z1 - 
         2*a0*a2*b1*q^3*s*y2^2*z1 + 4*a0^2*a2*b1*q^3*s*y2^2*z1 - 
         4*a0^3*a2*b1*q^3*s*y2^2*z1 + 4*a2^2*b1*q^3*s*y2^2*z1 - 
         4*a0*a2^2*b1*q^3*s*y2^2*z1 - 2*a2*b1^2*q^3*s*y2^2*z1 + 
         4*a0*a2*b1^2*q^3*s*y2^2*z1 - 2*a0^2*a2*b1^2*q^3*s*y2^2*z1 - 
         2*a0*a2^2*q^4*s*y2^2*z1 + 4*a0^2*a2^2*q^4*s*y2^2*z1 - 
         2*a0^3*a2^2*q^4*s*y2^2*z1 - 2*a2^2*b1*q^4*s*y2^2*z1 + 
         2*a0*a2^2*b1*q^4*s*y2^2*z1 + a0^2*b1*y2^3*z1 + 2*a0^3*b1*y2^3*z1 - 
         a0^2*a2*q*y2^3*z1 + a0^3*a2*q*y2^3*z1 - 3*a0^2*b1*q*y2^3*z1 - 
         6*a0^3*b1*q*y2^3*z1 - a0^2*a2*b1*q*y2^3*z1 + 3*a0^2*a2*q^2*y2^3*z1 - 
         3*a0^3*a2*q^2*y2^3*z1 + 3*a0^2*b1*q^2*y2^3*z1 + 
         6*a0^3*b1*q^2*y2^3*z1 + 3*a0^2*a2*b1*q^2*y2^3*z1 - 
         3*a0^2*a2*q^3*y2^3*z1 + 3*a0^3*a2*q^3*y2^3*z1 - 
         a0^2*b1*q^3*y2^3*z1 - 2*a0^3*b1*q^3*y2^3*z1 - 3*a0^2*a2*b1*q^3*y2^3*
          z1 + a0^2*a2*q^4*y2^3*z1 - a0^3*a2*q^4*y2^3*z1 + 
         a0^2*a2*b1*q^4*y2^3*z1 + 2*a0^2*b1*s*y2^3*z1 - 2*a0^3*b1*s*y2^3*z1 - 
         a0*a2*q*s*y2^3*z1 + 2*a0^2*a2*q*s*y2^3*z1 - a0^3*a2*q*s*y2^3*z1 - 
         6*a0^2*b1*q*s*y2^3*z1 + 6*a0^3*b1*q*s*y2^3*z1 - 
         a0*a2*b1*q*s*y2^3*z1 + a0^2*a2*b1*q*s*y2^3*z1 + 
         3*a0*a2*q^2*s*y2^3*z1 - 6*a0^2*a2*q^2*s*y2^3*z1 + 
         3*a0^3*a2*q^2*s*y2^3*z1 + 6*a0^2*b1*q^2*s*y2^3*z1 - 
         6*a0^3*b1*q^2*s*y2^3*z1 + 3*a0*a2*b1*q^2*s*y2^3*z1 - 
         3*a0^2*a2*b1*q^2*s*y2^3*z1 - 3*a0*a2*q^3*s*y2^3*z1 + 
         6*a0^2*a2*q^3*s*y2^3*z1 - 3*a0^3*a2*q^3*s*y2^3*z1 - 
         2*a0^2*b1*q^3*s*y2^3*z1 + 2*a0^3*b1*q^3*s*y2^3*z1 - 
         3*a0*a2*b1*q^3*s*y2^3*z1 + 3*a0^2*a2*b1*q^3*s*y2^3*z1 + 
         a0*a2*q^4*s*y2^3*z1 - 2*a0^2*a2*q^4*s*y2^3*z1 + 
         a0^3*a2*q^4*s*y2^3*z1 + a0*a2*b1*q^4*s*y2^3*z1 - 
         a0^2*a2*b1*q^4*s*y2^3*z1 + 3*a0*b1*z1^2 - 3*a0*b1^2*z1^2 - 
         a2*q*z1^2 + a0*a2*q*z1^2 + a2*b1*q*z1^2 - 9*a0*a2*b1*q*z1^2 + 
         4*a0*a2*b1^2*q*z1^2 + a0*a2*b1^3*q*z1^2 + 3*a2^2*q^2*z1^2 - 
         3*a0*a2^2*q^2*z1^2 - 2*a2^2*b1*q^2*z1^2 + 9*a0*a2^2*b1*q^2*z1^2 - 
         a0*a2^2*b1^2*q^2*z1^2 - 3*a2^3*q^3*z1^2 + 3*a0*a2^3*q^3*z1^2 + 
         a2^3*b1*q^3*z1^2 - 3*a0*a2^3*b1*q^3*z1^2 + a2^4*q^4*z1^2 - 
         a0*a2^4*q^4*z1^2 - 2*a0*b1*y2*z1^2 - 4*a0^2*b1*y2*z1^2 + 
         2*a0*b1^2*y2*z1^2 + a0^2*b1^2*y2*z1^2 + a2*q*y2*z1^2 - 
         a0^2*a2*q*y2*z1^2 + 2*a0*b1*q*y2*z1^2 + 4*a0^2*b1*q*y2*z1^2 - 
         a2*b1*q*y2*z1^2 + 5*a0*a2*b1*q*y2*z1^2 + 6*a0^2*a2*b1*q*y2*z1^2 - 
         2*a0*b1^2*q*y2*z1^2 - a0^2*b1^2*q*y2*z1^2 - 2*a0*a2*b1^2*q*y2*z1^2 + 
         a0^2*a2*b1^2*q*y2*z1^2 - a2*q^2*y2*z1^2 + a0^2*a2*q^2*y2*z1^2 - 
         2*a2^2*q^2*y2*z1^2 + 2*a0^2*a2^2*q^2*y2*z1^2 + a2*b1*q^2*y2*z1^2 - 
         5*a0*a2*b1*q^2*y2*z1^2 - 6*a0^2*a2*b1*q^2*y2*z1^2 + 
         a2^2*b1*q^2*y2*z1^2 - 3*a0*a2^2*b1*q^2*y2*z1^2 - 
         2*a0^2*a2^2*b1*q^2*y2*z1^2 + 2*a0*a2*b1^2*q^2*y2*z1^2 - 
         a0^2*a2*b1^2*q^2*y2*z1^2 + 2*a2^2*q^3*y2*z1^2 - 
         2*a0^2*a2^2*q^3*y2*z1^2 + a2^3*q^3*y2*z1^2 - a0^2*a2^3*q^3*y2*z1^2 - 
         a2^2*b1*q^3*y2*z1^2 + 3*a0*a2^2*b1*q^3*y2*z1^2 + 
         2*a0^2*a2^2*b1*q^3*y2*z1^2 - a2^3*q^4*y2*z1^2 + 
         a0^2*a2^3*q^4*y2*z1^2 - a0*b1*s*y2*z1^2 + a0^2*b1*s*y2*z1^2 + 
         a0*b1^2*s*y2*z1^2 - a0^2*b1^2*s*y2*z1^2 + a2*q*s*y2*z1^2 - 
         2*a0*a2*q*s*y2*z1^2 + a0^2*a2*q*s*y2*z1^2 + a0*b1*q*s*y2*z1^2 - 
         a0^2*b1*q*s*y2*z1^2 - a2*b1*q*s*y2*z1^2 + 4*a0*a2*b1*q*s*y2*z1^2 - 
         3*a0^2*a2*b1*q*s*y2*z1^2 - a0*b1^2*q*s*y2*z1^2 + 
         a0^2*b1^2*q*s*y2*z1^2 - a0*a2*b1^2*q*s*y2*z1^2 + 
         a0^2*a2*b1^2*q*s*y2*z1^2 - a2*q^2*s*y2*z1^2 + 2*a0*a2*q^2*s*y2*
          z1^2 - a0^2*a2*q^2*s*y2*z1^2 - 2*a2^2*q^2*s*y2*z1^2 + 
         4*a0*a2^2*q^2*s*y2*z1^2 - 2*a0^2*a2^2*q^2*s*y2*z1^2 + 
         a2*b1*q^2*s*y2*z1^2 - 4*a0*a2*b1*q^2*s*y2*z1^2 + 
         3*a0^2*a2*b1*q^2*s*y2*z1^2 + a2^2*b1*q^2*s*y2*z1^2 - 
         3*a0*a2^2*b1*q^2*s*y2*z1^2 + 2*a0^2*a2^2*b1*q^2*s*y2*z1^2 + 
         a0*a2*b1^2*q^2*s*y2*z1^2 - a0^2*a2*b1^2*q^2*s*y2*z1^2 + 
         2*a2^2*q^3*s*y2*z1^2 - 4*a0*a2^2*q^3*s*y2*z1^2 + 
         2*a0^2*a2^2*q^3*s*y2*z1^2 + a2^3*q^3*s*y2*z1^2 - 
         2*a0*a2^3*q^3*s*y2*z1^2 + a0^2*a2^3*q^3*s*y2*z1^2 - 
         a2^2*b1*q^3*s*y2*z1^2 + 3*a0*a2^2*b1*q^3*s*y2*z1^2 - 
         2*a0^2*a2^2*b1*q^3*s*y2*z1^2 - a2^3*q^4*s*y2*z1^2 + 
         2*a0*a2^3*q^4*s*y2*z1^2 - a0^2*a2^3*q^4*s*y2*z1^2 + 
         2*a0^2*b1*y2^2*z1^2 + a0^3*b1*y2^2*z1^2 - a0*a2*q*y2^2*z1^2 + 
         a0^2*a2*q*y2^2*z1^2 - 4*a0^2*b1*q*y2^2*z1^2 - 2*a0^3*b1*q*y2^2*
          z1^2 - 2*a0^2*a2*b1*q*y2^2*z1^2 + 2*a0*a2*q^2*y2^2*z1^2 - 
         2*a0^2*a2*q^2*y2^2*z1^2 + a0*a2^2*q^2*y2^2*z1^2 - 
         a0^2*a2^2*q^2*y2^2*z1^2 + 2*a0^2*b1*q^2*y2^2*z1^2 + 
         a0^3*b1*q^2*y2^2*z1^2 + 4*a0^2*a2*b1*q^2*y2^2*z1^2 - 
         a0*a2*q^3*y2^2*z1^2 + a0^2*a2*q^3*y2^2*z1^2 - 2*a0*a2^2*q^3*y2^2*
          z1^2 + 2*a0^2*a2^2*q^3*y2^2*z1^2 - 2*a0^2*a2*b1*q^3*y2^2*z1^2 + 
         a0*a2^2*q^4*y2^2*z1^2 - a0^2*a2^2*q^4*y2^2*z1^2 + 
         a0^2*b1*s*y2^2*z1^2 - a0^3*b1*s*y2^2*z1^2 - a2*q*s*y2^2*z1^2 + 
         2*a0*a2*q*s*y2^2*z1^2 - a0^2*a2*q*s*y2^2*z1^2 - 
         2*a0^2*b1*q*s*y2^2*z1^2 + 2*a0^3*b1*q*s*y2^2*z1^2 + 
         a2*b1*q*s*y2^2*z1^2 - 3*a0*a2*b1*q*s*y2^2*z1^2 + 
         2*a0^2*a2*b1*q*s*y2^2*z1^2 + 2*a2*q^2*s*y2^2*z1^2 - 
         4*a0*a2*q^2*s*y2^2*z1^2 + 2*a0^2*a2*q^2*s*y2^2*z1^2 + 
         a2^2*q^2*s*y2^2*z1^2 - 2*a0*a2^2*q^2*s*y2^2*z1^2 + 
         a0^2*a2^2*q^2*s*y2^2*z1^2 + a0^2*b1*q^2*s*y2^2*z1^2 - 
         a0^3*b1*q^2*s*y2^2*z1^2 - 2*a2*b1*q^2*s*y2^2*z1^2 + 
         6*a0*a2*b1*q^2*s*y2^2*z1^2 - 4*a0^2*a2*b1*q^2*s*y2^2*z1^2 - 
         a2*q^3*s*y2^2*z1^2 + 2*a0*a2*q^3*s*y2^2*z1^2 - a0^2*a2*q^3*s*y2^2*
          z1^2 - 2*a2^2*q^3*s*y2^2*z1^2 + 4*a0*a2^2*q^3*s*y2^2*z1^2 - 
         2*a0^2*a2^2*q^3*s*y2^2*z1^2 + a2*b1*q^3*s*y2^2*z1^2 - 
         3*a0*a2*b1*q^3*s*y2^2*z1^2 + 2*a0^2*a2*b1*q^3*s*y2^2*z1^2 + 
         a2^2*q^4*s*y2^2*z1^2 - 2*a0*a2^2*q^4*s*y2^2*z1^2 + 
         a0^2*a2^2*q^4*s*y2^2*z1^2 - a0*b1*z1^3 + a0*b1^2*z1^3 + 
         2*a0*a2*b1*q*z1^3 - a0*a2*b1^2*q*z1^3 - a0*a2^2*b1*q^2*z1^3 + 
         a0^2*b1*y2*z1^3 - a0^2*b1*q*y2*z1^3 - a0^2*a2*b1*q*y2*z1^3 + 
         a0^2*a2*b1*q^2*y2*z1^3))/(a2*(1 - a2*q - y2 + q*y2)*
        (-1 + b1 + a2*q + y2 - b1*y2 - q*y2 + b1*q*y2 + z1 - b1*z1 - a2*q*z1)^
         2*(1 - b1 - 2*a2*q + a2*b1*q + a2^2*q^2 - 2*a0*y2 + a0*b1*y2 + 
          2*a0*q*y2 + 2*a0*a2*q*y2 - a0*b1*q*y2 - 2*a0*a2*q^2*y2 - 2*s*y2 + 
          2*a0*s*y2 + 2*b1*s*y2 - a0*b1*s*y2 + 2*q*s*y2 - 2*a0*q*s*y2 + 
          2*a2*q*s*y2 - 2*a0*a2*q*s*y2 - 2*b1*q*s*y2 + a0*b1*q*s*y2 - 
          a2*b1*q*s*y2 - 2*a2*q^2*s*y2 + 2*a0*a2*q^2*s*y2 + a2*b1*q^2*s*y2 + 
          a0^2*y2^2 - 2*a0^2*q*y2^2 + a0^2*q^2*y2^2 + 2*a0*s*y2^2 - 
          2*a0^2*s*y2^2 - a0*b1*s*y2^2 - 4*a0*q*s*y2^2 + 4*a0^2*q*s*y2^2 + 
          2*a0*b1*q*s*y2^2 + 2*a0*q^2*s*y2^2 - 2*a0^2*q^2*s*y2^2 - 
          a0*b1*q^2*s*y2^2 + s^2*y2^2 - 2*a0*s^2*y2^2 + a0^2*s^2*y2^2 - 
          b1*s^2*y2^2 + a0*b1*s^2*y2^2 - 2*q*s^2*y2^2 + 4*a0*q*s^2*y2^2 - 
          2*a0^2*q*s^2*y2^2 + 2*b1*q*s^2*y2^2 - 2*a0*b1*q*s^2*y2^2 + 
          q^2*s^2*y2^2 - 2*a0*q^2*s^2*y2^2 + a0^2*q^2*s^2*y2^2 - 
          b1*q^2*s^2*y2^2 + a0*b1*q^2*s^2*y2^2 - z1 + b1*z1 + 2*a2*q*z1 - 
          a2*b1*q*z1 - a2^2*q^2*z1 + a0*y2*z1 - a0*q*y2*z1 - a0*a2*q*y2*z1 + 
          a0*a2*q^2*y2*z1 + s*y2*z1 - a0*s*y2*z1 - b1*s*y2*z1 - q*s*y2*z1 + 
          a0*q*s*y2*z1 - a2*q*s*y2*z1 + a0*a2*q*s*y2*z1 + b1*q*s*y2*z1 + 
          a2*q^2*s*y2*z1 - a0*a2*q^2*s*y2*z1)^2))}


==> anc/blocksZ33.m <==
all331 = {(aa^(j + l + m)*bb^(k + m)*(l + l2 + 2*m)*y^(j + l2 + m)*z^l1*
       Gamma[k + m]*Gamma[1 + l + m]*Gamma[1 + l1 + m]*Gamma[j + k + l1 + m]*
       Gamma[1 + l2 + m]*Gamma[2 + j + l1 + l2 + m]*
       Gamma[j + k + l + l2 + 2*m])/(j*(j + k + l1 + m)*(j + l + l2 + 2*m)*
       (j + k + l + l1 + l2 + 3*m)*Gamma[k]*Gamma[l]*Gamma[l1]*Gamma[1 + l2]*
       Gamma[1 + m]^2*Gamma[2 + j + l1 + m]*Gamma[k + l1 + m]*
       Gamma[1 + j + k + l2 + 2*m]*Gamma[1 + j + l + l2 + 2*m]), 
     (aa^(j + l + m)*bb^(k + m)*(j + l1)*(l + l2 + 2*m)*y^(j + l2 + m)*z^l1*
       Gamma[k + m]*Gamma[1 + l + m]*Gamma[1 + l1 + m]*Gamma[j + k + l1 + m]*
       Gamma[1 + l2 + m]*Gamma[1 + j + l1 + l2 + m]*
       Gamma[j + k + l + l2 + 2*m])/(j*(j + k + l1 + m)*(j + l + l2 + 2*m)*
       (j + k + l + l1 + l2 + 3*m)*Gamma[k]*Gamma[l]*Gamma[l1]*Gamma[l2]*
       Gamma[1 + m]*Gamma[2 + m]*Gamma[2 + j + l1 + m]*Gamma[k + l1 + m]*
       Gamma[1 + j + k + l2 + 2*m]*Gamma[1 + j + l + l2 + 2*m]), 
     (aa^(j + l + m)*bb^(-1 + k + m)*(1 - j - k - l1 - l2 - 2*m)*
       (l + l2 + 2*m)*y^(j + l2 + m)*z^l1*Gamma[k + m]*Gamma[1 + l + m]*
       Gamma[l1 + m]*Gamma[-1 + j + k + l1 + m]*Gamma[l2 + m]*
       Gamma[1 + j + l1 + l2 + m]*Gamma[j + k + l + l2 + 2*m])/
      (j*(-1 + j + k + l1 + m)*(j + l + l2 + 2*m)*(-1 + j + k + l + l1 + l2 + 
        3*m)*Gamma[k]*Gamma[1 + l]*Gamma[l1]*Gamma[1 + l2]*Gamma[m]*
       Gamma[1 + m]*Gamma[1 + j + l1 + m]*Gamma[-1 + k + l1 + m]*
       Gamma[j + k + l2 + 2*m]*Gamma[1 + j + l + l2 + 2*m]), 
     -((aa^(j + l + m)*bb^(-1 + k + m)*(j + l1)*(l + l2 + 2*m)*
        (-1 + j + k + l1 + l2 + 2*m)*y^(j + l2 + m)*z^l1*Gamma[k + m]*
        Gamma[1 + l + m]*Gamma[l1 + m]*Gamma[-1 + j + k + l1 + m]*
        Gamma[l2 + m]*Gamma[j + l1 + l2 + m]*Gamma[j + k + l + l2 + 2*m])/
       (j*(-1 + j + k + l1 + m)*(j + l + l2 + 2*m)*(-1 + j + k + l + l1 + 
         l2 + 3*m)*Gamma[k]*Gamma[1 + l]*Gamma[l1]*Gamma[l2]*Gamma[1 + m]^2*
        Gamma[1 + j + l1 + m]*Gamma[-1 + k + l1 + m]*Gamma[j + k + l2 + 2*m]*
        Gamma[1 + j + l + l2 + 2*m])), (aa^(j + l + m)*bb^(k + m)*
       y^(j + l2 + m)*z^l1*Gamma[k + m]*Gamma[1 + l + m]*Gamma[1 + l1 + m]*
       Gamma[j + k + l1 + m]*Gamma[1 + l2 + m]*Gamma[2 + j + l1 + l2 + m]*
       Gamma[j + k + l + l2 + 2*m])/((j + k + l1 + m)*(j + l + l2 + 2*m)*
       Gamma[k]*Gamma[l]*Gamma[l1]*Gamma[1 + l2]*Gamma[1 + m]^2*
       Gamma[2 + j + l1 + m]*Gamma[1 + k + l1 + m]*
       Gamma[1 + j + k + l2 + 2*m]*Gamma[1 + j + l + l2 + 2*m]), 
     -((aa^(j + l + m)*bb^(k + m)*y^(j + l2 + m)*z^l1*Gamma[1 + k + m]*
        Gamma[1 + l + m]*Gamma[1 + l1 + m]*Gamma[j + k + l1 + m]*
        Gamma[1 + l2 + m]*Gamma[1 + j + l1 + l2 + m]*
        Gamma[j + k + l + l2 + 2*m])/((j + k + l1 + m)*(j + l + l2 + 2*m)*
        Gamma[k]*Gamma[l]*Gamma[l1]*Gamma[l2]*Gamma[1 + m]*Gamma[2 + m]*
        Gamma[2 + j + l1 + m]*Gamma[1 + k + l1 + m]*
        Gamma[1 + j + k + l2 + 2*m]*Gamma[1 + j + l + l2 + 2*m])), 
     -((aa^(j + l + m)*bb^(-1 + k + m)*y^(j + l2 + m)*z^l1*Gamma[k + m]*
        Gamma[1 + l + m]*Gamma[l1 + m]*Gamma[-1 + j + k + l1 + m]*
        Gamma[1 + l2 + m]*Gamma[1 + j + l1 + l2 + m]*
        Gamma[j + k + l + l2 + 2*m])/((-1 + j + k + l1 + m)*
        (j + l + l2 + 2*m)*Gamma[k]*Gamma[1 + l]*Gamma[l1]*Gamma[1 + l2]*
        Gamma[m]*Gamma[1 + m]*Gamma[1 + j + l1 + m]*Gamma[k + l1 + m]*
        Gamma[j + k + l2 + 2*m]*Gamma[1 + j + l + l2 + 2*m])), 
     (aa^(j + l + m)*bb^(-1 + k + m)*(-1 + k + m)*y^(j + l2 + m)*z^l1*
       Gamma[k + m]*Gamma[1 + l + m]*Gamma[l1 + m]*Gamma[-1 + j + k + l1 + m]*
       Gamma[1 + l2 + m]*Gamma[j + l1 + l2 + m]*Gamma[j + k + l + l2 + 2*m])/
      ((-1 + j + k + l1 + m)*(j + l + l2 + 2*m)*Gamma[k]*Gamma[1 + l]*
       Gamma[l1]*Gamma[l2]*Gamma[1 + m]^2*Gamma[1 + j + l1 + m]*
       Gamma[k + l1 + m]*Gamma[j + k + l2 + 2*m]*Gamma[1 + j + l + l2 + 2*m])}
 
all331K1M0 = -((aa^(j + l)*(l + l2)*y^(j + l2)*z^l1*Gamma[j + l1]*
       Gamma[1 + j + l1 + l2])/(j*(j + l + l2)*(j + l + l1 + l2)*Gamma[l1]*
       Gamma[1 + j + l1]*Gamma[1 + j + l2]))


==> anc/intsB3A3A4.m <==
intsS = {-((a0*(-1 + q)*y2^2*(1 - a0^2 - b1 - a2*q + a0^2*a2*q + a0*a2*b1*q - 
         2*a0*y2 + 2*a0^2*y2 + a0*b1*y2 + 2*a0*q*y2 - 2*a0^2*q*y2 - 
         a0*b1*q*y2 - s*y2 + 2*a0*s*y2 - a0^2*s*y2 + b1*s*y2 - a0*b1*s*y2 + 
         q*s*y2 - 2*a0*q*s*y2 + a0^2*q*s*y2 - b1*q*s*y2 + a0*b1*q*s*y2 - z1 + 
         a0*z1 + b1*z1 + a2*q*z1 - a0*a2*q*z1))/(a2*(1 - a2*q - y2 + q*y2)^2*
        (1 - b1 - 2*a2*q + a2*b1*q + a2^2*q^2 - 2*a0*y2 + a0*b1*y2 + 
         2*a0*q*y2 + 2*a0*a2*q*y2 - a0*b1*q*y2 - 2*a0*a2*q^2*y2 - 2*s*y2 + 
         2*a0*s*y2 + 2*b1*s*y2 - a0*b1*s*y2 + 2*q*s*y2 - 2*a0*q*s*y2 + 
         2*a2*q*s*y2 - 2*a0*a2*q*s*y2 - 2*b1*q*s*y2 + a0*b1*q*s*y2 - 
         a2*b1*q*s*y2 - 2*a2*q^2*s*y2 + 2*a0*a2*q^2*s*y2 + a2*b1*q^2*s*y2 + 
         a0^2*y2^2 - 2*a0^2*q*y2^2 + a0^2*q^2*y2^2 + 2*a0*s*y2^2 - 
         2*a0^2*s*y2^2 - a0*b1*s*y2^2 - 4*a0*q*s*y2^2 + 4*a0^2*q*s*y2^2 + 
         2*a0*b1*q*s*y2^2 + 2*a0*q^2*s*y2^2 - 2*a0^2*q^2*s*y2^2 - 
         a0*b1*q^2*s*y2^2 + s^2*y2^2 - 2*a0*s^2*y2^2 + a0^2*s^2*y2^2 - 
         b1*s^2*y2^2 + a0*b1*s^2*y2^2 - 2*q*s^2*y2^2 + 4*a0*q*s^2*y2^2 - 
         2*a0^2*q*s^2*y2^2 + 2*b1*q*s^2*y2^2 - 2*a0*b1*q*s^2*y2^2 + 
         q^2*s^2*y2^2 - 2*a0*q^2*s^2*y2^2 + a0^2*q^2*s^2*y2^2 - 
         b1*q^2*s^2*y2^2 + a0*b1*q^2*s^2*y2^2 - z1 + b1*z1 + 2*a2*q*z1 - 
         a2*b1*q*z1 - a2^2*q^2*z1 + a0*y2*z1 - a0*q*y2*z1 - a0*a2*q*y2*z1 + 
         a0*a2*q^2*y2*z1 + s*y2*z1 - a0*s*y2*z1 - b1*s*y2*z1 - q*s*y2*z1 + 
         a0*q*s*y2*z1 - a2*q*s*y2*z1 + a0*a2*q*s*y2*z1 + b1*q*s*y2*z1 + 
         a2*q^2*s*y2*z1 - a0*a2*q^2*s*y2*z1))), 
     (a0^2*(-1 + q)*y2^2*(-(a0*b1) + a0*b1^2 + a2*b1*q + a0*a2*b1*q - 
        a2*b1^2*q - a2^2*b1*q^2 + a0*b1*y2 + a0^2*b1*y2 - a0*b1^2*y2 - 
        a0*b1*q*y2 - a0^2*b1*q*y2 - 2*a0*a2*b1*q*y2 + a0*b1^2*q*y2 + 
        2*a0*a2*b1*q^2*y2 + a0*b1*s*y2 - a0^2*b1*s*y2 - a0*b1^2*s*y2 - 
        a0*b1*q*s*y2 + a0^2*b1*q*s*y2 - a2*b1*q*s*y2 + a0*a2*b1*q*s*y2 + 
        a0*b1^2*q*s*y2 + a2*b1^2*q*s*y2 + a2*b1*q^2*s*y2 - 
        a0*a2*b1*q^2*s*y2 - a2*b1^2*q^2*s*y2 - a0^2*b1*y2^2 + 
        2*a0^2*b1*q*y2^2 - a0^2*b1*q^2*y2^2 - a0*b1*s*y2^2 + a0^2*b1*s*y2^2 + 
        a0*b1^2*s*y2^2 + 2*a0*b1*q*s*y2^2 - 2*a0^2*b1*q*s*y2^2 - 
        2*a0*b1^2*q*s*y2^2 - a0*b1*q^2*s*y2^2 + a0^2*b1*q^2*s*y2^2 + 
        a0*b1^2*q^2*s*y2^2 - z1 + a0*z1 + b1*z1 - a0*b1*z1 + 2*a2*q*z1 - 
        2*a0*a2*q*z1 - 3*a2*b1*q*z1 + a0*a2*b1*q*z1 + a2*b1^2*q*z1 - 
        a2^2*q^2*z1 + a0*a2^2*q^2*z1 + 2*a2^2*b1*q^2*z1 + 2*y2*z1 - 
        a0*y2*z1 - a0^2*y2*z1 - 2*b1*y2*z1 + a0*b1*y2*z1 - 2*q*y2*z1 + 
        a0*q*y2*z1 + a0^2*q*y2*z1 - 2*a2*q*y2*z1 + a0*a2*q*y2*z1 + 
        a0^2*a2*q*y2*z1 + 2*b1*q*y2*z1 - a0*b1*q*y2*z1 + a2*b1*q*y2*z1 + 
        2*a0*a2*b1*q*y2*z1 + 2*a2*q^2*y2*z1 - a0*a2*q^2*y2*z1 - 
        a0^2*a2*q^2*y2*z1 - a2*b1*q^2*y2*z1 - 2*a0*a2*b1*q^2*y2*z1 + 
        s*y2*z1 - 2*a0*s*y2*z1 + a0^2*s*y2*z1 - b1*s*y2*z1 + a0*b1*s*y2*z1 - 
        q*s*y2*z1 + 2*a0*q*s*y2*z1 - a0^2*q*s*y2*z1 - a2*q*s*y2*z1 + 
        2*a0*a2*q*s*y2*z1 - a0^2*a2*q*s*y2*z1 + b1*q*s*y2*z1 - 
        a0*b1*q*s*y2*z1 + a2*b1*q*s*y2*z1 - a0*a2*b1*q*s*y2*z1 + 
        a2*q^2*s*y2*z1 - 2*a0*a2*q^2*s*y2*z1 + a0^2*a2*q^2*s*y2*z1 - 
        a2*b1*q^2*s*y2*z1 + a0*a2*b1*q^2*s*y2*z1 - 2*a0*y2^2*z1 + 
        2*a0^2*y2^2*z1 + a0*b1*y2^2*z1 + 4*a0*q*y2^2*z1 - 4*a0^2*q*y2^2*z1 - 
        2*a0*b1*q*y2^2*z1 - 2*a0*q^2*y2^2*z1 + 2*a0^2*q^2*y2^2*z1 + 
        a0*b1*q^2*y2^2*z1 - 2*s*y2^2*z1 + 4*a0*s*y2^2*z1 - 2*a0^2*s*y2^2*z1 + 
        2*b1*s*y2^2*z1 - 2*a0*b1*s*y2^2*z1 + 4*q*s*y2^2*z1 - 
        8*a0*q*s*y2^2*z1 + 4*a0^2*q*s*y2^2*z1 - 4*b1*q*s*y2^2*z1 + 
        4*a0*b1*q*s*y2^2*z1 - 2*q^2*s*y2^2*z1 + 4*a0*q^2*s*y2^2*z1 - 
        2*a0^2*q^2*s*y2^2*z1 + 2*b1*q^2*s*y2^2*z1 - 2*a0*b1*q^2*s*y2^2*z1 - 
        y2*z1^2 + a0*y2*z1^2 + b1*y2*z1^2 + q*y2*z1^2 - a0*q*y2*z1^2 + 
        a2*q*y2*z1^2 - a0*a2*q*y2*z1^2 - b1*q*y2*z1^2 - a2*q^2*y2*z1^2 + 
        a0*a2*q^2*y2*z1^2))/(a2*(1 - a2*q - y2 + q*y2)*
       (1 - b1 - 2*a2*q + a2*b1*q + a2^2*q^2 - 2*a0*y2 + a0*b1*y2 + 
         2*a0*q*y2 + 2*a0*a2*q*y2 - a0*b1*q*y2 - 2*a0*a2*q^2*y2 - 2*s*y2 + 
         2*a0*s*y2 + 2*b1*s*y2 - a0*b1*s*y2 + 2*q*s*y2 - 2*a0*q*s*y2 + 
         2*a2*q*s*y2 - 2*a0*a2*q*s*y2 - 2*b1*q*s*y2 + a0*b1*q*s*y2 - 
         a2*b1*q*s*y2 - 2*a2*q^2*s*y2 + 2*a0*a2*q^2*s*y2 + a2*b1*q^2*s*y2 + 
         a0^2*y2^2 - 2*a0^2*q*y2^2 + a0^2*q^2*y2^2 + 2*a0*s*y2^2 - 
         2*a0^2*s*y2^2 - a0*b1*s*y2^2 - 4*a0*q*s*y2^2 + 4*a0^2*q*s*y2^2 + 
         2*a0*b1*q*s*y2^2 + 2*a0*q^2*s*y2^2 - 2*a0^2*q^2*s*y2^2 - 
         a0*b1*q^2*s*y2^2 + s^2*y2^2 - 2*a0*s^2*y2^2 + a0^2*s^2*y2^2 - 
         b1*s^2*y2^2 + a0*b1*s^2*y2^2 - 2*q*s^2*y2^2 + 4*a0*q*s^2*y2^2 - 
         2*a0^2*q*s^2*y2^2 + 2*b1*q*s^2*y2^2 - 2*a0*b1*q*s^2*y2^2 + 
         q^2*s^2*y2^2 - 2*a0*q^2*s^2*y2^2 + a0^2*q^2*s^2*y2^2 - 
         b1*q^2*s^2*y2^2 + a0*b1*q^2*s^2*y2^2 - z1 + b1*z1 + 2*a2*q*z1 - 
         a2*b1*q*z1 - a2^2*q^2*z1 + a0*y2*z1 - a0*q*y2*z1 - a0*a2*q*y2*z1 + 
         a0*a2*q^2*y2*z1 + s*y2*z1 - a0*s*y2*z1 - b1*s*y2*z1 - q*s*y2*z1 + 
         a0*q*s*y2*z1 - a2*q*s*y2*z1 + a0*a2*q*s*y2*z1 + b1*q*s*y2*z1 + 
         a2*q^2*s*y2*z1 - a0*a2*q^2*s*y2*z1)^2), 
     -((a0*(-1 + q)*y2^2*(-2*a0 + 2*a0^2 + 6*a0*b1 - 6*a0^2*b1 + a0^3*b1 - 
         6*a0*b1^2 + 6*a0^2*b1^2 - 2*a0^3*b1^2 + 2*a0*b1^3 - 2*a0^2*b1^3 + 
         a0^3*b1^3 + 6*a0*a2*q - 6*a0^2*a2*q - 12*a0*a2*b1*q + 
         11*a0^2*a2*b1*q - 2*a0^3*a2*b1*q + 6*a0*a2*b1^2*q - 
         4*a0^2*a2*b1^2*q + 2*a0^3*a2*b1^2*q - a0^2*a2*b1^3*q - 
         6*a0*a2^2*q^2 + 6*a0^2*a2^2*q^2 + 6*a0*a2^2*b1*q^2 - 
         4*a0^2*a2^2*b1*q^2 + a0^3*a2^2*b1*q^2 - 2*a0^2*a2^2*b1^2*q^2 + 
         2*a0*a2^3*q^3 - 2*a0^2*a2^3*q^3 - a0^2*a2^3*b1*q^3 + 4*a0*y2 - 
         a0^2*y2 - 4*a0^3*y2 + a0^4*y2 - 12*a0*b1*y2 + 5*a0^2*b1*y2 + 
         6*a0^3*b1*y2 - 2*a0^4*b1*y2 + 12*a0*b1^2*y2 - 7*a0^2*b1^2*y2 + 
         a0^4*b1^2*y2 - 4*a0*b1^3*y2 + 3*a0^2*b1^3*y2 - 2*a0^3*b1^3*y2 - 
         4*a0*q*y2 + a0^2*q*y2 + 4*a0^3*q*y2 - a0^4*q*y2 - 8*a0*a2*q*y2 + 
         2*a0^2*a2*q*y2 + 8*a0^3*a2*q*y2 - 2*a0^4*a2*q*y2 + 12*a0*b1*q*y2 - 
         5*a0^2*b1*q*y2 - 6*a0^3*b1*q*y2 + 2*a0^4*b1*q*y2 + 
         16*a0*a2*b1*q*y2 - 6*a0^2*a2*b1*q*y2 - 6*a0^3*a2*b1*q*y2 + 
         2*a0^4*a2*b1*q*y2 - 12*a0*b1^2*q*y2 + 7*a0^2*b1^2*q*y2 - 
         a0^4*b1^2*q*y2 - 8*a0*a2*b1^2*q*y2 + 2*a0^2*a2*b1^2*q*y2 - 
         2*a0^3*a2*b1^2*q*y2 + 4*a0*b1^3*q*y2 - 3*a0^2*b1^3*q*y2 + 
         2*a0^3*b1^3*q*y2 + 2*a0^2*a2*b1^3*q*y2 + 8*a0*a2*q^2*y2 - 
         2*a0^2*a2*q^2*y2 - 8*a0^3*a2*q^2*y2 + 2*a0^4*a2*q^2*y2 + 
         4*a0*a2^2*q^2*y2 - a0^2*a2^2*q^2*y2 - 4*a0^3*a2^2*q^2*y2 + 
         a0^4*a2^2*q^2*y2 - 16*a0*a2*b1*q^2*y2 + 6*a0^2*a2*b1*q^2*y2 + 
         6*a0^3*a2*b1*q^2*y2 - 2*a0^4*a2*b1*q^2*y2 - 4*a0*a2^2*b1*q^2*y2 + 
         a0^2*a2^2*b1*q^2*y2 + 8*a0*a2*b1^2*q^2*y2 - 2*a0^2*a2*b1^2*q^2*y2 + 
         2*a0^3*a2*b1^2*q^2*y2 + 2*a0^2*a2^2*b1^2*q^2*y2 - 
         2*a0^2*a2*b1^3*q^2*y2 - 4*a0*a2^2*q^3*y2 + a0^2*a2^2*q^3*y2 + 
         4*a0^3*a2^2*q^3*y2 - a0^4*a2^2*q^3*y2 + 4*a0*a2^2*b1*q^3*y2 - 
         a0^2*a2^2*b1*q^3*y2 - 2*a0^2*a2^2*b1^2*q^3*y2 + 2*a0*s*y2 - 
         5*a0^2*s*y2 + 4*a0^3*s*y2 - a0^4*s*y2 - 6*a0*b1*s*y2 + 
         13*a0^2*b1*s*y2 - 9*a0^3*b1*s*y2 + 2*a0^4*b1*s*y2 + 6*a0*b1^2*s*y2 - 
         11*a0^2*b1^2*s*y2 + 6*a0^3*b1^2*s*y2 - a0^4*b1^2*s*y2 - 
         2*a0*b1^3*s*y2 + 3*a0^2*b1^3*s*y2 - a0^3*b1^3*s*y2 - 2*a0*q*s*y2 + 
         5*a0^2*q*s*y2 - 4*a0^3*q*s*y2 + a0^4*q*s*y2 - 4*a0*a2*q*s*y2 + 
         10*a0^2*a2*q*s*y2 - 8*a0^3*a2*q*s*y2 + 2*a0^4*a2*q*s*y2 + 
         6*a0*b1*q*s*y2 - 13*a0^2*b1*q*s*y2 + 9*a0^3*b1*q*s*y2 - 
         2*a0^4*b1*q*s*y2 + 8*a0*a2*b1*q*s*y2 - 16*a0^2*a2*b1*q*s*y2 + 
         10*a0^3*a2*b1*q*s*y2 - 2*a0^4*a2*b1*q*s*y2 - 6*a0*b1^2*q*s*y2 + 
         11*a0^2*b1^2*q*s*y2 - 6*a0^3*b1^2*q*s*y2 + a0^4*b1^2*q*s*y2 - 
         4*a0*a2*b1^2*q*s*y2 + 6*a0^2*a2*b1^2*q*s*y2 - 2*a0^3*a2*b1^2*q*s*
          y2 + 2*a0*b1^3*q*s*y2 - 3*a0^2*b1^3*q*s*y2 + a0^3*b1^3*q*s*y2 + 
         4*a0*a2*q^2*s*y2 - 10*a0^2*a2*q^2*s*y2 + 8*a0^3*a2*q^2*s*y2 - 
         2*a0^4*a2*q^2*s*y2 + 2*a0*a2^2*q^2*s*y2 - 5*a0^2*a2^2*q^2*s*y2 + 
         4*a0^3*a2^2*q^2*s*y2 - a0^4*a2^2*q^2*s*y2 - 8*a0*a2*b1*q^2*s*y2 + 
         16*a0^2*a2*b1*q^2*s*y2 - 10*a0^3*a2*b1*q^2*s*y2 + 
         2*a0^4*a2*b1*q^2*s*y2 - 2*a0*a2^2*b1*q^2*s*y2 + 
         3*a0^2*a2^2*b1*q^2*s*y2 - a0^3*a2^2*b1*q^2*s*y2 + 
         4*a0*a2*b1^2*q^2*s*y2 - 6*a0^2*a2*b1^2*q^2*s*y2 + 
         2*a0^3*a2*b1^2*q^2*s*y2 - 2*a0*a2^2*q^3*s*y2 + 
         5*a0^2*a2^2*q^3*s*y2 - 4*a0^3*a2^2*q^3*s*y2 + a0^4*a2^2*q^3*s*y2 + 
         2*a0*a2^2*b1*q^3*s*y2 - 3*a0^2*a2^2*b1*q^3*s*y2 + 
         a0^3*a2^2*b1*q^3*s*y2 - 2*a0*y2^2 - 4*a0^2*y2^2 + 8*a0^3*y2^2 - 
         2*a0^4*y2^2 + 6*a0*b1*y2^2 + 8*a0^2*b1*y2^2 - 15*a0^3*b1*y2^2 + 
         4*a0^4*b1*y2^2 - 6*a0*b1^2*y2^2 - 4*a0^2*b1^2*y2^2 + 
         6*a0^3*b1^2*y2^2 - 2*a0^4*b1^2*y2^2 + 2*a0*b1^3*y2^2 + 
         a0^3*b1^3*y2^2 + 4*a0*q*y2^2 + 8*a0^2*q*y2^2 - 16*a0^3*q*y2^2 + 
         4*a0^4*q*y2^2 + 2*a0*a2*q*y2^2 + 4*a0^2*a2*q*y2^2 - 
         8*a0^3*a2*q*y2^2 + 2*a0^4*a2*q*y2^2 - 12*a0*b1*q*y2^2 - 
         16*a0^2*b1*q*y2^2 + 30*a0^3*b1*q*y2^2 - 8*a0^4*b1*q*y2^2 - 
         4*a0*a2*b1*q*y2^2 - 5*a0^2*a2*b1*q*y2^2 + 8*a0^3*a2*b1*q*y2^2 - 
         2*a0^4*a2*b1*q*y2^2 + 12*a0*b1^2*q*y2^2 + 8*a0^2*b1^2*q*y2^2 - 
         12*a0^3*b1^2*q*y2^2 + 4*a0^4*b1^2*q*y2^2 + 2*a0*a2*b1^2*q*y2^2 + 
         2*a0^2*a2*b1^2*q*y2^2 - 4*a0*b1^3*q*y2^2 - 2*a0^3*b1^3*q*y2^2 - 
         a0^2*a2*b1^3*q*y2^2 - 2*a0*q^2*y2^2 - 4*a0^2*q^2*y2^2 + 
         8*a0^3*q^2*y2^2 - 2*a0^4*q^2*y2^2 - 4*a0*a2*q^2*y2^2 - 
         8*a0^2*a2*q^2*y2^2 + 16*a0^3*a2*q^2*y2^2 - 4*a0^4*a2*q^2*y2^2 + 
         6*a0*b1*q^2*y2^2 + 8*a0^2*b1*q^2*y2^2 - 15*a0^3*b1*q^2*y2^2 + 
         4*a0^4*b1*q^2*y2^2 + 8*a0*a2*b1*q^2*y2^2 + 10*a0^2*a2*b1*q^2*y2^2 - 
         16*a0^3*a2*b1*q^2*y2^2 + 4*a0^4*a2*b1*q^2*y2^2 - 
         6*a0*b1^2*q^2*y2^2 - 4*a0^2*b1^2*q^2*y2^2 + 6*a0^3*b1^2*q^2*y2^2 - 
         2*a0^4*b1^2*q^2*y2^2 - 4*a0*a2*b1^2*q^2*y2^2 - 4*a0^2*a2*b1^2*q^2*
          y2^2 + 2*a0*b1^3*q^2*y2^2 + a0^3*b1^3*q^2*y2^2 + 
         2*a0^2*a2*b1^3*q^2*y2^2 + 2*a0*a2*q^3*y2^2 + 4*a0^2*a2*q^3*y2^2 - 
         8*a0^3*a2*q^3*y2^2 + 2*a0^4*a2*q^3*y2^2 - 4*a0*a2*b1*q^3*y2^2 - 
         5*a0^2*a2*b1*q^3*y2^2 + 8*a0^3*a2*b1*q^3*y2^2 - 
         2*a0^4*a2*b1*q^3*y2^2 + 2*a0*a2*b1^2*q^3*y2^2 + 
         2*a0^2*a2*b1^2*q^3*y2^2 - a0^2*a2*b1^3*q^3*y2^2 - 4*a0*s*y2^2 + 
         10*a0^2*s*y2^2 - 8*a0^3*s*y2^2 + 2*a0^4*s*y2^2 + 12*a0*b1*s*y2^2 - 
         26*a0^2*b1*s*y2^2 + 18*a0^3*b1*s*y2^2 - 4*a0^4*b1*s*y2^2 - 
         12*a0*b1^2*s*y2^2 + 22*a0^2*b1^2*s*y2^2 - 12*a0^3*b1^2*s*y2^2 + 
         2*a0^4*b1^2*s*y2^2 + 4*a0*b1^3*s*y2^2 - 6*a0^2*b1^3*s*y2^2 + 
         2*a0^3*b1^3*s*y2^2 + 8*a0*q*s*y2^2 - 20*a0^2*q*s*y2^2 + 
         16*a0^3*q*s*y2^2 - 4*a0^4*q*s*y2^2 + 4*a0*a2*q*s*y2^2 - 
         10*a0^2*a2*q*s*y2^2 + 8*a0^3*a2*q*s*y2^2 - 2*a0^4*a2*q*s*y2^2 - 
         24*a0*b1*q*s*y2^2 + 52*a0^2*b1*q*s*y2^2 - 36*a0^3*b1*q*s*y2^2 + 
         8*a0^4*b1*q*s*y2^2 - 8*a0*a2*b1*q*s*y2^2 + 16*a0^2*a2*b1*q*s*y2^2 - 
         10*a0^3*a2*b1*q*s*y2^2 + 2*a0^4*a2*b1*q*s*y2^2 + 
         24*a0*b1^2*q*s*y2^2 - 44*a0^2*b1^2*q*s*y2^2 + 24*a0^3*b1^2*q*s*
          y2^2 - 4*a0^4*b1^2*q*s*y2^2 + 4*a0*a2*b1^2*q*s*y2^2 - 
         6*a0^2*a2*b1^2*q*s*y2^2 + 2*a0^3*a2*b1^2*q*s*y2^2 - 
         8*a0*b1^3*q*s*y2^2 + 12*a0^2*b1^3*q*s*y2^2 - 4*a0^3*b1^3*q*s*y2^2 - 
         4*a0*q^2*s*y2^2 + 10*a0^2*q^2*s*y2^2 - 8*a0^3*q^2*s*y2^2 + 
         2*a0^4*q^2*s*y2^2 - 8*a0*a2*q^2*s*y2^2 + 20*a0^2*a2*q^2*s*y2^2 - 
         16*a0^3*a2*q^2*s*y2^2 + 4*a0^4*a2*q^2*s*y2^2 + 12*a0*b1*q^2*s*y2^2 - 
         26*a0^2*b1*q^2*s*y2^2 + 18*a0^3*b1*q^2*s*y2^2 - 
         4*a0^4*b1*q^2*s*y2^2 + 16*a0*a2*b1*q^2*s*y2^2 - 
         32*a0^2*a2*b1*q^2*s*y2^2 + 20*a0^3*a2*b1*q^2*s*y2^2 - 
         4*a0^4*a2*b1*q^2*s*y2^2 - 12*a0*b1^2*q^2*s*y2^2 + 
         22*a0^2*b1^2*q^2*s*y2^2 - 12*a0^3*b1^2*q^2*s*y2^2 + 
         2*a0^4*b1^2*q^2*s*y2^2 - 8*a0*a2*b1^2*q^2*s*y2^2 + 
         12*a0^2*a2*b1^2*q^2*s*y2^2 - 4*a0^3*a2*b1^2*q^2*s*y2^2 + 
         4*a0*b1^3*q^2*s*y2^2 - 6*a0^2*b1^3*q^2*s*y2^2 + 
         2*a0^3*b1^3*q^2*s*y2^2 + 4*a0*a2*q^3*s*y2^2 - 10*a0^2*a2*q^3*s*
          y2^2 + 8*a0^3*a2*q^3*s*y2^2 - 2*a0^4*a2*q^3*s*y2^2 - 
         8*a0*a2*b1*q^3*s*y2^2 + 16*a0^2*a2*b1*q^3*s*y2^2 - 
         10*a0^3*a2*b1*q^3*s*y2^2 + 2*a0^4*a2*b1*q^3*s*y2^2 + 
         4*a0*a2*b1^2*q^3*s*y2^2 - 6*a0^2*a2*b1^2*q^3*s*y2^2 + 
         2*a0^3*a2*b1^2*q^3*s*y2^2 + 3*a0^2*y2^3 - 4*a0^3*y2^3 + a0^4*y2^3 - 
         7*a0^2*b1*y2^3 + 8*a0^3*b1*y2^3 - 2*a0^4*b1*y2^3 + 
         5*a0^2*b1^2*y2^3 - 4*a0^3*b1^2*y2^3 + a0^4*b1^2*y2^3 - 
         a0^2*b1^3*y2^3 - 9*a0^2*q*y2^3 + 12*a0^3*q*y2^3 - 3*a0^4*q*y2^3 + 
         21*a0^2*b1*q*y2^3 - 24*a0^3*b1*q*y2^3 + 6*a0^4*b1*q*y2^3 - 
         15*a0^2*b1^2*q*y2^3 + 12*a0^3*b1^2*q*y2^3 - 3*a0^4*b1^2*q*y2^3 + 
         3*a0^2*b1^3*q*y2^3 + 9*a0^2*q^2*y2^3 - 12*a0^3*q^2*y2^3 + 
         3*a0^4*q^2*y2^3 - 21*a0^2*b1*q^2*y2^3 + 24*a0^3*b1*q^2*y2^3 - 
         6*a0^4*b1*q^2*y2^3 + 15*a0^2*b1^2*q^2*y2^3 - 12*a0^3*b1^2*q^2*y2^3 + 
         3*a0^4*b1^2*q^2*y2^3 - 3*a0^2*b1^3*q^2*y2^3 - 3*a0^2*q^3*y2^3 + 
         4*a0^3*q^3*y2^3 - a0^4*q^3*y2^3 + 7*a0^2*b1*q^3*y2^3 - 
         8*a0^3*b1*q^3*y2^3 + 2*a0^4*b1*q^3*y2^3 - 5*a0^2*b1^2*q^3*y2^3 + 
         4*a0^3*b1^2*q^3*y2^3 - a0^4*b1^2*q^3*y2^3 + a0^2*b1^3*q^3*y2^3 + 
         2*a0*s*y2^3 - 5*a0^2*s*y2^3 + 4*a0^3*s*y2^3 - a0^4*s*y2^3 - 
         6*a0*b1*s*y2^3 + 13*a0^2*b1*s*y2^3 - 9*a0^3*b1*s*y2^3 + 
         2*a0^4*b1*s*y2^3 + 6*a0*b1^2*s*y2^3 - 11*a0^2*b1^2*s*y2^3 + 
         6*a0^3*b1^2*s*y2^3 - a0^4*b1^2*s*y2^3 - 2*a0*b1^3*s*y2^3 + 
         3*a0^2*b1^3*s*y2^3 - a0^3*b1^3*s*y2^3 - 6*a0*q*s*y2^3 + 
         15*a0^2*q*s*y2^3 - 12*a0^3*q*s*y2^3 + 3*a0^4*q*s*y2^3 + 
         18*a0*b1*q*s*y2^3 - 39*a0^2*b1*q*s*y2^3 + 27*a0^3*b1*q*s*y2^3 - 
         6*a0^4*b1*q*s*y2^3 - 18*a0*b1^2*q*s*y2^3 + 33*a0^2*b1^2*q*s*y2^3 - 
         18*a0^3*b1^2*q*s*y2^3 + 3*a0^4*b1^2*q*s*y2^3 + 6*a0*b1^3*q*s*y2^3 - 
         9*a0^2*b1^3*q*s*y2^3 + 3*a0^3*b1^3*q*s*y2^3 + 6*a0*q^2*s*y2^3 - 
         15*a0^2*q^2*s*y2^3 + 12*a0^3*q^2*s*y2^3 - 3*a0^4*q^2*s*y2^3 - 
         18*a0*b1*q^2*s*y2^3 + 39*a0^2*b1*q^2*s*y2^3 - 27*a0^3*b1*q^2*s*
          y2^3 + 6*a0^4*b1*q^2*s*y2^3 + 18*a0*b1^2*q^2*s*y2^3 - 
         33*a0^2*b1^2*q^2*s*y2^3 + 18*a0^3*b1^2*q^2*s*y2^3 - 
         3*a0^4*b1^2*q^2*s*y2^3 - 6*a0*b1^3*q^2*s*y2^3 + 
         9*a0^2*b1^3*q^2*s*y2^3 - 3*a0^3*b1^3*q^2*s*y2^3 - 2*a0*q^3*s*y2^3 + 
         5*a0^2*q^3*s*y2^3 - 4*a0^3*q^3*s*y2^3 + a0^4*q^3*s*y2^3 + 
         6*a0*b1*q^3*s*y2^3 - 13*a0^2*b1*q^3*s*y2^3 + 9*a0^3*b1*q^3*s*y2^3 - 
         2*a0^4*b1*q^3*s*y2^3 - 6*a0*b1^2*q^3*s*y2^3 + 11*a0^2*b1^2*q^3*s*
          y2^3 - 6*a0^3*b1^2*q^3*s*y2^3 + a0^4*b1^2*q^3*s*y2^3 + 
         2*a0*b1^3*q^3*s*y2^3 - 3*a0^2*b1^3*q^3*s*y2^3 + 
         a0^3*b1^3*q^3*s*y2^3 + 4*z1 - 4*a0*z1 + a0^2*z1 - a0^3*z1 - 
         8*b1*z1 + 6*a0*b1*z1 - 3*a0^2*b1*z1 + 2*a0^3*b1*z1 + 4*b1^2*z1 - 
         2*a0*b1^2*z1 + 3*a0^2*b1^2*z1 - a0^3*b1^2*z1 - a0^2*b1^3*z1 - 
         12*a2*q*z1 + 12*a0*a2*q*z1 - 3*a0^2*a2*q*z1 + 3*a0^3*a2*q*z1 + 
         20*a2*b1*q*z1 - 20*a0*a2*b1*q*z1 + 12*a0^2*a2*b1*q*z1 - 
         4*a0^3*a2*b1*q*z1 - 8*a2*b1^2*q*z1 + 15*a0*a2*b1^2*q*z1 - 
         13*a0^2*a2*b1^2*q*z1 + a0^3*a2*b1^2*q*z1 - 6*a0*a2*b1^3*q*z1 + 
         4*a0^2*a2*b1^3*q*z1 + 12*a2^2*q^2*z1 - 12*a0*a2^2*q^2*z1 + 
         3*a0^2*a2^2*q^2*z1 - 3*a0^3*a2^2*q^2*z1 - 16*a2^2*b1*q^2*z1 + 
         22*a0*a2^2*b1*q^2*z1 - 15*a0^2*a2^2*b1*q^2*z1 + 
         2*a0^3*a2^2*b1*q^2*z1 + 5*a2^2*b1^2*q^2*z1 - 15*a0*a2^2*b1^2*q^2*
          z1 + 10*a0^2*a2^2*b1^2*q^2*z1 + 2*a0*a2^2*b1^3*q^2*z1 - 
         4*a2^3*q^3*z1 + 4*a0*a2^3*q^3*z1 - a0^2*a2^3*q^3*z1 + 
         a0^3*a2^3*q^3*z1 + 4*a2^3*b1*q^3*z1 - 8*a0*a2^3*b1*q^3*z1 + 
         6*a0^2*a2^3*b1*q^3*z1 - a2^3*b1^2*q^3*z1 + 2*a0*a2^3*b1^2*q^3*z1 - 
         7*y2*z1 + 6*a0*y2*z1 - a0^2*y2*z1 + 2*a0^3*y2*z1 + 14*b1*y2*z1 - 
         11*a0*b1*y2*z1 + 7*a0^2*b1*y2*z1 - 4*a0^3*b1*y2*z1 - 7*b1^2*y2*z1 + 
         5*a0*b1^2*y2*z1 - 7*a0^2*b1^2*y2*z1 + 2*a0^3*b1^2*y2*z1 + 
         2*a0^2*b1^3*y2*z1 + 7*q*y2*z1 - 6*a0*q*y2*z1 + a0^2*q*y2*z1 - 
         2*a0^3*q*y2*z1 + 14*a2*q*y2*z1 - 12*a0*a2*q*y2*z1 + 
         2*a0^2*a2*q*y2*z1 - 4*a0^3*a2*q*y2*z1 - 14*b1*q*y2*z1 + 
         11*a0*b1*q*y2*z1 - 7*a0^2*b1*q*y2*z1 + 4*a0^3*b1*q*y2*z1 - 
         24*a2*b1*q*y2*z1 + 22*a0*a2*b1*q*y2*z1 - 8*a0^2*a2*b1*q*y2*z1 + 
         7*b1^2*q*y2*z1 - 5*a0*b1^2*q*y2*z1 + 7*a0^2*b1^2*q*y2*z1 - 
         2*a0^3*b1^2*q*y2*z1 + 10*a2*b1^2*q*y2*z1 - 14*a0*a2*b1^2*q*y2*z1 + 
         5*a0^2*a2*b1^2*q*y2*z1 + 3*a0^3*a2*b1^2*q*y2*z1 - 
         2*a0^2*b1^3*q*y2*z1 + 4*a0*a2*b1^3*q*y2*z1 - 2*a0^2*a2*b1^3*q*y2*
          z1 - 14*a2*q^2*y2*z1 + 12*a0*a2*q^2*y2*z1 - 2*a0^2*a2*q^2*y2*z1 + 
         4*a0^3*a2*q^2*y2*z1 - 7*a2^2*q^2*y2*z1 + 6*a0*a2^2*q^2*y2*z1 - 
         a0^2*a2^2*q^2*y2*z1 + 2*a0^3*a2^2*q^2*y2*z1 + 24*a2*b1*q^2*y2*z1 - 
         22*a0*a2*b1*q^2*y2*z1 + 8*a0^2*a2*b1*q^2*y2*z1 + 
         10*a2^2*b1*q^2*y2*z1 - 11*a0*a2^2*b1*q^2*y2*z1 + 
         a0^2*a2^2*b1*q^2*y2*z1 + 4*a0^3*a2^2*b1*q^2*y2*z1 - 
         10*a2*b1^2*q^2*y2*z1 + 14*a0*a2*b1^2*q^2*y2*z1 - 
         5*a0^2*a2*b1^2*q^2*y2*z1 - 3*a0^3*a2*b1^2*q^2*y2*z1 - 
         3*a2^2*b1^2*q^2*y2*z1 + 5*a0*a2^2*b1^2*q^2*y2*z1 - 
         a0^2*a2^2*b1^2*q^2*y2*z1 - 4*a0*a2*b1^3*q^2*y2*z1 + 
         2*a0^2*a2*b1^3*q^2*y2*z1 + 7*a2^2*q^3*y2*z1 - 6*a0*a2^2*q^3*y2*z1 + 
         a0^2*a2^2*q^3*y2*z1 - 2*a0^3*a2^2*q^3*y2*z1 - 10*a2^2*b1*q^3*y2*z1 + 
         11*a0*a2^2*b1*q^3*y2*z1 - a0^2*a2^2*b1*q^3*y2*z1 - 
         4*a0^3*a2^2*b1*q^3*y2*z1 + 3*a2^2*b1^2*q^3*y2*z1 - 
         5*a0*a2^2*b1^2*q^3*y2*z1 + a0^2*a2^2*b1^2*q^3*y2*z1 - 2*s*y2*z1 + 
         4*a0*s*y2*z1 - 2*a0^2*s*y2*z1 + 4*b1*s*y2*z1 - 6*a0*b1*s*y2*z1 + 
         2*a0^2*b1*s*y2*z1 - 2*b1^2*s*y2*z1 + 2*a0*b1^2*s*y2*z1 + 
         2*q*s*y2*z1 - 4*a0*q*s*y2*z1 + 2*a0^2*q*s*y2*z1 + 4*a2*q*s*y2*z1 - 
         8*a0*a2*q*s*y2*z1 + 4*a0^2*a2*q*s*y2*z1 - 4*b1*q*s*y2*z1 + 
         6*a0*b1*q*s*y2*z1 - 2*a0^2*b1*q*s*y2*z1 - 7*a2*b1*q*s*y2*z1 + 
         12*a0*a2*b1*q*s*y2*z1 - 7*a0^2*a2*b1*q*s*y2*z1 + 
         2*a0^3*a2*b1*q*s*y2*z1 + 2*b1^2*q*s*y2*z1 - 2*a0*b1^2*q*s*y2*z1 + 
         3*a2*b1^2*q*s*y2*z1 - 7*a0*a2*b1^2*q*s*y2*z1 + 6*a0^2*a2*b1^2*q*s*y2*
          z1 - 2*a0^3*a2*b1^2*q*s*y2*z1 + 2*a0*a2*b1^3*q*s*y2*z1 - 
         2*a0^2*a2*b1^3*q*s*y2*z1 - 4*a2*q^2*s*y2*z1 + 8*a0*a2*q^2*s*y2*z1 - 
         4*a0^2*a2*q^2*s*y2*z1 - 2*a2^2*q^2*s*y2*z1 + 4*a0*a2^2*q^2*s*y2*z1 - 
         2*a0^2*a2^2*q^2*s*y2*z1 + 7*a2*b1*q^2*s*y2*z1 - 
         12*a0*a2*b1*q^2*s*y2*z1 + 7*a0^2*a2*b1*q^2*s*y2*z1 - 
         2*a0^3*a2*b1*q^2*s*y2*z1 + 3*a2^2*b1*q^2*s*y2*z1 - 
         6*a0*a2^2*b1*q^2*s*y2*z1 + 5*a0^2*a2^2*b1*q^2*s*y2*z1 - 
         2*a0^3*a2^2*b1*q^2*s*y2*z1 - 3*a2*b1^2*q^2*s*y2*z1 + 
         7*a0*a2*b1^2*q^2*s*y2*z1 - 6*a0^2*a2*b1^2*q^2*s*y2*z1 + 
         2*a0^3*a2*b1^2*q^2*s*y2*z1 - a2^2*b1^2*q^2*s*y2*z1 + 
         3*a0*a2^2*b1^2*q^2*s*y2*z1 - 2*a0^2*a2^2*b1^2*q^2*s*y2*z1 - 
         2*a0*a2*b1^3*q^2*s*y2*z1 + 2*a0^2*a2*b1^3*q^2*s*y2*z1 + 
         2*a2^2*q^3*s*y2*z1 - 4*a0*a2^2*q^3*s*y2*z1 + 2*a0^2*a2^2*q^3*s*y2*
          z1 - 3*a2^2*b1*q^3*s*y2*z1 + 6*a0*a2^2*b1*q^3*s*y2*z1 - 
         5*a0^2*a2^2*b1*q^3*s*y2*z1 + 2*a0^3*a2^2*b1*q^3*s*y2*z1 + 
         a2^2*b1^2*q^3*s*y2*z1 - 3*a0*a2^2*b1^2*q^3*s*y2*z1 + 
         2*a0^2*a2^2*b1^2*q^3*s*y2*z1 + 4*y2^2*z1 - 4*a0*y2^2*z1 + 
         a0^2*y2^2*z1 - a0^3*y2^2*z1 - 8*b1*y2^2*z1 + 9*a0*b1*y2^2*z1 - 
         5*a0^2*b1*y2^2*z1 + a0^3*b1*y2^2*z1 + 4*b1^2*y2^2*z1 - 
         5*a0*b1^2*y2^2*z1 + 4*a0^2*b1^2*y2^2*z1 - a0^3*b1^2*y2^2*z1 - 
         a0^2*b1^3*y2^2*z1 - 8*q*y2^2*z1 + 8*a0*q*y2^2*z1 - 
         2*a0^2*q*y2^2*z1 + 2*a0^3*q*y2^2*z1 - 4*a2*q*y2^2*z1 + 
         4*a0*a2*q*y2^2*z1 - a0^2*a2*q*y2^2*z1 + a0^3*a2*q*y2^2*z1 + 
         16*b1*q*y2^2*z1 - 18*a0*b1*q*y2^2*z1 + 10*a0^2*b1*q*y2^2*z1 - 
         2*a0^3*b1*q*y2^2*z1 + 7*a2*b1*q*y2^2*z1 - 7*a0*a2*b1*q*y2^2*z1 + 
         a0^3*a2*b1*q*y2^2*z1 + a0^4*a2*b1*q*y2^2*z1 - 8*b1^2*q*y2^2*z1 + 
         10*a0*b1^2*q*y2^2*z1 - 8*a0^2*b1^2*q*y2^2*z1 + 2*a0^3*b1^2*q*y2^2*
          z1 - 3*a2*b1^2*q*y2^2*z1 + 3*a0*a2*b1^2*q*y2^2*z1 + 
         2*a0^2*a2*b1^2*q*y2^2*z1 - a0^3*a2*b1^2*q*y2^2*z1 + 
         2*a0^2*b1^3*q*y2^2*z1 + 4*q^2*y2^2*z1 - 4*a0*q^2*y2^2*z1 + 
         a0^2*q^2*y2^2*z1 - a0^3*q^2*y2^2*z1 + 8*a2*q^2*y2^2*z1 - 
         8*a0*a2*q^2*y2^2*z1 + 2*a0^2*a2*q^2*y2^2*z1 - 2*a0^3*a2*q^2*y2^2*
          z1 - 8*b1*q^2*y2^2*z1 + 9*a0*b1*q^2*y2^2*z1 - 5*a0^2*b1*q^2*y2^2*
          z1 + a0^3*b1*q^2*y2^2*z1 - 14*a2*b1*q^2*y2^2*z1 + 
         14*a0*a2*b1*q^2*y2^2*z1 - 2*a0^3*a2*b1*q^2*y2^2*z1 - 
         2*a0^4*a2*b1*q^2*y2^2*z1 + 4*b1^2*q^2*y2^2*z1 - 
         5*a0*b1^2*q^2*y2^2*z1 + 4*a0^2*b1^2*q^2*y2^2*z1 - 
         a0^3*b1^2*q^2*y2^2*z1 + 6*a2*b1^2*q^2*y2^2*z1 - 
         6*a0*a2*b1^2*q^2*y2^2*z1 - 4*a0^2*a2*b1^2*q^2*y2^2*z1 + 
         2*a0^3*a2*b1^2*q^2*y2^2*z1 - a0^2*b1^3*q^2*y2^2*z1 - 
         4*a2*q^3*y2^2*z1 + 4*a0*a2*q^3*y2^2*z1 - a0^2*a2*q^3*y2^2*z1 + 
         a0^3*a2*q^3*y2^2*z1 + 7*a2*b1*q^3*y2^2*z1 - 7*a0*a2*b1*q^3*y2^2*z1 + 
         a0^3*a2*b1*q^3*y2^2*z1 + a0^4*a2*b1*q^3*y2^2*z1 - 
         3*a2*b1^2*q^3*y2^2*z1 + 3*a0*a2*b1^2*q^3*y2^2*z1 + 
         2*a0^2*a2*b1^2*q^3*y2^2*z1 - a0^3*a2*b1^2*q^3*y2^2*z1 + 
         2*s*y2^2*z1 - 4*a0*s*y2^2*z1 + 2*a0^2*s*y2^2*z1 - 4*b1*s*y2^2*z1 + 
         7*a0*b1*s*y2^2*z1 - 4*a0^2*b1*s*y2^2*z1 + a0^3*b1*s*y2^2*z1 + 
         2*b1^2*s*y2^2*z1 - 3*a0*b1^2*s*y2^2*z1 + a0^2*b1^2*s*y2^2*z1 - 
         4*q*s*y2^2*z1 + 8*a0*q*s*y2^2*z1 - 4*a0^2*q*s*y2^2*z1 - 
         2*a2*q*s*y2^2*z1 + 4*a0*a2*q*s*y2^2*z1 - 2*a0^2*a2*q*s*y2^2*z1 + 
         8*b1*q*s*y2^2*z1 - 14*a0*b1*q*s*y2^2*z1 + 8*a0^2*b1*q*s*y2^2*z1 - 
         2*a0^3*b1*q*s*y2^2*z1 + 4*a2*b1*q*s*y2^2*z1 - 7*a0*a2*b1*q*s*y2^2*
          z1 + 3*a0^2*a2*b1*q*s*y2^2*z1 + a0^3*a2*b1*q*s*y2^2*z1 - 
         a0^4*a2*b1*q*s*y2^2*z1 - 4*b1^2*q*s*y2^2*z1 + 6*a0*b1^2*q*s*y2^2*
          z1 - 2*a0^2*b1^2*q*s*y2^2*z1 - 2*a2*b1^2*q*s*y2^2*z1 + 
         3*a0*a2*b1^2*q*s*y2^2*z1 - a0^3*a2*b1^2*q*s*y2^2*z1 + 
         2*q^2*s*y2^2*z1 - 4*a0*q^2*s*y2^2*z1 + 2*a0^2*q^2*s*y2^2*z1 + 
         4*a2*q^2*s*y2^2*z1 - 8*a0*a2*q^2*s*y2^2*z1 + 4*a0^2*a2*q^2*s*y2^2*
          z1 - 4*b1*q^2*s*y2^2*z1 + 7*a0*b1*q^2*s*y2^2*z1 - 
         4*a0^2*b1*q^2*s*y2^2*z1 + a0^3*b1*q^2*s*y2^2*z1 - 
         8*a2*b1*q^2*s*y2^2*z1 + 14*a0*a2*b1*q^2*s*y2^2*z1 - 
         6*a0^2*a2*b1*q^2*s*y2^2*z1 - 2*a0^3*a2*b1*q^2*s*y2^2*z1 + 
         2*a0^4*a2*b1*q^2*s*y2^2*z1 + 2*b1^2*q^2*s*y2^2*z1 - 
         3*a0*b1^2*q^2*s*y2^2*z1 + a0^2*b1^2*q^2*s*y2^2*z1 + 
         4*a2*b1^2*q^2*s*y2^2*z1 - 6*a0*a2*b1^2*q^2*s*y2^2*z1 + 
         2*a0^3*a2*b1^2*q^2*s*y2^2*z1 - 2*a2*q^3*s*y2^2*z1 + 
         4*a0*a2*q^3*s*y2^2*z1 - 2*a0^2*a2*q^3*s*y2^2*z1 + 
         4*a2*b1*q^3*s*y2^2*z1 - 7*a0*a2*b1*q^3*s*y2^2*z1 + 
         3*a0^2*a2*b1*q^3*s*y2^2*z1 + a0^3*a2*b1*q^3*s*y2^2*z1 - 
         a0^4*a2*b1*q^3*s*y2^2*z1 - 2*a2*b1^2*q^3*s*y2^2*z1 + 
         3*a0*a2*b1^2*q^3*s*y2^2*z1 - a0^3*a2*b1^2*q^3*s*y2^2*z1 - y2^3*z1 + 
         2*a0*y2^3*z1 - a0^2*y2^3*z1 + 2*b1*y2^3*z1 - 4*a0*b1*y2^3*z1 + 
         a0^2*b1*y2^3*z1 + a0^3*b1*y2^3*z1 - b1^2*y2^3*z1 + 
         2*a0*b1^2*y2^3*z1 + 3*q*y2^3*z1 - 6*a0*q*y2^3*z1 + 
         3*a0^2*q*y2^3*z1 - 6*b1*q*y2^3*z1 + 12*a0*b1*q*y2^3*z1 - 
         3*a0^2*b1*q*y2^3*z1 - 3*a0^3*b1*q*y2^3*z1 + 3*b1^2*q*y2^3*z1 - 
         6*a0*b1^2*q*y2^3*z1 - 3*q^2*y2^3*z1 + 6*a0*q^2*y2^3*z1 - 
         3*a0^2*q^2*y2^3*z1 + 6*b1*q^2*y2^3*z1 - 12*a0*b1*q^2*y2^3*z1 + 
         3*a0^2*b1*q^2*y2^3*z1 + 3*a0^3*b1*q^2*y2^3*z1 - 3*b1^2*q^2*y2^3*z1 + 
         6*a0*b1^2*q^2*y2^3*z1 + q^3*y2^3*z1 - 2*a0*q^3*y2^3*z1 + 
         a0^2*q^3*y2^3*z1 - 2*b1*q^3*y2^3*z1 + 4*a0*b1*q^3*y2^3*z1 - 
         a0^2*b1*q^3*y2^3*z1 - a0^3*b1*q^3*y2^3*z1 + b1^2*q^3*y2^3*z1 - 
         2*a0*b1^2*q^3*y2^3*z1 - a0*b1*s*y2^3*z1 + 2*a0^2*b1*s*y2^3*z1 - 
         a0^3*b1*s*y2^3*z1 + a0*b1^2*s*y2^3*z1 - a0^2*b1^2*s*y2^3*z1 + 
         3*a0*b1*q*s*y2^3*z1 - 6*a0^2*b1*q*s*y2^3*z1 + 3*a0^3*b1*q*s*y2^3*
          z1 - 3*a0*b1^2*q*s*y2^3*z1 + 3*a0^2*b1^2*q*s*y2^3*z1 - 
         3*a0*b1*q^2*s*y2^3*z1 + 6*a0^2*b1*q^2*s*y2^3*z1 - 
         3*a0^3*b1*q^2*s*y2^3*z1 + 3*a0*b1^2*q^2*s*y2^3*z1 - 
         3*a0^2*b1^2*q^2*s*y2^3*z1 + a0*b1*q^3*s*y2^3*z1 - 
         2*a0^2*b1*q^3*s*y2^3*z1 + a0^3*b1*q^3*s*y2^3*z1 - 
         a0*b1^2*q^3*s*y2^3*z1 + a0^2*b1^2*q^3*s*y2^3*z1 - 4*z1^2 + 
         4*a0*z1^2 + 8*b1*z1^2 - 5*a0*b1*z1^2 - 4*b1^2*z1^2 + a0*b1^2*z1^2 + 
         12*a2*q*z1^2 - 12*a0*a2*q*z1^2 - 18*a2*b1*q*z1^2 + 
         13*a0*a2*b1*q*z1^2 - 2*a0^2*a2*b1*q*z1^2 + 6*a2*b1^2*q*z1^2 - 
         5*a0*a2*b1^2*q*z1^2 + 2*a0^2*a2*b1^2*q*z1^2 + 2*a0*a2*b1^3*q*z1^2 - 
         12*a2^2*q^2*z1^2 + 12*a0*a2^2*q^2*z1^2 + 12*a2^2*b1*q^2*z1^2 - 
         11*a0*a2^2*b1*q^2*z1^2 + 4*a0^2*a2^2*b1*q^2*z1^2 - 
         2*a2^2*b1^2*q^2*z1^2 + 4*a0*a2^2*b1^2*q^2*z1^2 - 
         2*a0^2*a2^2*b1^2*q^2*z1^2 + 4*a2^3*q^3*z1^2 - 4*a0*a2^3*q^3*z1^2 - 
         2*a2^3*b1*q^3*z1^2 + 3*a0*a2^3*b1*q^3*z1^2 - 2*a0^2*a2^3*b1*q^3*
          z1^2 + 4*y2*z1^2 - 4*a0*y2*z1^2 - 8*b1*y2*z1^2 + 8*a0*b1*y2*z1^2 - 
         3*a0^2*b1*y2*z1^2 + 4*b1^2*y2*z1^2 - 4*a0*b1^2*y2*z1^2 + 
         a0^2*b1^2*y2*z1^2 - 4*q*y2*z1^2 + 4*a0*q*y2*z1^2 - 8*a2*q*y2*z1^2 + 
         8*a0*a2*q*y2*z1^2 + 8*b1*q*y2*z1^2 - 8*a0*b1*q*y2*z1^2 + 
         3*a0^2*b1*q*y2*z1^2 + 12*a2*b1*q*y2*z1^2 - 12*a0*a2*b1*q*y2*z1^2 + 
         3*a0^2*a2*b1*q*y2*z1^2 + a0^3*a2*b1*q*y2*z1^2 - 4*b1^2*q*y2*z1^2 + 
         4*a0*b1^2*q*y2*z1^2 - a0^2*b1^2*q*y2*z1^2 - 4*a2*b1^2*q*y2*z1^2 + 
         3*a0*a2*b1^2*q*y2*z1^2 + a0^2*a2*b1^2*q*y2*z1^2 + 8*a2*q^2*y2*z1^2 - 
         8*a0*a2*q^2*y2*z1^2 + 4*a2^2*q^2*y2*z1^2 - 4*a0*a2^2*q^2*y2*z1^2 - 
         12*a2*b1*q^2*y2*z1^2 + 12*a0*a2*b1*q^2*y2*z1^2 - 
         3*a0^2*a2*b1*q^2*y2*z1^2 - a0^3*a2*b1*q^2*y2*z1^2 - 
         4*a2^2*b1*q^2*y2*z1^2 + 4*a0*a2^2*b1*q^2*y2*z1^2 - 
         a0^3*a2^2*b1*q^2*y2*z1^2 + 4*a2*b1^2*q^2*y2*z1^2 - 
         3*a0*a2*b1^2*q^2*y2*z1^2 - a0^2*a2*b1^2*q^2*y2*z1^2 - 
         4*a2^2*q^3*y2*z1^2 + 4*a0*a2^2*q^3*y2*z1^2 + 4*a2^2*b1*q^3*y2*z1^2 - 
         4*a0*a2^2*b1*q^3*y2*z1^2 + a0^3*a2^2*b1*q^3*y2*z1^2 + s*y2*z1^2 - 
         2*a0*s*y2*z1^2 + a0^2*s*y2*z1^2 - 2*b1*s*y2*z1^2 + 
         3*a0*b1*s*y2*z1^2 - a0^2*b1*s*y2*z1^2 + b1^2*s*y2*z1^2 - 
         a0*b1^2*s*y2*z1^2 - q*s*y2*z1^2 + 2*a0*q*s*y2*z1^2 - 
         a0^2*q*s*y2*z1^2 - 2*a2*q*s*y2*z1^2 + 4*a0*a2*q*s*y2*z1^2 - 
         2*a0^2*a2*q*s*y2*z1^2 + 2*b1*q*s*y2*z1^2 - 3*a0*b1*q*s*y2*z1^2 + 
         a0^2*b1*q*s*y2*z1^2 + 3*a2*b1*q*s*y2*z1^2 - 4*a0*a2*b1*q*s*y2*z1^2 + 
         a0^2*a2*b1*q*s*y2*z1^2 - b1^2*q*s*y2*z1^2 + a0*b1^2*q*s*y2*z1^2 - 
         a2*b1^2*q*s*y2*z1^2 + a0*a2*b1^2*q*s*y2*z1^2 + 2*a2*q^2*s*y2*z1^2 - 
         4*a0*a2*q^2*s*y2*z1^2 + 2*a0^2*a2*q^2*s*y2*z1^2 + 
         a2^2*q^2*s*y2*z1^2 - 2*a0*a2^2*q^2*s*y2*z1^2 + a0^2*a2^2*q^2*s*y2*
          z1^2 - 3*a2*b1*q^2*s*y2*z1^2 + 4*a0*a2*b1*q^2*s*y2*z1^2 - 
         a0^2*a2*b1*q^2*s*y2*z1^2 - a2^2*b1*q^2*s*y2*z1^2 + 
         a0*a2^2*b1*q^2*s*y2*z1^2 + a2*b1^2*q^2*s*y2*z1^2 - 
         a0*a2*b1^2*q^2*s*y2*z1^2 - a2^2*q^3*s*y2*z1^2 + 
         2*a0*a2^2*q^3*s*y2*z1^2 - a0^2*a2^2*q^3*s*y2*z1^2 + 
         a2^2*b1*q^3*s*y2*z1^2 - a0*a2^2*b1*q^3*s*y2*z1^2 - y2^2*z1^2 + 
         2*a0*y2^2*z1^2 - a0^2*y2^2*z1^2 + 2*b1*y2^2*z1^2 - 
         5*a0*b1*y2^2*z1^2 + 2*a0^2*b1*y2^2*z1^2 + a0^3*b1*y2^2*z1^2 - 
         b1^2*y2^2*z1^2 + 3*a0*b1^2*y2^2*z1^2 + 2*q*y2^2*z1^2 - 
         4*a0*q*y2^2*z1^2 + 2*a0^2*q*y2^2*z1^2 + a2*q*y2^2*z1^2 - 
         2*a0*a2*q*y2^2*z1^2 + a0^2*a2*q*y2^2*z1^2 - 4*b1*q*y2^2*z1^2 + 
         10*a0*b1*q*y2^2*z1^2 - 4*a0^2*b1*q*y2^2*z1^2 - 
         2*a0^3*b1*q*y2^2*z1^2 - a2*b1*q*y2^2*z1^2 + 2*a0*a2*b1*q*y2^2*z1^2 - 
         a0^2*a2*b1*q*y2^2*z1^2 + 2*b1^2*q*y2^2*z1^2 - 6*a0*b1^2*q*y2^2*
          z1^2 - q^2*y2^2*z1^2 + 2*a0*q^2*y2^2*z1^2 - a0^2*q^2*y2^2*z1^2 - 
         2*a2*q^2*y2^2*z1^2 + 4*a0*a2*q^2*y2^2*z1^2 - 2*a0^2*a2*q^2*y2^2*
          z1^2 + 2*b1*q^2*y2^2*z1^2 - 5*a0*b1*q^2*y2^2*z1^2 + 
         2*a0^2*b1*q^2*y2^2*z1^2 + a0^3*b1*q^2*y2^2*z1^2 + 
         2*a2*b1*q^2*y2^2*z1^2 - 4*a0*a2*b1*q^2*y2^2*z1^2 + 
         2*a0^2*a2*b1*q^2*y2^2*z1^2 - b1^2*q^2*y2^2*z1^2 + 
         3*a0*b1^2*q^2*y2^2*z1^2 + a2*q^3*y2^2*z1^2 - 2*a0*a2*q^3*y2^2*z1^2 + 
         a0^2*a2*q^3*y2^2*z1^2 - a2*b1*q^3*y2^2*z1^2 + 2*a0*a2*b1*q^3*y2^2*
          z1^2 - a0^2*a2*b1*q^3*y2^2*z1^2 - a0*b1*s*y2^2*z1^2 + 
         2*a0^2*b1*s*y2^2*z1^2 - a0^3*b1*s*y2^2*z1^2 + a0*b1^2*s*y2^2*z1^2 - 
         a0^2*b1^2*s*y2^2*z1^2 + 2*a0*b1*q*s*y2^2*z1^2 - 
         4*a0^2*b1*q*s*y2^2*z1^2 + 2*a0^3*b1*q*s*y2^2*z1^2 - 
         2*a0*b1^2*q*s*y2^2*z1^2 + 2*a0^2*b1^2*q*s*y2^2*z1^2 - 
         a0*b1*q^2*s*y2^2*z1^2 + 2*a0^2*b1*q^2*s*y2^2*z1^2 - 
         a0^3*b1*q^2*s*y2^2*z1^2 + a0*b1^2*q^2*s*y2^2*z1^2 - 
         a0^2*b1^2*q^2*s*y2^2*z1^2 + z1^3 - a0*z1^3 - 2*b1*z1^3 + 
         a0*b1*z1^3 + b1^2*z1^3 - 3*a2*q*z1^3 + 3*a0*a2*q*z1^3 + 
         4*a2*b1*q*z1^3 - 2*a0*a2*b1*q*z1^3 - a2*b1^2*q*z1^3 + 
         3*a2^2*q^2*z1^3 - 3*a0*a2^2*q^2*z1^3 - 2*a2^2*b1*q^2*z1^3 + 
         a0*a2^2*b1*q^2*z1^3 - a2^3*q^3*z1^3 + a0*a2^3*q^3*z1^3 - 
         a0*b1*y2*z1^3 + a0^2*b1*y2*z1^3 + a0*b1^2*y2*z1^3 + 
         a0*b1*q*y2*z1^3 - a0^2*b1*q*y2*z1^3 + a0*a2*b1*q*y2*z1^3 - 
         a0^2*a2*b1*q*y2*z1^3 - a0*b1^2*q*y2*z1^3 - a0*a2*b1*q^2*y2*z1^3 + 
         a0^2*a2*b1*q^2*y2*z1^3))/(a2*(1 - a2*q - y2 + q*y2)^2*
        (1 - b1 - a2*q - y2 + b1*y2 + q*y2 - b1*q*y2 - z1 + b1*z1 + a2*q*z1)^
         2*(1 - b1 - 2*a2*q + a2*b1*q + a2^2*q^2 - 2*a0*y2 + a0*b1*y2 + 
         2*a0*q*y2 + 2*a0*a2*q*y2 - a0*b1*q*y2 - 2*a0*a2*q^2*y2 - 2*s*y2 + 
         2*a0*s*y2 + 2*b1*s*y2 - a0*b1*s*y2 + 2*q*s*y2 - 2*a0*q*s*y2 + 
         2*a2*q*s*y2 - 2*a0*a2*q*s*y2 - 2*b1*q*s*y2 + a0*b1*q*s*y2 - 
         a2*b1*q*s*y2 - 2*a2*q^2*s*y2 + 2*a0*a2*q^2*s*y2 + a2*b1*q^2*s*y2 + 
         a0^2*y2^2 - 2*a0^2*q*y2^2 + a0^2*q^2*y2^2 + 2*a0*s*y2^2 - 
         2*a0^2*s*y2^2 - a0*b1*s*y2^2 - 4*a0*q*s*y2^2 + 4*a0^2*q*s*y2^2 + 
         2*a0*b1*q*s*y2^2 + 2*a0*q^2*s*y2^2 - 2*a0^2*q^2*s*y2^2 - 
         a0*b1*q^2*s*y2^2 + s^2*y2^2 - 2*a0*s^2*y2^2 + a0^2*s^2*y2^2 - 
         b1*s^2*y2^2 + a0*b1*s^2*y2^2 - 2*q*s^2*y2^2 + 4*a0*q*s^2*y2^2 - 
         2*a0^2*q*s^2*y2^2 + 2*b1*q*s^2*y2^2 - 2*a0*b1*q*s^2*y2^2 + 
         q^2*s^2*y2^2 - 2*a0*q^2*s^2*y2^2 + a0^2*q^2*s^2*y2^2 - 
         b1*q^2*s^2*y2^2 + a0*b1*q^2*s^2*y2^2 - z1 + b1*z1 + 2*a2*q*z1 - 
         a2*b1*q*z1 - a2^2*q^2*z1 + a0*y2*z1 - a0*q*y2*z1 - a0*a2*q*y2*z1 + 
         a0*a2*q^2*y2*z1 + s*y2*z1 - a0*s*y2*z1 - b1*s*y2*z1 - q*s*y2*z1 + 
         a0*q*s*y2*z1 - a2*q*s*y2*z1 + a0*a2*q*s*y2*z1 + b1*q*s*y2*z1 + 
         a2*q^2*s*y2*z1 - a0*a2*q^2*s*y2*z1))), 
     (a0*(-1 + q)*y2^2*(a0^3*b1 - 2*a0^3*b1^2 + a0^3*b1^3 - a0^2*a2*b1*q - 
        2*a0^3*a2*b1*q + 2*a0^2*a2*b1^2*q + 2*a0^3*a2*b1^2*q - 
        a0^2*a2*b1^3*q + 2*a0^2*a2^2*b1*q^2 + a0^3*a2^2*b1*q^2 - 
        2*a0^2*a2^2*b1^2*q^2 - a0^2*a2^3*b1*q^3 - 2*a0^3*b1*y2 - a0^4*b1*y2 + 
        4*a0^3*b1^2*y2 + a0^4*b1^2*y2 - 2*a0^3*b1^3*y2 + 2*a0^3*b1*q*y2 + 
        a0^4*b1*q*y2 + a0^2*a2*b1*q*y2 + 4*a0^3*a2*b1*q*y2 + 
        a0^4*a2*b1*q*y2 - 4*a0^3*b1^2*q*y2 - a0^4*b1^2*q*y2 - 
        2*a0^2*a2*b1^2*q*y2 - 4*a0^3*a2*b1^2*q*y2 + 2*a0^3*b1^3*q*y2 + 
        a0^2*a2*b1^3*q*y2 - a0^2*a2*b1*q^2*y2 - 4*a0^3*a2*b1*q^2*y2 - 
        a0^4*a2*b1*q^2*y2 - a0^2*a2^2*b1*q^2*y2 - 2*a0^3*a2^2*b1*q^2*y2 + 
        2*a0^2*a2*b1^2*q^2*y2 + 4*a0^3*a2*b1^2*q^2*y2 + 
        a0^2*a2^2*b1^2*q^2*y2 - a0^2*a2*b1^3*q^2*y2 + a0^2*a2^2*b1*q^3*y2 + 
        2*a0^3*a2^2*b1*q^3*y2 - a0^2*a2^2*b1^2*q^3*y2 - a0^3*b1*s*y2 + 
        a0^4*b1*s*y2 + 2*a0^3*b1^2*s*y2 - a0^4*b1^2*s*y2 - a0^3*b1^3*s*y2 + 
        a0^3*b1*q*s*y2 - a0^4*b1*q*s*y2 + a0^2*a2*b1*q*s*y2 - 
        a0^4*a2*b1*q*s*y2 - 2*a0^3*b1^2*q*s*y2 + a0^4*b1^2*q*s*y2 - 
        2*a0^2*a2*b1^2*q*s*y2 + a0^3*b1^3*q*s*y2 + a0^2*a2*b1^3*q*s*y2 - 
        a0^2*a2*b1*q^2*s*y2 + a0^4*a2*b1*q^2*s*y2 - a0^2*a2^2*b1*q^2*s*y2 + 
        a0^3*a2^2*b1*q^2*s*y2 + 2*a0^2*a2*b1^2*q^2*s*y2 + 
        a0^2*a2^2*b1^2*q^2*s*y2 - a0^2*a2*b1^3*q^2*s*y2 + 
        a0^2*a2^2*b1*q^3*s*y2 - a0^3*a2^2*b1*q^3*s*y2 - 
        a0^2*a2^2*b1^2*q^3*s*y2 + a0^3*b1*y2^2 + 2*a0^4*b1*y2^2 - 
        2*a0^3*b1^2*y2^2 - 2*a0^4*b1^2*y2^2 + a0^3*b1^3*y2^2 - 
        2*a0^3*b1*q*y2^2 - 4*a0^4*b1*q*y2^2 - 2*a0^3*a2*b1*q*y2^2 - 
        a0^4*a2*b1*q*y2^2 + 4*a0^3*b1^2*q*y2^2 + 4*a0^4*b1^2*q*y2^2 + 
        2*a0^3*a2*b1^2*q*y2^2 - 2*a0^3*b1^3*q*y2^2 + a0^3*b1*q^2*y2^2 + 
        2*a0^4*b1*q^2*y2^2 + 4*a0^3*a2*b1*q^2*y2^2 + 2*a0^4*a2*b1*q^2*y2^2 - 
        2*a0^3*b1^2*q^2*y2^2 - 2*a0^4*b1^2*q^2*y2^2 - 4*a0^3*a2*b1^2*q^2*
         y2^2 + a0^3*b1^3*q^2*y2^2 - 2*a0^3*a2*b1*q^3*y2^2 - 
        a0^4*a2*b1*q^3*y2^2 + 2*a0^3*a2*b1^2*q^3*y2^2 + 2*a0^3*b1*s*y2^2 - 
        2*a0^4*b1*s*y2^2 - 4*a0^3*b1^2*s*y2^2 + 2*a0^4*b1^2*s*y2^2 + 
        2*a0^3*b1^3*s*y2^2 - 4*a0^3*b1*q*s*y2^2 + 4*a0^4*b1*q*s*y2^2 - 
        a0^2*a2*b1*q*s*y2^2 + a0^4*a2*b1*q*s*y2^2 + 8*a0^3*b1^2*q*s*y2^2 - 
        4*a0^4*b1^2*q*s*y2^2 + 2*a0^2*a2*b1^2*q*s*y2^2 - 
        4*a0^3*b1^3*q*s*y2^2 - a0^2*a2*b1^3*q*s*y2^2 + 2*a0^3*b1*q^2*s*y2^2 - 
        2*a0^4*b1*q^2*s*y2^2 + 2*a0^2*a2*b1*q^2*s*y2^2 - 
        2*a0^4*a2*b1*q^2*s*y2^2 - 4*a0^3*b1^2*q^2*s*y2^2 + 
        2*a0^4*b1^2*q^2*s*y2^2 - 4*a0^2*a2*b1^2*q^2*s*y2^2 + 
        2*a0^3*b1^3*q^2*s*y2^2 + 2*a0^2*a2*b1^3*q^2*s*y2^2 - 
        a0^2*a2*b1*q^3*s*y2^2 + a0^4*a2*b1*q^3*s*y2^2 + 
        2*a0^2*a2*b1^2*q^3*s*y2^2 - a0^2*a2*b1^3*q^3*s*y2^2 - a0^4*b1*y2^3 + 
        a0^4*b1^2*y2^3 + 3*a0^4*b1*q*y2^3 - 3*a0^4*b1^2*q*y2^3 - 
        3*a0^4*b1*q^2*y2^3 + 3*a0^4*b1^2*q^2*y2^3 + a0^4*b1*q^3*y2^3 - 
        a0^4*b1^2*q^3*y2^3 - a0^3*b1*s*y2^3 + a0^4*b1*s*y2^3 + 
        2*a0^3*b1^2*s*y2^3 - a0^4*b1^2*s*y2^3 - a0^3*b1^3*s*y2^3 + 
        3*a0^3*b1*q*s*y2^3 - 3*a0^4*b1*q*s*y2^3 - 6*a0^3*b1^2*q*s*y2^3 + 
        3*a0^4*b1^2*q*s*y2^3 + 3*a0^3*b1^3*q*s*y2^3 - 3*a0^3*b1*q^2*s*y2^3 + 
        3*a0^4*b1*q^2*s*y2^3 + 6*a0^3*b1^2*q^2*s*y2^3 - 
        3*a0^4*b1^2*q^2*s*y2^3 - 3*a0^3*b1^3*q^2*s*y2^3 + 
        a0^3*b1*q^3*s*y2^3 - a0^4*b1*q^3*s*y2^3 - 2*a0^3*b1^2*q^3*s*y2^3 + 
        a0^4*b1^2*q^3*s*y2^3 + a0^3*b1^3*q^3*s*y2^3 + a0^2*z1 - a0^3*z1 + 
        a0*b1*z1 - 3*a0^2*b1*z1 + 2*a0^3*b1*z1 - a0*b1^2*z1 + 
        3*a0^2*b1^2*z1 - a0^3*b1^2*z1 - a0^2*b1^3*z1 - 3*a0^2*a2*q*z1 + 
        3*a0^3*a2*q*z1 - a2*b1*q*z1 - 2*a0*a2*b1*q*z1 + 9*a0^2*a2*b1*q*z1 - 
        4*a0^3*a2*b1*q*z1 + a2*b1^2*q*z1 + 2*a0*a2*b1^2*q*z1 - 
        8*a0^2*a2*b1^2*q*z1 + a0^3*a2*b1^2*q*z1 + 2*a0^2*a2*b1^3*q*z1 + 
        3*a0^2*a2^2*q^2*z1 - 3*a0^3*a2^2*q^2*z1 + 2*a2^2*b1*q^2*z1 + 
        a0*a2^2*b1*q^2*z1 - 9*a0^2*a2^2*b1*q^2*z1 + 2*a0^3*a2^2*b1*q^2*z1 - 
        2*a2^2*b1^2*q^2*z1 - a0*a2^2*b1^2*q^2*z1 + 5*a0^2*a2^2*b1^2*q^2*z1 - 
        a0^2*a2^3*q^3*z1 + a0^3*a2^3*q^3*z1 - a2^3*b1*q^3*z1 + 
        3*a0^2*a2^3*b1*q^3*z1 + a2^3*b1^2*q^3*z1 - 2*a0*y2*z1 + a0^2*y2*z1 + 
        a0^4*y2*z1 + 2*a0*b1*y2*z1 - a0^2*b1*y2*z1 - a0^4*b1*y2*z1 - 
        a0^2*b1^2*y2*z1 + a0^2*b1^3*y2*z1 + 2*a0*q*y2*z1 - a0^2*q*y2*z1 - 
        a0^4*q*y2*z1 + 4*a0*a2*q*y2*z1 - 2*a0^2*a2*q*y2*z1 - 
        2*a0^4*a2*q*y2*z1 - 2*a0*b1*q*y2*z1 + a0^2*b1*q*y2*z1 + 
        a0^4*b1*q*y2*z1 + a2*b1*q*y2*z1 - 2*a0*a2*b1*q*y2*z1 - 
        4*a0^3*a2*b1*q*y2*z1 + a0^4*a2*b1*q*y2*z1 + a0^2*b1^2*q*y2*z1 - 
        a2*b1^2*q*y2*z1 - 2*a0*a2*b1^2*q*y2*z1 + 3*a0^2*a2*b1^2*q*y2*z1 + 
        3*a0^3*a2*b1^2*q*y2*z1 - a0^2*b1^3*q*y2*z1 - a0^2*a2*b1^3*q*y2*z1 - 
        4*a0*a2*q^2*y2*z1 + 2*a0^2*a2*q^2*y2*z1 + 2*a0^4*a2*q^2*y2*z1 - 
        2*a0*a2^2*q^2*y2*z1 + a0^2*a2^2*q^2*y2*z1 + a0^4*a2^2*q^2*y2*z1 - 
        a2*b1*q^2*y2*z1 + 2*a0*a2*b1*q^2*y2*z1 + 4*a0^3*a2*b1*q^2*y2*z1 - 
        a0^4*a2*b1*q^2*y2*z1 - a2^2*b1*q^2*y2*z1 + a0^2*a2^2*b1*q^2*y2*z1 + 
        4*a0^3*a2^2*b1*q^2*y2*z1 + a2*b1^2*q^2*y2*z1 + 2*a0*a2*b1^2*q^2*y2*
         z1 - 3*a0^2*a2*b1^2*q^2*y2*z1 - 3*a0^3*a2*b1^2*q^2*y2*z1 + 
        a2^2*b1^2*q^2*y2*z1 + a0*a2^2*b1^2*q^2*y2*z1 - a0^2*a2^2*b1^2*q^2*y2*
         z1 + a0^2*a2*b1^3*q^2*y2*z1 + 2*a0*a2^2*q^3*y2*z1 - 
        a0^2*a2^2*q^3*y2*z1 - a0^4*a2^2*q^3*y2*z1 + a2^2*b1*q^3*y2*z1 - 
        a0^2*a2^2*b1*q^3*y2*z1 - 4*a0^3*a2^2*b1*q^3*y2*z1 - 
        a2^2*b1^2*q^3*y2*z1 - a0*a2^2*b1^2*q^3*y2*z1 + a0^2*a2^2*b1^2*q^3*y2*
         z1 - a0^2*s*y2*z1 + 2*a0^3*s*y2*z1 - a0^4*s*y2*z1 - a0*b1*s*y2*z1 + 
        4*a0^2*b1*s*y2*z1 - 4*a0^3*b1*s*y2*z1 + a0^4*b1*s*y2*z1 + 
        a0*b1^2*s*y2*z1 - 4*a0^2*b1^2*s*y2*z1 + 2*a0^3*b1^2*s*y2*z1 + 
        a0^2*b1^3*s*y2*z1 + a0^2*q*s*y2*z1 - 2*a0^3*q*s*y2*z1 + 
        a0^4*q*s*y2*z1 + 2*a0^2*a2*q*s*y2*z1 - 4*a0^3*a2*q*s*y2*z1 + 
        2*a0^4*a2*q*s*y2*z1 + a0*b1*q*s*y2*z1 - 4*a0^2*b1*q*s*y2*z1 + 
        4*a0^3*b1*q*s*y2*z1 - a0^4*b1*q*s*y2*z1 + a2*b1*q*s*y2*z1 - 
        6*a0^2*a2*b1*q*s*y2*z1 + 6*a0^3*a2*b1*q*s*y2*z1 - 
        a0^4*a2*b1*q*s*y2*z1 - a0*b1^2*q*s*y2*z1 + 4*a0^2*b1^2*q*s*y2*z1 - 
        2*a0^3*b1^2*q*s*y2*z1 - a2*b1^2*q*s*y2*z1 + 5*a0^2*a2*b1^2*q*s*y2*
         z1 - 2*a0^3*a2*b1^2*q*s*y2*z1 - a0^2*b1^3*q*s*y2*z1 - 
        a0^2*a2*b1^3*q*s*y2*z1 - 2*a0^2*a2*q^2*s*y2*z1 + 
        4*a0^3*a2*q^2*s*y2*z1 - 2*a0^4*a2*q^2*s*y2*z1 - 
        a0^2*a2^2*q^2*s*y2*z1 + 2*a0^3*a2^2*q^2*s*y2*z1 - 
        a0^4*a2^2*q^2*s*y2*z1 - a2*b1*q^2*s*y2*z1 + 6*a0^2*a2*b1*q^2*s*y2*
         z1 - 6*a0^3*a2*b1*q^2*s*y2*z1 + a0^4*a2*b1*q^2*s*y2*z1 - 
        a2^2*b1*q^2*s*y2*z1 + a0*a2^2*b1*q^2*s*y2*z1 + 2*a0^2*a2^2*b1*q^2*s*
         y2*z1 - 2*a0^3*a2^2*b1*q^2*s*y2*z1 + a2*b1^2*q^2*s*y2*z1 - 
        5*a0^2*a2*b1^2*q^2*s*y2*z1 + 2*a0^3*a2*b1^2*q^2*s*y2*z1 + 
        a2^2*b1^2*q^2*s*y2*z1 - a0*a2^2*b1^2*q^2*s*y2*z1 - 
        a0^2*a2^2*b1^2*q^2*s*y2*z1 + a0^2*a2*b1^3*q^2*s*y2*z1 + 
        a0^2*a2^2*q^3*s*y2*z1 - 2*a0^3*a2^2*q^3*s*y2*z1 + 
        a0^4*a2^2*q^3*s*y2*z1 + a2^2*b1*q^3*s*y2*z1 - a0*a2^2*b1*q^3*s*y2*
         z1 - 2*a0^2*a2^2*b1*q^3*s*y2*z1 + 2*a0^3*a2^2*b1*q^3*s*y2*z1 - 
        a2^2*b1^2*q^3*s*y2*z1 + a0*a2^2*b1^2*q^3*s*y2*z1 + 
        a0^2*a2^2*b1^2*q^3*s*y2*z1 + 2*a0*y2^2*z1 - a0^3*y2^2*z1 - 
        a0^4*y2^2*z1 - 3*a0*b1*y2^2*z1 + 2*a0^2*b1*y2^2*z1 + 
        a0^4*b1*y2^2*z1 + a0*b1^2*y2^2*z1 - 2*a0^2*b1^2*y2^2*z1 + 
        a0^3*b1^2*y2^2*z1 - 4*a0*q*y2^2*z1 + 2*a0^3*q*y2^2*z1 + 
        2*a0^4*q*y2^2*z1 - 2*a0*a2*q*y2^2*z1 + a0^3*a2*q*y2^2*z1 + 
        a0^4*a2*q*y2^2*z1 + 6*a0*b1*q*y2^2*z1 - 4*a0^2*b1*q*y2^2*z1 - 
        2*a0^4*b1*q*y2^2*z1 + a0*a2*b1*q*y2^2*z1 - a0^2*a2*b1*q*y2^2*z1 + 
        a0^3*a2*b1*q*y2^2*z1 + a0^4*a2*b1*q*y2^2*z1 - 2*a0*b1^2*q*y2^2*z1 + 
        4*a0^2*b1^2*q*y2^2*z1 - 2*a0^3*b1^2*q*y2^2*z1 + 
        a0*a2*b1^2*q*y2^2*z1 - a0^3*a2*b1^2*q*y2^2*z1 + 2*a0*q^2*y2^2*z1 - 
        a0^3*q^2*y2^2*z1 - a0^4*q^2*y2^2*z1 + 4*a0*a2*q^2*y2^2*z1 - 
        2*a0^3*a2*q^2*y2^2*z1 - 2*a0^4*a2*q^2*y2^2*z1 - 3*a0*b1*q^2*y2^2*z1 + 
        2*a0^2*b1*q^2*y2^2*z1 + a0^4*b1*q^2*y2^2*z1 - 2*a0*a2*b1*q^2*y2^2*
         z1 + 2*a0^2*a2*b1*q^2*y2^2*z1 - 2*a0^3*a2*b1*q^2*y2^2*z1 - 
        2*a0^4*a2*b1*q^2*y2^2*z1 + a0*b1^2*q^2*y2^2*z1 - 
        2*a0^2*b1^2*q^2*y2^2*z1 + a0^3*b1^2*q^2*y2^2*z1 - 
        2*a0*a2*b1^2*q^2*y2^2*z1 + 2*a0^3*a2*b1^2*q^2*y2^2*z1 - 
        2*a0*a2*q^3*y2^2*z1 + a0^3*a2*q^3*y2^2*z1 + a0^4*a2*q^3*y2^2*z1 + 
        a0*a2*b1*q^3*y2^2*z1 - a0^2*a2*b1*q^3*y2^2*z1 + 
        a0^3*a2*b1*q^3*y2^2*z1 + a0^4*a2*b1*q^3*y2^2*z1 + 
        a0*a2*b1^2*q^3*y2^2*z1 - a0^3*a2*b1^2*q^3*y2^2*z1 + 2*a0*s*y2^2*z1 - 
        3*a0^2*s*y2^2*z1 + a0^4*s*y2^2*z1 - 2*a0*b1*s*y2^2*z1 + 
        a0^2*b1*s*y2^2*z1 + 2*a0^3*b1*s*y2^2*z1 - a0^4*b1*s*y2^2*z1 + 
        3*a0^2*b1^2*s*y2^2*z1 - 2*a0^3*b1^2*s*y2^2*z1 - a0^2*b1^3*s*y2^2*z1 - 
        4*a0*q*s*y2^2*z1 + 6*a0^2*q*s*y2^2*z1 - 2*a0^4*q*s*y2^2*z1 - 
        2*a0*a2*q*s*y2^2*z1 + 3*a0^2*a2*q*s*y2^2*z1 - a0^4*a2*q*s*y2^2*z1 + 
        4*a0*b1*q*s*y2^2*z1 - 2*a0^2*b1*q*s*y2^2*z1 - 4*a0^3*b1*q*s*y2^2*z1 + 
        2*a0^4*b1*q*s*y2^2*z1 - a2*b1*q*s*y2^2*z1 + 3*a0*a2*b1*q*s*y2^2*z1 - 
        2*a0^2*a2*b1*q*s*y2^2*z1 + a0^3*a2*b1*q*s*y2^2*z1 - 
        a0^4*a2*b1*q*s*y2^2*z1 - 6*a0^2*b1^2*q*s*y2^2*z1 + 
        4*a0^3*b1^2*q*s*y2^2*z1 + a2*b1^2*q*s*y2^2*z1 - 
        a0*a2*b1^2*q*s*y2^2*z1 - a0^3*a2*b1^2*q*s*y2^2*z1 + 
        2*a0^2*b1^3*q*s*y2^2*z1 + 2*a0*q^2*s*y2^2*z1 - 3*a0^2*q^2*s*y2^2*z1 + 
        a0^4*q^2*s*y2^2*z1 + 4*a0*a2*q^2*s*y2^2*z1 - 6*a0^2*a2*q^2*s*y2^2*
         z1 + 2*a0^4*a2*q^2*s*y2^2*z1 - 2*a0*b1*q^2*s*y2^2*z1 + 
        a0^2*b1*q^2*s*y2^2*z1 + 2*a0^3*b1*q^2*s*y2^2*z1 - 
        a0^4*b1*q^2*s*y2^2*z1 + 2*a2*b1*q^2*s*y2^2*z1 - 
        6*a0*a2*b1*q^2*s*y2^2*z1 + 4*a0^2*a2*b1*q^2*s*y2^2*z1 - 
        2*a0^3*a2*b1*q^2*s*y2^2*z1 + 2*a0^4*a2*b1*q^2*s*y2^2*z1 + 
        3*a0^2*b1^2*q^2*s*y2^2*z1 - 2*a0^3*b1^2*q^2*s*y2^2*z1 - 
        2*a2*b1^2*q^2*s*y2^2*z1 + 2*a0*a2*b1^2*q^2*s*y2^2*z1 + 
        2*a0^3*a2*b1^2*q^2*s*y2^2*z1 - a0^2*b1^3*q^2*s*y2^2*z1 - 
        2*a0*a2*q^3*s*y2^2*z1 + 3*a0^2*a2*q^3*s*y2^2*z1 - 
        a0^4*a2*q^3*s*y2^2*z1 - a2*b1*q^3*s*y2^2*z1 + 3*a0*a2*b1*q^3*s*y2^2*
         z1 - 2*a0^2*a2*b1*q^3*s*y2^2*z1 + a0^3*a2*b1*q^3*s*y2^2*z1 - 
        a0^4*a2*b1*q^3*s*y2^2*z1 + a2*b1^2*q^3*s*y2^2*z1 - 
        a0*a2*b1^2*q^3*s*y2^2*z1 - a0^3*a2*b1^2*q^3*s*y2^2*z1 - 
        2*a0^2*y2^3*z1 + 2*a0^3*y2^3*z1 + 2*a0^2*b1*y2^3*z1 - 
        2*a0^3*b1*y2^3*z1 + 6*a0^2*q*y2^3*z1 - 6*a0^3*q*y2^3*z1 - 
        6*a0^2*b1*q*y2^3*z1 + 6*a0^3*b1*q*y2^3*z1 - 6*a0^2*q^2*y2^3*z1 + 
        6*a0^3*q^2*y2^3*z1 + 6*a0^2*b1*q^2*y2^3*z1 - 6*a0^3*b1*q^2*y2^3*z1 + 
        2*a0^2*q^3*y2^3*z1 - 2*a0^3*q^3*y2^3*z1 - 2*a0^2*b1*q^3*y2^3*z1 + 
        2*a0^3*b1*q^3*y2^3*z1 - 2*a0*s*y2^3*z1 + 4*a0^2*s*y2^3*z1 - 
        2*a0^3*s*y2^3*z1 + 3*a0*b1*s*y2^3*z1 - 5*a0^2*b1*s*y2^3*z1 + 
        2*a0^3*b1*s*y2^3*z1 - a0*b1^2*s*y2^3*z1 + a0^2*b1^2*s*y2^3*z1 + 
        6*a0*q*s*y2^3*z1 - 12*a0^2*q*s*y2^3*z1 + 6*a0^3*q*s*y2^3*z1 - 
        9*a0*b1*q*s*y2^3*z1 + 15*a0^2*b1*q*s*y2^3*z1 - 
        6*a0^3*b1*q*s*y2^3*z1 + 3*a0*b1^2*q*s*y2^3*z1 - 
        3*a0^2*b1^2*q*s*y2^3*z1 - 6*a0*q^2*s*y2^3*z1 + 
        12*a0^2*q^2*s*y2^3*z1 - 6*a0^3*q^2*s*y2^3*z1 + 
        9*a0*b1*q^2*s*y2^3*z1 - 15*a0^2*b1*q^2*s*y2^3*z1 + 
        6*a0^3*b1*q^2*s*y2^3*z1 - 3*a0*b1^2*q^2*s*y2^3*z1 + 
        3*a0^2*b1^2*q^2*s*y2^3*z1 + 2*a0*q^3*s*y2^3*z1 - 
        4*a0^2*q^3*s*y2^3*z1 + 2*a0^3*q^3*s*y2^3*z1 - 3*a0*b1*q^3*s*y2^3*z1 + 
        5*a0^2*b1*q^3*s*y2^3*z1 - 2*a0^3*b1*q^3*s*y2^3*z1 + 
        a0*b1^2*q^3*s*y2^3*z1 - a0^2*b1^2*q^3*s*y2^3*z1 - z1^2 + a0*z1^2 + 
        2*b1*z1^2 - 4*a0*b1*z1^2 - b1^2*z1^2 + 3*a0*b1^2*z1^2 + 3*a2*q*z1^2 - 
        3*a0*a2*q*z1^2 - 5*a2*b1*q*z1^2 + 9*a0*a2*b1*q*z1^2 - 
        a0^2*a2*b1*q*z1^2 + 2*a2*b1^2*q*z1^2 - 5*a0*a2*b1^2*q*z1^2 + 
        a0^2*a2*b1^2*q*z1^2 - 3*a2^2*q^2*z1^2 + 3*a0*a2^2*q^2*z1^2 + 
        4*a2^2*b1*q^2*z1^2 - 6*a0*a2^2*b1*q^2*z1^2 + 2*a0^2*a2^2*b1*q^2*
         z1^2 - a2^2*b1^2*q^2*z1^2 + 2*a0*a2^2*b1^2*q^2*z1^2 - 
        a0^2*a2^2*b1^2*q^2*z1^2 + a2^3*q^3*z1^2 - a0*a2^3*q^3*z1^2 - 
        a2^3*b1*q^3*z1^2 + a0*a2^3*b1*q^3*z1^2 - a0^2*a2^3*b1*q^3*z1^2 + 
        y2*z1^2 + 2*a0*y2*z1^2 - 3*a0^2*y2*z1^2 - 2*b1*y2*z1^2 + 
        4*a0^2*b1*y2*z1^2 + b1^2*y2*z1^2 - 2*a0*b1^2*y2*z1^2 - 
        a0^2*b1^2*y2*z1^2 - q*y2*z1^2 - 2*a0*q*y2*z1^2 + 3*a0^2*q*y2*z1^2 - 
        2*a2*q*y2*z1^2 - 4*a0*a2*q*y2*z1^2 + 6*a0^2*a2*q*y2*z1^2 + 
        2*b1*q*y2*z1^2 - 4*a0^2*b1*q*y2*z1^2 + 3*a2*b1*q*y2*z1^2 - 
        5*a0^2*a2*b1*q*y2*z1^2 + a0^3*a2*b1*q*y2*z1^2 - b1^2*q*y2*z1^2 + 
        2*a0*b1^2*q*y2*z1^2 + a0^2*b1^2*q*y2*z1^2 - a2*b1^2*q*y2*z1^2 + 
        3*a0*a2*b1^2*q*y2*z1^2 + 2*a2*q^2*y2*z1^2 + 4*a0*a2*q^2*y2*z1^2 - 
        6*a0^2*a2*q^2*y2*z1^2 + a2^2*q^2*y2*z1^2 + 2*a0*a2^2*q^2*y2*z1^2 - 
        3*a0^2*a2^2*q^2*y2*z1^2 - 3*a2*b1*q^2*y2*z1^2 + 
        5*a0^2*a2*b1*q^2*y2*z1^2 - a0^3*a2*b1*q^2*y2*z1^2 - 
        a2^2*b1*q^2*y2*z1^2 + a0^2*a2^2*b1*q^2*y2*z1^2 - 
        a0^3*a2^2*b1*q^2*y2*z1^2 + a2*b1^2*q^2*y2*z1^2 - 
        3*a0*a2*b1^2*q^2*y2*z1^2 - a2^2*q^3*y2*z1^2 - 2*a0*a2^2*q^3*y2*z1^2 + 
        3*a0^2*a2^2*q^3*y2*z1^2 + a2^2*b1*q^3*y2*z1^2 - 
        a0^2*a2^2*b1*q^3*y2*z1^2 + a0^3*a2^2*b1*q^3*y2*z1^2 + s*y2*z1^2 - 
        2*a0*s*y2*z1^2 + a0^2*s*y2*z1^2 - 2*b1*s*y2*z1^2 + 
        4*a0*b1*s*y2*z1^2 - 2*a0^2*b1*s*y2*z1^2 + b1^2*s*y2*z1^2 - 
        2*a0*b1^2*s*y2*z1^2 + a0^2*b1^2*s*y2*z1^2 - q*s*y2*z1^2 + 
        2*a0*q*s*y2*z1^2 - a0^2*q*s*y2*z1^2 - 2*a2*q*s*y2*z1^2 + 
        4*a0*a2*q*s*y2*z1^2 - 2*a0^2*a2*q*s*y2*z1^2 + 2*b1*q*s*y2*z1^2 - 
        4*a0*b1*q*s*y2*z1^2 + 2*a0^2*b1*q*s*y2*z1^2 + 3*a2*b1*q*s*y2*z1^2 - 
        6*a0*a2*b1*q*s*y2*z1^2 + 3*a0^2*a2*b1*q*s*y2*z1^2 - 
        b1^2*q*s*y2*z1^2 + 2*a0*b1^2*q*s*y2*z1^2 - a0^2*b1^2*q*s*y2*z1^2 - 
        a2*b1^2*q*s*y2*z1^2 + 2*a0*a2*b1^2*q*s*y2*z1^2 - 
        a0^2*a2*b1^2*q*s*y2*z1^2 + 2*a2*q^2*s*y2*z1^2 - 
        4*a0*a2*q^2*s*y2*z1^2 + 2*a0^2*a2*q^2*s*y2*z1^2 + 
        a2^2*q^2*s*y2*z1^2 - 2*a0*a2^2*q^2*s*y2*z1^2 + 
        a0^2*a2^2*q^2*s*y2*z1^2 - 3*a2*b1*q^2*s*y2*z1^2 + 
        6*a0*a2*b1*q^2*s*y2*z1^2 - 3*a0^2*a2*b1*q^2*s*y2*z1^2 - 
        a2^2*b1*q^2*s*y2*z1^2 + 2*a0*a2^2*b1*q^2*s*y2*z1^2 - 
        a0^2*a2^2*b1*q^2*s*y2*z1^2 + a2*b1^2*q^2*s*y2*z1^2 - 
        2*a0*a2*b1^2*q^2*s*y2*z1^2 + a0^2*a2*b1^2*q^2*s*y2*z1^2 - 
        a2^2*q^3*s*y2*z1^2 + 2*a0*a2^2*q^3*s*y2*z1^2 - 
        a0^2*a2^2*q^3*s*y2*z1^2 + a2^2*b1*q^3*s*y2*z1^2 - 
        2*a0*a2^2*b1*q^3*s*y2*z1^2 + a0^2*a2^2*b1*q^3*s*y2*z1^2 - 
        2*a0*y2^2*z1^2 + a0^2*y2^2*z1^2 + a0^3*y2^2*z1^2 + 
        2*a0*b1*y2^2*z1^2 - a0^2*b1*y2^2*z1^2 - a0^3*b1*y2^2*z1^2 + 
        4*a0*q*y2^2*z1^2 - 2*a0^2*q*y2^2*z1^2 - 2*a0^3*q*y2^2*z1^2 + 
        2*a0*a2*q*y2^2*z1^2 - a0^2*a2*q*y2^2*z1^2 - a0^3*a2*q*y2^2*z1^2 - 
        4*a0*b1*q*y2^2*z1^2 + 2*a0^2*b1*q*y2^2*z1^2 + 2*a0^3*b1*q*y2^2*z1^2 - 
        2*a0*a2*b1*q*y2^2*z1^2 + 2*a0^2*a2*b1*q*y2^2*z1^2 - 
        2*a0*q^2*y2^2*z1^2 + a0^2*q^2*y2^2*z1^2 + a0^3*q^2*y2^2*z1^2 - 
        4*a0*a2*q^2*y2^2*z1^2 + 2*a0^2*a2*q^2*y2^2*z1^2 + 
        2*a0^3*a2*q^2*y2^2*z1^2 + 2*a0*b1*q^2*y2^2*z1^2 - 
        a0^2*b1*q^2*y2^2*z1^2 - a0^3*b1*q^2*y2^2*z1^2 + 
        4*a0*a2*b1*q^2*y2^2*z1^2 - 4*a0^2*a2*b1*q^2*y2^2*z1^2 + 
        2*a0*a2*q^3*y2^2*z1^2 - a0^2*a2*q^3*y2^2*z1^2 - 
        a0^3*a2*q^3*y2^2*z1^2 - 2*a0*a2*b1*q^3*y2^2*z1^2 + 
        2*a0^2*a2*b1*q^3*y2^2*z1^2 - s*y2^2*z1^2 + a0*s*y2^2*z1^2 + 
        a0^2*s*y2^2*z1^2 - a0^3*s*y2^2*z1^2 + 2*b1*s*y2^2*z1^2 - 
        2*a0*b1*s*y2^2*z1^2 - a0^2*b1*s*y2^2*z1^2 + a0^3*b1*s*y2^2*z1^2 - 
        b1^2*s*y2^2*z1^2 + a0*b1^2*s*y2^2*z1^2 + 2*q*s*y2^2*z1^2 - 
        2*a0*q*s*y2^2*z1^2 - 2*a0^2*q*s*y2^2*z1^2 + 2*a0^3*q*s*y2^2*z1^2 + 
        a2*q*s*y2^2*z1^2 - a0*a2*q*s*y2^2*z1^2 - a0^2*a2*q*s*y2^2*z1^2 + 
        a0^3*a2*q*s*y2^2*z1^2 - 4*b1*q*s*y2^2*z1^2 + 4*a0*b1*q*s*y2^2*z1^2 + 
        2*a0^2*b1*q*s*y2^2*z1^2 - 2*a0^3*b1*q*s*y2^2*z1^2 - 
        a2*b1*q*s*y2^2*z1^2 + a0*a2*b1*q*s*y2^2*z1^2 + 2*b1^2*q*s*y2^2*z1^2 - 
        2*a0*b1^2*q*s*y2^2*z1^2 - q^2*s*y2^2*z1^2 + a0*q^2*s*y2^2*z1^2 + 
        a0^2*q^2*s*y2^2*z1^2 - a0^3*q^2*s*y2^2*z1^2 - 2*a2*q^2*s*y2^2*z1^2 + 
        2*a0*a2*q^2*s*y2^2*z1^2 + 2*a0^2*a2*q^2*s*y2^2*z1^2 - 
        2*a0^3*a2*q^2*s*y2^2*z1^2 + 2*b1*q^2*s*y2^2*z1^2 - 
        2*a0*b1*q^2*s*y2^2*z1^2 - a0^2*b1*q^2*s*y2^2*z1^2 + 
        a0^3*b1*q^2*s*y2^2*z1^2 + 2*a2*b1*q^2*s*y2^2*z1^2 - 
        2*a0*a2*b1*q^2*s*y2^2*z1^2 - b1^2*q^2*s*y2^2*z1^2 + 
        a0*b1^2*q^2*s*y2^2*z1^2 + a2*q^3*s*y2^2*z1^2 - 
        a0*a2*q^3*s*y2^2*z1^2 - a0^2*a2*q^3*s*y2^2*z1^2 + 
        a0^3*a2*q^3*s*y2^2*z1^2 - a2*b1*q^3*s*y2^2*z1^2 + 
        a0*a2*b1*q^3*s*y2^2*z1^2 + a0*b1*z1^3 - a0*b1^2*z1^3 - 
        2*a0*a2*b1*q*z1^3 + a0*a2*b1^2*q*z1^3 + a0*a2^2*b1*q^2*z1^3 - 
        a0*y2*z1^3 + a0^2*y2*z1^3 + a0*b1*y2*z1^3 - a0^2*b1*y2*z1^3 + 
        a0*q*y2*z1^3 - a0^2*q*y2*z1^3 + 2*a0*a2*q*y2*z1^3 - 
        2*a0^2*a2*q*y2*z1^3 - a0*b1*q*y2*z1^3 + a0^2*b1*q*y2*z1^3 - 
        a0*a2*b1*q*y2*z1^3 + a0^2*a2*b1*q*y2*z1^3 - 2*a0*a2*q^2*y2*z1^3 + 
        2*a0^2*a2*q^2*y2*z1^3 - a0*a2^2*q^2*y2*z1^3 + a0^2*a2^2*q^2*y2*z1^3 + 
        a0*a2*b1*q^2*y2*z1^3 - a0^2*a2*b1*q^2*y2*z1^3 + a0*a2^2*q^3*y2*z1^3 - 
        a0^2*a2^2*q^3*y2*z1^3))/(a2*(1 - a2*q - y2 + q*y2)*
       (1 - b1 - a2*q - y2 + b1*y2 + q*y2 - b1*q*y2 - z1 + b1*z1 + a2*q*z1)*
       (1 - b1 - 2*a2*q + a2*b1*q + a2^2*q^2 - 2*a0*y2 + a0*b1*y2 + 
         2*a0*q*y2 + 2*a0*a2*q*y2 - a0*b1*q*y2 - 2*a0*a2*q^2*y2 - 2*s*y2 + 
         2*a0*s*y2 + 2*b1*s*y2 - a0*b1*s*y2 + 2*q*s*y2 - 2*a0*q*s*y2 + 
         2*a2*q*s*y2 - 2*a0*a2*q*s*y2 - 2*b1*q*s*y2 + a0*b1*q*s*y2 - 
         a2*b1*q*s*y2 - 2*a2*q^2*s*y2 + 2*a0*a2*q^2*s*y2 + a2*b1*q^2*s*y2 + 
         a0^2*y2^2 - 2*a0^2*q*y2^2 + a0^2*q^2*y2^2 + 2*a0*s*y2^2 - 
         2*a0^2*s*y2^2 - a0*b1*s*y2^2 - 4*a0*q*s*y2^2 + 4*a0^2*q*s*y2^2 + 
         2*a0*b1*q*s*y2^2 + 2*a0*q^2*s*y2^2 - 2*a0^2*q^2*s*y2^2 - 
         a0*b1*q^2*s*y2^2 + s^2*y2^2 - 2*a0*s^2*y2^2 + a0^2*s^2*y2^2 - 
         b1*s^2*y2^2 + a0*b1*s^2*y2^2 - 2*q*s^2*y2^2 + 4*a0*q*s^2*y2^2 - 
         2*a0^2*q*s^2*y2^2 + 2*b1*q*s^2*y2^2 - 2*a0*b1*q*s^2*y2^2 + 
         q^2*s^2*y2^2 - 2*a0*q^2*s^2*y2^2 + a0^2*q^2*s^2*y2^2 - 
         b1*q^2*s^2*y2^2 + a0*b1*q^2*s^2*y2^2 - z1 + b1*z1 + 2*a2*q*z1 - 
         a2*b1*q*z1 - a2^2*q^2*z1 + a0*y2*z1 - a0*q*y2*z1 - a0*a2*q*y2*z1 + 
         a0*a2*q^2*y2*z1 + s*y2*z1 - a0*s*y2*z1 - b1*s*y2*z1 - q*s*y2*z1 + 
         a0*q*s*y2*z1 - a2*q*s*y2*z1 + a0*a2*q*s*y2*z1 + b1*q*s*y2*z1 + 
         a2*q^2*s*y2*z1 - a0*a2*q^2*s*y2*z1)^2), 
     -((a0*(-1 + q)*y2^2*z1*(-2 + 6*a0 - 6*a0^2 + 2*a0^3 + 6*b1 - 22*a0*b1 + 
         24*a0^2*b1 - 8*a0^3*b1 - 8*b1^2 + 33*a0*b1^2 - 36*a0^2*b1^2 + 
         12*a0^3*b1^2 + 6*b1^3 - 23*a0*b1^3 + 24*a0^2*b1^3 - 8*a0^3*b1^3 - 
         2*b1^4 + 6*a0*b1^4 - 6*a0^2*b1^4 + 2*a0^3*b1^4 + 8*a2*q - 
         24*a0*a2*q + 24*a0^2*a2*q - 8*a0^3*a2*q - 22*a2*b1*q + 
         76*a0*a2*b1*q - 78*a0^2*a2*b1*q + 24*a0^3*a2*b1*q + 29*a2*b1^2*q - 
         93*a0*a2*b1^2*q + 84*a0^2*a2*b1^2*q - 24*a0^3*a2*b1^2*q - 
         21*a2*b1^3*q + 46*a0*a2*b1^3*q - 32*a0^2*a2*b1^3*q + 
         8*a0^3*a2*b1^3*q + 6*a2*b1^4*q - 6*a0*a2*b1^4*q + 2*a0^2*a2*b1^4*q - 
         12*a2^2*q^2 + 36*a0*a2^2*q^2 - 36*a0^2*a2^2*q^2 + 12*a0^3*a2^2*q^2 + 
         30*a2^2*b1*q^2 - 96*a0*a2^2*b1*q^2 + 90*a0^2*a2^2*b1*q^2 - 
         24*a0^3*a2^2*b1*q^2 - 39*a2^2*b1^2*q^2 + 93*a0*a2^2*b1^2*q^2 - 
         60*a0^2*a2^2*b1^2*q^2 + 12*a0^3*a2^2*b1^2*q^2 + 26*a2^2*b1^3*q^2 - 
         31*a0*a2^2*b1^3*q^2 + 8*a0^2*a2^2*b1^3*q^2 - 6*a2^2*b1^4*q^2 + 
         2*a0*a2^2*b1^4*q^2 + 8*a2^3*q^3 - 24*a0*a2^3*q^3 + 
         24*a0^2*a2^3*q^3 - 8*a0^3*a2^3*q^3 - 18*a2^3*b1*q^3 + 
         52*a0*a2^3*b1*q^3 - 42*a0^2*a2^3*b1*q^3 + 8*a0^3*a2^3*b1*q^3 + 
         23*a2^3*b1^2*q^3 - 39*a0*a2^3*b1^2*q^3 + 12*a0^2*a2^3*b1^2*q^3 - 
         13*a2^3*b1^3*q^3 + 8*a0*a2^3*b1^3*q^3 + 2*a2^3*b1^4*q^3 - 
         2*a2^4*q^4 + 6*a0*a2^4*q^4 - 6*a0^2*a2^4*q^4 + 2*a0^3*a2^4*q^4 + 
         4*a2^4*b1*q^4 - 10*a0*a2^4*b1*q^4 + 6*a0^2*a2^4*b1*q^4 - 
         5*a2^4*b1^2*q^4 + 6*a0*a2^4*b1^2*q^4 + 2*a2^4*b1^3*q^4 + 4*y2 - 
         10*a0*y2 + 6*a0^2*y2 + 2*a0^3*y2 - 2*a0^4*y2 - 12*b1*y2 + 
         42*a0*b1*y2 - 34*a0^2*b1*y2 - 2*a0^3*b1*y2 + 6*a0^4*b1*y2 + 
         16*b1^2*y2 - 64*a0*b1^2*y2 + 56*a0^2*b1^2*y2 - 6*a0^3*b1^2*y2 - 
         6*a0^4*b1^2*y2 - 12*b1^3*y2 + 44*a0*b1^3*y2 - 42*a0^2*b1^3*y2 + 
         10*a0^3*b1^3*y2 + 2*a0^4*b1^3*y2 + 4*b1^4*y2 - 12*a0*b1^4*y2 + 
         12*a0^2*b1^4*y2 - 4*a0^3*b1^4*y2 - 4*q*y2 + 10*a0*q*y2 - 
         6*a0^2*q*y2 - 2*a0^3*q*y2 + 2*a0^4*q*y2 - 12*a2*q*y2 + 
         30*a0*a2*q*y2 - 18*a0^2*a2*q*y2 - 6*a0^3*a2*q*y2 + 6*a0^4*a2*q*y2 + 
         12*b1*q*y2 - 42*a0*b1*q*y2 + 34*a0^2*b1*q*y2 + 2*a0^3*b1*q*y2 - 
         6*a0^4*b1*q*y2 + 32*a2*b1*q*y2 - 102*a0*a2*b1*q*y2 + 
         72*a0^2*a2*b1*q*y2 + 10*a0^3*a2*b1*q*y2 - 12*a0^4*a2*b1*q*y2 - 
         16*b1^2*q*y2 + 64*a0*b1^2*q*y2 - 56*a0^2*b1^2*q*y2 + 
         6*a0^3*b1^2*q*y2 + 6*a0^4*b1^2*q*y2 - 43*a2*b1^2*q*y2 + 
         119*a0*a2*b1^2*q*y2 - 76*a0^2*a2*b1^2*q*y2 + 6*a0^3*a2*b1^2*q*y2 + 
         6*a0^4*a2*b1^2*q*y2 + 12*b1^3*q*y2 - 44*a0*b1^3*q*y2 + 
         42*a0^2*b1^3*q*y2 - 10*a0^3*b1^3*q*y2 - 2*a0^4*b1^3*q*y2 + 
         31*a2*b1^3*q*y2 - 52*a0*a2*b1^3*q*y2 + 32*a0^2*a2*b1^3*q*y2 - 
         8*a0^3*a2*b1^3*q*y2 - 4*b1^4*q*y2 + 12*a0*b1^4*q*y2 - 
         12*a0^2*b1^4*q*y2 + 4*a0^3*b1^4*q*y2 - 8*a2*b1^4*q*y2 + 
         6*a0*a2*b1^4*q*y2 - 2*a0^2*a2*b1^4*q*y2 + 12*a2*q^2*y2 - 
         30*a0*a2*q^2*y2 + 18*a0^2*a2*q^2*y2 + 6*a0^3*a2*q^2*y2 - 
         6*a0^4*a2*q^2*y2 + 12*a2^2*q^2*y2 - 30*a0*a2^2*q^2*y2 + 
         18*a0^2*a2^2*q^2*y2 + 6*a0^3*a2^2*q^2*y2 - 6*a0^4*a2^2*q^2*y2 - 
         32*a2*b1*q^2*y2 + 102*a0*a2*b1*q^2*y2 - 72*a0^2*a2*b1*q^2*y2 - 
         10*a0^3*a2*b1*q^2*y2 + 12*a0^4*a2*b1*q^2*y2 - 28*a2^2*b1*q^2*y2 + 
         78*a0*a2^2*b1*q^2*y2 - 42*a0^2*a2^2*b1*q^2*y2 - 
         14*a0^3*a2^2*b1*q^2*y2 + 6*a0^4*a2^2*b1*q^2*y2 + 43*a2*b1^2*q^2*y2 - 
         119*a0*a2*b1^2*q^2*y2 + 76*a0^2*a2*b1^2*q^2*y2 - 
         6*a0^3*a2*b1^2*q^2*y2 - 6*a0^4*a2*b1^2*q^2*y2 + 
         38*a2^2*b1^2*q^2*y2 - 64*a0*a2^2*b1^2*q^2*y2 + 14*a0^2*a2^2*b1^2*q^2*
          y2 - 31*a2*b1^3*q^2*y2 + 52*a0*a2*b1^3*q^2*y2 - 
         32*a0^2*a2*b1^3*q^2*y2 + 8*a0^3*a2*b1^3*q^2*y2 - 
         24*a2^2*b1^3*q^2*y2 + 12*a0*a2^2*b1^3*q^2*y2 + 8*a2*b1^4*q^2*y2 - 
         6*a0*a2*b1^4*q^2*y2 + 2*a0^2*a2*b1^4*q^2*y2 + 4*a2^2*b1^4*q^2*y2 - 
         12*a2^2*q^3*y2 + 30*a0*a2^2*q^3*y2 - 18*a0^2*a2^2*q^3*y2 - 
         6*a0^3*a2^2*q^3*y2 + 6*a0^4*a2^2*q^3*y2 - 4*a2^3*q^3*y2 + 
         10*a0*a2^3*q^3*y2 - 6*a0^2*a2^3*q^3*y2 - 2*a0^3*a2^3*q^3*y2 + 
         2*a0^4*a2^3*q^3*y2 + 28*a2^2*b1*q^3*y2 - 78*a0*a2^2*b1*q^3*y2 + 
         42*a0^2*a2^2*b1*q^3*y2 + 14*a0^3*a2^2*b1*q^3*y2 - 
         6*a0^4*a2^2*b1*q^3*y2 + 8*a2^3*b1*q^3*y2 - 18*a0*a2^3*b1*q^3*y2 + 
         4*a0^2*a2^3*b1*q^3*y2 + 6*a0^3*a2^3*b1*q^3*y2 - 
         38*a2^2*b1^2*q^3*y2 + 64*a0*a2^2*b1^2*q^3*y2 - 14*a0^2*a2^2*b1^2*q^3*
          y2 - 11*a2^3*b1^2*q^3*y2 + 9*a0*a2^3*b1^2*q^3*y2 + 
         6*a0^2*a2^3*b1^2*q^3*y2 + 24*a2^2*b1^3*q^3*y2 - 
         12*a0*a2^2*b1^3*q^3*y2 + 5*a2^3*b1^3*q^3*y2 + 2*a0*a2^3*b1^3*q^3*
          y2 - 4*a2^2*b1^4*q^3*y2 + 4*a2^3*q^4*y2 - 10*a0*a2^3*q^4*y2 + 
         6*a0^2*a2^3*q^4*y2 + 2*a0^3*a2^3*q^4*y2 - 2*a0^4*a2^3*q^4*y2 - 
         8*a2^3*b1*q^4*y2 + 18*a0*a2^3*b1*q^4*y2 - 4*a0^2*a2^3*b1*q^4*y2 - 
         6*a0^3*a2^3*b1*q^4*y2 + 11*a2^3*b1^2*q^4*y2 - 9*a0*a2^3*b1^2*q^4*
          y2 - 6*a0^2*a2^3*b1^2*q^4*y2 - 5*a2^3*b1^3*q^4*y2 - 
         2*a0*a2^3*b1^3*q^4*y2 + 2*s*y2 - 8*a0*s*y2 + 12*a0^2*s*y2 - 
         8*a0^3*s*y2 + 2*a0^4*s*y2 - 7*b1*s*y2 + 28*a0*b1*s*y2 - 
         41*a0^2*b1*s*y2 + 26*a0^3*b1*s*y2 - 6*a0^4*b1*s*y2 + 10*b1^2*s*y2 - 
         39*a0*b1^2*s*y2 + 53*a0^2*b1^2*s*y2 - 30*a0^3*b1^2*s*y2 + 
         6*a0^4*b1^2*s*y2 - 7*b1^3*s*y2 + 25*a0*b1^3*s*y2 - 
         30*a0^2*b1^3*s*y2 + 14*a0^3*b1^3*s*y2 - 2*a0^4*b1^3*s*y2 + 
         2*b1^4*s*y2 - 6*a0*b1^4*s*y2 + 6*a0^2*b1^4*s*y2 - 2*a0^3*b1^4*s*y2 - 
         2*q*s*y2 + 8*a0*q*s*y2 - 12*a0^2*q*s*y2 + 8*a0^3*q*s*y2 - 
         2*a0^4*q*s*y2 - 6*a2*q*s*y2 + 24*a0*a2*q*s*y2 - 36*a0^2*a2*q*s*y2 + 
         24*a0^3*a2*q*s*y2 - 6*a0^4*a2*q*s*y2 + 7*b1*q*s*y2 - 
         28*a0*b1*q*s*y2 + 41*a0^2*b1*q*s*y2 - 26*a0^3*b1*q*s*y2 + 
         6*a0^4*b1*q*s*y2 + 19*a2*b1*q*s*y2 - 72*a0*a2*b1*q*s*y2 + 
         99*a0^2*a2*b1*q*s*y2 - 58*a0^3*a2*b1*q*s*y2 + 12*a0^4*a2*b1*q*s*y2 - 
         10*b1^2*q*s*y2 + 39*a0*b1^2*q*s*y2 - 53*a0^2*b1^2*q*s*y2 + 
         30*a0^3*b1^2*q*s*y2 - 6*a0^4*b1^2*q*s*y2 - 25*a2*b1^2*q*s*y2 + 
         83*a0*a2*b1^2*q*s*y2 - 94*a0^2*a2*b1^2*q*s*y2 + 
         42*a0^3*a2*b1^2*q*s*y2 - 6*a0^4*a2*b1^2*q*s*y2 + 7*b1^3*q*s*y2 - 
         25*a0*b1^3*q*s*y2 + 30*a0^2*b1^3*q*s*y2 - 14*a0^3*b1^3*q*s*y2 + 
         2*a0^4*b1^3*q*s*y2 + 16*a2*b1^3*q*s*y2 - 40*a0*a2*b1^3*q*s*y2 + 
         32*a0^2*a2*b1^3*q*s*y2 - 8*a0^3*a2*b1^3*q*s*y2 - 2*b1^4*q*s*y2 + 
         6*a0*b1^4*q*s*y2 - 6*a0^2*b1^4*q*s*y2 + 2*a0^3*b1^4*q*s*y2 - 
         4*a2*b1^4*q*s*y2 + 6*a0*a2*b1^4*q*s*y2 - 2*a0^2*a2*b1^4*q*s*y2 + 
         6*a2*q^2*s*y2 - 24*a0*a2*q^2*s*y2 + 36*a0^2*a2*q^2*s*y2 - 
         24*a0^3*a2*q^2*s*y2 + 6*a0^4*a2*q^2*s*y2 + 6*a2^2*q^2*s*y2 - 
         24*a0*a2^2*q^2*s*y2 + 36*a0^2*a2^2*q^2*s*y2 - 24*a0^3*a2^2*q^2*s*
          y2 + 6*a0^4*a2^2*q^2*s*y2 - 19*a2*b1*q^2*s*y2 + 
         72*a0*a2*b1*q^2*s*y2 - 99*a0^2*a2*b1*q^2*s*y2 + 
         58*a0^3*a2*b1*q^2*s*y2 - 12*a0^4*a2*b1*q^2*s*y2 - 
         17*a2^2*b1*q^2*s*y2 + 60*a0*a2^2*b1*q^2*s*y2 - 75*a0^2*a2^2*b1*q^2*s*
          y2 + 38*a0^3*a2^2*b1*q^2*s*y2 - 6*a0^4*a2^2*b1*q^2*s*y2 + 
         25*a2*b1^2*q^2*s*y2 - 83*a0*a2*b1^2*q^2*s*y2 + 94*a0^2*a2*b1^2*q^2*s*
          y2 - 42*a0^3*a2*b1^2*q^2*s*y2 + 6*a0^4*a2*b1^2*q^2*s*y2 + 
         20*a2^2*b1^2*q^2*s*y2 - 55*a0*a2^2*b1^2*q^2*s*y2 + 
         47*a0^2*a2^2*b1^2*q^2*s*y2 - 12*a0^3*a2^2*b1^2*q^2*s*y2 - 
         16*a2*b1^3*q^2*s*y2 + 40*a0*a2*b1^3*q^2*s*y2 - 32*a0^2*a2*b1^3*q^2*s*
          y2 + 8*a0^3*a2*b1^3*q^2*s*y2 - 11*a2^2*b1^3*q^2*s*y2 + 
         19*a0*a2^2*b1^3*q^2*s*y2 - 8*a0^2*a2^2*b1^3*q^2*s*y2 + 
         4*a2*b1^4*q^2*s*y2 - 6*a0*a2*b1^4*q^2*s*y2 + 2*a0^2*a2*b1^4*q^2*s*
          y2 + 2*a2^2*b1^4*q^2*s*y2 - 2*a0*a2^2*b1^4*q^2*s*y2 - 
         6*a2^2*q^3*s*y2 + 24*a0*a2^2*q^3*s*y2 - 36*a0^2*a2^2*q^3*s*y2 + 
         24*a0^3*a2^2*q^3*s*y2 - 6*a0^4*a2^2*q^3*s*y2 - 2*a2^3*q^3*s*y2 + 
         8*a0*a2^3*q^3*s*y2 - 12*a0^2*a2^3*q^3*s*y2 + 8*a0^3*a2^3*q^3*s*y2 - 
         2*a0^4*a2^3*q^3*s*y2 + 17*a2^2*b1*q^3*s*y2 - 60*a0*a2^2*b1*q^3*s*
          y2 + 75*a0^2*a2^2*b1*q^3*s*y2 - 38*a0^3*a2^2*b1*q^3*s*y2 + 
         6*a0^4*a2^2*b1*q^3*s*y2 + 5*a2^3*b1*q^3*s*y2 - 16*a0*a2^3*b1*q^3*s*
          y2 + 17*a0^2*a2^3*b1*q^3*s*y2 - 6*a0^3*a2^3*b1*q^3*s*y2 - 
         20*a2^2*b1^2*q^3*s*y2 + 55*a0*a2^2*b1^2*q^3*s*y2 - 
         47*a0^2*a2^2*b1^2*q^3*s*y2 + 12*a0^3*a2^2*b1^2*q^3*s*y2 - 
         5*a2^3*b1^2*q^3*s*y2 + 11*a0*a2^3*b1^2*q^3*s*y2 - 
         6*a0^2*a2^3*b1^2*q^3*s*y2 + 11*a2^2*b1^3*q^3*s*y2 - 
         19*a0*a2^2*b1^3*q^3*s*y2 + 8*a0^2*a2^2*b1^3*q^3*s*y2 + 
         2*a2^3*b1^3*q^3*s*y2 - 2*a0*a2^3*b1^3*q^3*s*y2 - 
         2*a2^2*b1^4*q^3*s*y2 + 2*a0*a2^2*b1^4*q^3*s*y2 + 2*a2^3*q^4*s*y2 - 
         8*a0*a2^3*q^4*s*y2 + 12*a0^2*a2^3*q^4*s*y2 - 8*a0^3*a2^3*q^4*s*y2 + 
         2*a0^4*a2^3*q^4*s*y2 - 5*a2^3*b1*q^4*s*y2 + 16*a0*a2^3*b1*q^4*s*y2 - 
         17*a0^2*a2^3*b1*q^4*s*y2 + 6*a0^3*a2^3*b1*q^4*s*y2 + 
         5*a2^3*b1^2*q^4*s*y2 - 11*a0*a2^3*b1^2*q^4*s*y2 + 
         6*a0^2*a2^3*b1^2*q^4*s*y2 - 2*a2^3*b1^3*q^4*s*y2 + 
         2*a0*a2^3*b1^3*q^4*s*y2 - 2*y2^2 + 2*a0*y2^2 + 6*a0^2*y2^2 - 
         10*a0^3*y2^2 + 4*a0^4*y2^2 + 6*b1*y2^2 - 18*a0*b1*y2^2 - 
         6*a0^2*b1*y2^2 + 30*a0^3*b1*y2^2 - 12*a0^4*b1*y2^2 - 8*b1^2*y2^2 + 
         28*a0*b1^2*y2^2 - 2*a0^2*b1^2*y2^2 - 24*a0^3*b1^2*y2^2 + 
         12*a0^4*b1^2*y2^2 + 6*b1^3*y2^2 - 18*a0*b1^3*y2^2 + 
         12*a0^2*b1^3*y2^2 + 4*a0^3*b1^3*y2^2 - 4*a0^4*b1^3*y2^2 - 
         2*b1^4*y2^2 + 6*a0*b1^4*y2^2 - 6*a0^2*b1^4*y2^2 + 2*a0^3*b1^4*y2^2 + 
         4*q*y2^2 - 4*a0*q*y2^2 - 12*a0^2*q*y2^2 + 20*a0^3*q*y2^2 - 
         8*a0^4*q*y2^2 + 4*a2*q*y2^2 - 4*a0*a2*q*y2^2 - 12*a0^2*a2*q*y2^2 + 
         20*a0^3*a2*q*y2^2 - 8*a0^4*a2*q*y2^2 - 12*b1*q*y2^2 + 
         36*a0*b1*q*y2^2 + 12*a0^2*b1*q*y2^2 - 60*a0^3*b1*q*y2^2 + 
         24*a0^4*b1*q*y2^2 - 10*a2*b1*q*y2^2 + 24*a0*a2*b1*q*y2^2 + 
         18*a0^2*a2*b1*q*y2^2 - 44*a0^3*a2*b1*q*y2^2 + 12*a0^4*a2*b1*q*y2^2 + 
         16*b1^2*q*y2^2 - 56*a0*b1^2*q*y2^2 + 4*a0^2*b1^2*q*y2^2 + 
         48*a0^3*b1^2*q*y2^2 - 24*a0^4*b1^2*q*y2^2 + 15*a2*b1^2*q*y2^2 - 
         21*a0*a2*b1^2*q*y2^2 - 18*a0^2*a2*b1^2*q*y2^2 + 
         18*a0^3*a2*b1^2*q*y2^2 - 6*a0^4*a2*b1^2*q*y2^2 - 12*b1^3*q*y2^2 + 
         36*a0*b1^3*q*y2^2 - 24*a0^2*b1^3*q*y2^2 - 8*a0^3*b1^3*q*y2^2 + 
         8*a0^4*b1^3*q*y2^2 - 11*a2*b1^3*q*y2^2 + 2*a0*a2*b1^3*q*y2^2 + 
         4*b1^4*q*y2^2 - 12*a0*b1^4*q*y2^2 + 12*a0^2*b1^4*q*y2^2 - 
         4*a0^3*b1^4*q*y2^2 + 2*a2*b1^4*q*y2^2 - 2*q^2*y2^2 + 2*a0*q^2*y2^2 + 
         6*a0^2*q^2*y2^2 - 10*a0^3*q^2*y2^2 + 4*a0^4*q^2*y2^2 - 
         8*a2*q^2*y2^2 + 8*a0*a2*q^2*y2^2 + 24*a0^2*a2*q^2*y2^2 - 
         40*a0^3*a2*q^2*y2^2 + 16*a0^4*a2*q^2*y2^2 - 2*a2^2*q^2*y2^2 + 
         2*a0*a2^2*q^2*y2^2 + 6*a0^2*a2^2*q^2*y2^2 - 10*a0^3*a2^2*q^2*y2^2 + 
         4*a0^4*a2^2*q^2*y2^2 + 6*b1*q^2*y2^2 - 18*a0*b1*q^2*y2^2 - 
         6*a0^2*b1*q^2*y2^2 + 30*a0^3*b1*q^2*y2^2 - 12*a0^4*b1*q^2*y2^2 + 
         20*a2*b1*q^2*y2^2 - 48*a0*a2*b1*q^2*y2^2 - 36*a0^2*a2*b1*q^2*y2^2 + 
         88*a0^3*a2*b1*q^2*y2^2 - 24*a0^4*a2*b1*q^2*y2^2 + 
         4*a2^2*b1*q^2*y2^2 - 6*a0*a2^2*b1*q^2*y2^2 - 12*a0^2*a2^2*b1*q^2*
          y2^2 + 14*a0^3*a2^2*b1*q^2*y2^2 - 8*b1^2*q^2*y2^2 + 
         28*a0*b1^2*q^2*y2^2 - 2*a0^2*b1^2*q^2*y2^2 - 24*a0^3*b1^2*q^2*y2^2 + 
         12*a0^4*b1^2*q^2*y2^2 - 30*a2*b1^2*q^2*y2^2 + 42*a0*a2*b1^2*q^2*
          y2^2 + 36*a0^2*a2*b1^2*q^2*y2^2 - 36*a0^3*a2*b1^2*q^2*y2^2 + 
         12*a0^4*a2*b1^2*q^2*y2^2 - 7*a2^2*b1^2*q^2*y2^2 - 
         a0*a2^2*b1^2*q^2*y2^2 + 14*a0^2*a2^2*b1^2*q^2*y2^2 + 
         6*b1^3*q^2*y2^2 - 18*a0*b1^3*q^2*y2^2 + 12*a0^2*b1^3*q^2*y2^2 + 
         4*a0^3*b1^3*q^2*y2^2 - 4*a0^4*b1^3*q^2*y2^2 + 22*a2*b1^3*q^2*y2^2 - 
         4*a0*a2*b1^3*q^2*y2^2 + 4*a2^2*b1^3*q^2*y2^2 + 5*a0*a2^2*b1^3*q^2*
          y2^2 - 2*b1^4*q^2*y2^2 + 6*a0*b1^4*q^2*y2^2 - 
         6*a0^2*b1^4*q^2*y2^2 + 2*a0^3*b1^4*q^2*y2^2 - 4*a2*b1^4*q^2*y2^2 + 
         4*a2*q^3*y2^2 - 4*a0*a2*q^3*y2^2 - 12*a0^2*a2*q^3*y2^2 + 
         20*a0^3*a2*q^3*y2^2 - 8*a0^4*a2*q^3*y2^2 + 4*a2^2*q^3*y2^2 - 
         4*a0*a2^2*q^3*y2^2 - 12*a0^2*a2^2*q^3*y2^2 + 20*a0^3*a2^2*q^3*y2^2 - 
         8*a0^4*a2^2*q^3*y2^2 - 10*a2*b1*q^3*y2^2 + 24*a0*a2*b1*q^3*y2^2 + 
         18*a0^2*a2*b1*q^3*y2^2 - 44*a0^3*a2*b1*q^3*y2^2 + 
         12*a0^4*a2*b1*q^3*y2^2 - 8*a2^2*b1*q^3*y2^2 + 12*a0*a2^2*b1*q^3*
          y2^2 + 24*a0^2*a2^2*b1*q^3*y2^2 - 28*a0^3*a2^2*b1*q^3*y2^2 + 
         15*a2*b1^2*q^3*y2^2 - 21*a0*a2*b1^2*q^3*y2^2 - 18*a0^2*a2*b1^2*q^3*
          y2^2 + 18*a0^3*a2*b1^2*q^3*y2^2 - 6*a0^4*a2*b1^2*q^3*y2^2 + 
         14*a2^2*b1^2*q^3*y2^2 + 2*a0*a2^2*b1^2*q^3*y2^2 - 
         28*a0^2*a2^2*b1^2*q^3*y2^2 - 11*a2*b1^3*q^3*y2^2 + 
         2*a0*a2*b1^3*q^3*y2^2 - 8*a2^2*b1^3*q^3*y2^2 - 10*a0*a2^2*b1^3*q^3*
          y2^2 + 2*a2*b1^4*q^3*y2^2 - 2*a2^2*q^4*y2^2 + 2*a0*a2^2*q^4*y2^2 + 
         6*a0^2*a2^2*q^4*y2^2 - 10*a0^3*a2^2*q^4*y2^2 + 
         4*a0^4*a2^2*q^4*y2^2 + 4*a2^2*b1*q^4*y2^2 - 6*a0*a2^2*b1*q^4*y2^2 - 
         12*a0^2*a2^2*b1*q^4*y2^2 + 14*a0^3*a2^2*b1*q^4*y2^2 - 
         7*a2^2*b1^2*q^4*y2^2 - a0*a2^2*b1^2*q^4*y2^2 + 14*a0^2*a2^2*b1^2*q^4*
          y2^2 + 4*a2^2*b1^3*q^4*y2^2 + 5*a0*a2^2*b1^3*q^4*y2^2 - 4*s*y2^2 + 
         16*a0*s*y2^2 - 24*a0^2*s*y2^2 + 16*a0^3*s*y2^2 - 4*a0^4*s*y2^2 + 
         15*b1*s*y2^2 - 60*a0*b1*s*y2^2 + 87*a0^2*b1*s*y2^2 - 
         54*a0^3*b1*s*y2^2 + 12*a0^4*b1*s*y2^2 - 22*b1^2*s*y2^2 + 
         83*a0*b1^2*s*y2^2 - 109*a0^2*b1^2*s*y2^2 + 60*a0^3*b1^2*s*y2^2 - 
         12*a0^4*b1^2*s*y2^2 + 15*b1^3*s*y2^2 - 51*a0*b1^3*s*y2^2 + 
         60*a0^2*b1^3*s*y2^2 - 28*a0^3*b1^3*s*y2^2 + 4*a0^4*b1^3*s*y2^2 - 
         4*b1^4*s*y2^2 + 12*a0*b1^4*s*y2^2 - 12*a0^2*b1^4*s*y2^2 + 
         4*a0^3*b1^4*s*y2^2 + 8*q*s*y2^2 - 32*a0*q*s*y2^2 + 
         48*a0^2*q*s*y2^2 - 32*a0^3*q*s*y2^2 + 8*a0^4*q*s*y2^2 + 
         8*a2*q*s*y2^2 - 32*a0*a2*q*s*y2^2 + 48*a0^2*a2*q*s*y2^2 - 
         32*a0^3*a2*q*s*y2^2 + 8*a0^4*a2*q*s*y2^2 - 30*b1*q*s*y2^2 + 
         120*a0*b1*q*s*y2^2 - 174*a0^2*b1*q*s*y2^2 + 108*a0^3*b1*q*s*y2^2 - 
         24*a0^4*b1*q*s*y2^2 - 26*a2*b1*q*s*y2^2 + 96*a0*a2*b1*q*s*y2^2 - 
         126*a0^2*a2*b1*q*s*y2^2 + 68*a0^3*a2*b1*q*s*y2^2 - 
         12*a0^4*a2*b1*q*s*y2^2 + 44*b1^2*q*s*y2^2 - 166*a0*b1^2*q*s*y2^2 + 
         218*a0^2*b1^2*q*s*y2^2 - 120*a0^3*b1^2*q*s*y2^2 + 
         24*a0^4*b1^2*q*s*y2^2 + 34*a2*b1^2*q*s*y2^2 - 104*a0*a2*b1^2*q*s*
          y2^2 + 106*a0^2*a2*b1^2*q*s*y2^2 - 42*a0^3*a2*b1^2*q*s*y2^2 + 
         6*a0^4*a2*b1^2*q*s*y2^2 - 30*b1^3*q*s*y2^2 + 102*a0*b1^3*q*s*y2^2 - 
         120*a0^2*b1^3*q*s*y2^2 + 56*a0^3*b1^3*q*s*y2^2 - 
         8*a0^4*b1^3*q*s*y2^2 - 20*a2*b1^3*q*s*y2^2 + 44*a0*a2*b1^3*q*s*
          y2^2 - 32*a0^2*a2*b1^3*q*s*y2^2 + 8*a0^3*a2*b1^3*q*s*y2^2 + 
         8*b1^4*q*s*y2^2 - 24*a0*b1^4*q*s*y2^2 + 24*a0^2*b1^4*q*s*y2^2 - 
         8*a0^3*b1^4*q*s*y2^2 + 4*a2*b1^4*q*s*y2^2 - 6*a0*a2*b1^4*q*s*y2^2 + 
         2*a0^2*a2*b1^4*q*s*y2^2 - 4*q^2*s*y2^2 + 16*a0*q^2*s*y2^2 - 
         24*a0^2*q^2*s*y2^2 + 16*a0^3*q^2*s*y2^2 - 4*a0^4*q^2*s*y2^2 - 
         16*a2*q^2*s*y2^2 + 64*a0*a2*q^2*s*y2^2 - 96*a0^2*a2*q^2*s*y2^2 + 
         64*a0^3*a2*q^2*s*y2^2 - 16*a0^4*a2*q^2*s*y2^2 - 4*a2^2*q^2*s*y2^2 + 
         16*a0*a2^2*q^2*s*y2^2 - 24*a0^2*a2^2*q^2*s*y2^2 + 
         16*a0^3*a2^2*q^2*s*y2^2 - 4*a0^4*a2^2*q^2*s*y2^2 + 
         15*b1*q^2*s*y2^2 - 60*a0*b1*q^2*s*y2^2 + 87*a0^2*b1*q^2*s*y2^2 - 
         54*a0^3*b1*q^2*s*y2^2 + 12*a0^4*b1*q^2*s*y2^2 + 
         52*a2*b1*q^2*s*y2^2 - 192*a0*a2*b1*q^2*s*y2^2 + 
         252*a0^2*a2*b1*q^2*s*y2^2 - 136*a0^3*a2*b1*q^2*s*y2^2 + 
         24*a0^4*a2*b1*q^2*s*y2^2 + 11*a2^2*b1*q^2*s*y2^2 - 
         36*a0*a2^2*b1*q^2*s*y2^2 + 39*a0^2*a2^2*b1*q^2*s*y2^2 - 
         14*a0^3*a2^2*b1*q^2*s*y2^2 - 22*b1^2*q^2*s*y2^2 + 
         83*a0*b1^2*q^2*s*y2^2 - 109*a0^2*b1^2*q^2*s*y2^2 + 
         60*a0^3*b1^2*q^2*s*y2^2 - 12*a0^4*b1^2*q^2*s*y2^2 - 
         68*a2*b1^2*q^2*s*y2^2 + 208*a0*a2*b1^2*q^2*s*y2^2 - 
         212*a0^2*a2*b1^2*q^2*s*y2^2 + 84*a0^3*a2*b1^2*q^2*s*y2^2 - 
         12*a0^4*a2*b1^2*q^2*s*y2^2 - 12*a2^2*b1^2*q^2*s*y2^2 + 
         27*a0*a2^2*b1^2*q^2*s*y2^2 - 15*a0^2*a2^2*b1^2*q^2*s*y2^2 + 
         15*b1^3*q^2*s*y2^2 - 51*a0*b1^3*q^2*s*y2^2 + 60*a0^2*b1^3*q^2*s*
          y2^2 - 28*a0^3*b1^3*q^2*s*y2^2 + 4*a0^4*b1^3*q^2*s*y2^2 + 
         40*a2*b1^3*q^2*s*y2^2 - 88*a0*a2*b1^3*q^2*s*y2^2 + 
         64*a0^2*a2*b1^3*q^2*s*y2^2 - 16*a0^3*a2*b1^3*q^2*s*y2^2 + 
         5*a2^2*b1^3*q^2*s*y2^2 - 5*a0*a2^2*b1^3*q^2*s*y2^2 - 
         4*b1^4*q^2*s*y2^2 + 12*a0*b1^4*q^2*s*y2^2 - 12*a0^2*b1^4*q^2*s*
          y2^2 + 4*a0^3*b1^4*q^2*s*y2^2 - 8*a2*b1^4*q^2*s*y2^2 + 
         12*a0*a2*b1^4*q^2*s*y2^2 - 4*a0^2*a2*b1^4*q^2*s*y2^2 + 
         8*a2*q^3*s*y2^2 - 32*a0*a2*q^3*s*y2^2 + 48*a0^2*a2*q^3*s*y2^2 - 
         32*a0^3*a2*q^3*s*y2^2 + 8*a0^4*a2*q^3*s*y2^2 + 8*a2^2*q^3*s*y2^2 - 
         32*a0*a2^2*q^3*s*y2^2 + 48*a0^2*a2^2*q^3*s*y2^2 - 
         32*a0^3*a2^2*q^3*s*y2^2 + 8*a0^4*a2^2*q^3*s*y2^2 - 
         26*a2*b1*q^3*s*y2^2 + 96*a0*a2*b1*q^3*s*y2^2 - 126*a0^2*a2*b1*q^3*s*
          y2^2 + 68*a0^3*a2*b1*q^3*s*y2^2 - 12*a0^4*a2*b1*q^3*s*y2^2 - 
         22*a2^2*b1*q^3*s*y2^2 + 72*a0*a2^2*b1*q^3*s*y2^2 - 
         78*a0^2*a2^2*b1*q^3*s*y2^2 + 28*a0^3*a2^2*b1*q^3*s*y2^2 + 
         34*a2*b1^2*q^3*s*y2^2 - 104*a0*a2*b1^2*q^3*s*y2^2 + 
         106*a0^2*a2*b1^2*q^3*s*y2^2 - 42*a0^3*a2*b1^2*q^3*s*y2^2 + 
         6*a0^4*a2*b1^2*q^3*s*y2^2 + 24*a2^2*b1^2*q^3*s*y2^2 - 
         54*a0*a2^2*b1^2*q^3*s*y2^2 + 30*a0^2*a2^2*b1^2*q^3*s*y2^2 - 
         20*a2*b1^3*q^3*s*y2^2 + 44*a0*a2*b1^3*q^3*s*y2^2 - 
         32*a0^2*a2*b1^3*q^3*s*y2^2 + 8*a0^3*a2*b1^3*q^3*s*y2^2 - 
         10*a2^2*b1^3*q^3*s*y2^2 + 10*a0*a2^2*b1^3*q^3*s*y2^2 + 
         4*a2*b1^4*q^3*s*y2^2 - 6*a0*a2*b1^4*q^3*s*y2^2 + 
         2*a0^2*a2*b1^4*q^3*s*y2^2 - 4*a2^2*q^4*s*y2^2 + 
         16*a0*a2^2*q^4*s*y2^2 - 24*a0^2*a2^2*q^4*s*y2^2 + 
         16*a0^3*a2^2*q^4*s*y2^2 - 4*a0^4*a2^2*q^4*s*y2^2 + 
         11*a2^2*b1*q^4*s*y2^2 - 36*a0*a2^2*b1*q^4*s*y2^2 + 
         39*a0^2*a2^2*b1*q^4*s*y2^2 - 14*a0^3*a2^2*b1*q^4*s*y2^2 - 
         12*a2^2*b1^2*q^4*s*y2^2 + 27*a0*a2^2*b1^2*q^4*s*y2^2 - 
         15*a0^2*a2^2*b1^2*q^4*s*y2^2 + 5*a2^2*b1^3*q^4*s*y2^2 - 
         5*a0*a2^2*b1^3*q^4*s*y2^2 + 2*a0*y2^3 - 6*a0^2*y2^3 + 6*a0^3*y2^3 - 
         2*a0^4*y2^3 - 2*a0*b1*y2^3 + 18*a0^2*b1*y2^3 - 22*a0^3*b1*y2^3 + 
         6*a0^4*b1*y2^3 + 4*a0*b1^2*y2^3 - 20*a0^2*b1^2*y2^3 + 
         18*a0^3*b1^2*y2^3 - 6*a0^4*b1^2*y2^3 - 4*a0*b1^3*y2^3 + 
         6*a0^2*b1^3*y2^3 - 6*a0^3*b1^3*y2^3 + 2*a0^4*b1^3*y2^3 - 
         6*a0*q*y2^3 + 18*a0^2*q*y2^3 - 18*a0^3*q*y2^3 + 6*a0^4*q*y2^3 - 
         2*a0*a2*q*y2^3 + 6*a0^2*a2*q*y2^3 - 6*a0^3*a2*q*y2^3 + 
         2*a0^4*a2*q*y2^3 + 6*a0*b1*q*y2^3 - 54*a0^2*b1*q*y2^3 + 
         66*a0^3*b1*q*y2^3 - 18*a0^4*b1*q*y2^3 + 2*a0*a2*b1*q*y2^3 - 
         12*a0^2*a2*b1*q*y2^3 + 10*a0^3*a2*b1*q*y2^3 - 12*a0*b1^2*q*y2^3 + 
         60*a0^2*b1^2*q*y2^3 - 54*a0^3*b1^2*q*y2^3 + 18*a0^4*b1^2*q*y2^3 - 
         a2*b1^2*q*y2^3 - 5*a0*a2*b1^2*q*y2^3 + 10*a0^2*a2*b1^2*q*y2^3 + 
         12*a0*b1^3*q*y2^3 - 18*a0^2*b1^3*q*y2^3 + 18*a0^3*b1^3*q*y2^3 - 
         6*a0^4*b1^3*q*y2^3 + a2*b1^3*q*y2^3 + 4*a0*a2*b1^3*q*y2^3 + 
         6*a0*q^2*y2^3 - 18*a0^2*q^2*y2^3 + 18*a0^3*q^2*y2^3 - 
         6*a0^4*q^2*y2^3 + 6*a0*a2*q^2*y2^3 - 18*a0^2*a2*q^2*y2^3 + 
         18*a0^3*a2*q^2*y2^3 - 6*a0^4*a2*q^2*y2^3 - 6*a0*b1*q^2*y2^3 + 
         54*a0^2*b1*q^2*y2^3 - 66*a0^3*b1*q^2*y2^3 + 18*a0^4*b1*q^2*y2^3 - 
         6*a0*a2*b1*q^2*y2^3 + 36*a0^2*a2*b1*q^2*y2^3 - 
         30*a0^3*a2*b1*q^2*y2^3 + 12*a0*b1^2*q^2*y2^3 - 
         60*a0^2*b1^2*q^2*y2^3 + 54*a0^3*b1^2*q^2*y2^3 - 
         18*a0^4*b1^2*q^2*y2^3 + 3*a2*b1^2*q^2*y2^3 + 15*a0*a2*b1^2*q^2*
          y2^3 - 30*a0^2*a2*b1^2*q^2*y2^3 - 12*a0*b1^3*q^2*y2^3 + 
         18*a0^2*b1^3*q^2*y2^3 - 18*a0^3*b1^3*q^2*y2^3 + 
         6*a0^4*b1^3*q^2*y2^3 - 3*a2*b1^3*q^2*y2^3 - 12*a0*a2*b1^3*q^2*y2^3 - 
         2*a0*q^3*y2^3 + 6*a0^2*q^3*y2^3 - 6*a0^3*q^3*y2^3 + 
         2*a0^4*q^3*y2^3 - 6*a0*a2*q^3*y2^3 + 18*a0^2*a2*q^3*y2^3 - 
         18*a0^3*a2*q^3*y2^3 + 6*a0^4*a2*q^3*y2^3 + 2*a0*b1*q^3*y2^3 - 
         18*a0^2*b1*q^3*y2^3 + 22*a0^3*b1*q^3*y2^3 - 6*a0^4*b1*q^3*y2^3 + 
         6*a0*a2*b1*q^3*y2^3 - 36*a0^2*a2*b1*q^3*y2^3 + 
         30*a0^3*a2*b1*q^3*y2^3 - 4*a0*b1^2*q^3*y2^3 + 20*a0^2*b1^2*q^3*
          y2^3 - 18*a0^3*b1^2*q^3*y2^3 + 6*a0^4*b1^2*q^3*y2^3 - 
         3*a2*b1^2*q^3*y2^3 - 15*a0*a2*b1^2*q^3*y2^3 + 30*a0^2*a2*b1^2*q^3*
          y2^3 + 4*a0*b1^3*q^3*y2^3 - 6*a0^2*b1^3*q^3*y2^3 + 
         6*a0^3*b1^3*q^3*y2^3 - 2*a0^4*b1^3*q^3*y2^3 + 3*a2*b1^3*q^3*y2^3 + 
         12*a0*a2*b1^3*q^3*y2^3 + 2*a0*a2*q^4*y2^3 - 6*a0^2*a2*q^4*y2^3 + 
         6*a0^3*a2*q^4*y2^3 - 2*a0^4*a2*q^4*y2^3 - 2*a0*a2*b1*q^4*y2^3 + 
         12*a0^2*a2*b1*q^4*y2^3 - 10*a0^3*a2*b1*q^4*y2^3 + a2*b1^2*q^4*y2^3 + 
         5*a0*a2*b1^2*q^4*y2^3 - 10*a0^2*a2*b1^2*q^4*y2^3 - 
         a2*b1^3*q^4*y2^3 - 4*a0*a2*b1^3*q^4*y2^3 + 2*s*y2^3 - 8*a0*s*y2^3 + 
         12*a0^2*s*y2^3 - 8*a0^3*s*y2^3 + 2*a0^4*s*y2^3 - 9*b1*s*y2^3 + 
         36*a0*b1*s*y2^3 - 51*a0^2*b1*s*y2^3 + 30*a0^3*b1*s*y2^3 - 
         6*a0^4*b1*s*y2^3 + 14*b1^2*s*y2^3 - 49*a0*b1^2*s*y2^3 + 
         59*a0^2*b1^2*s*y2^3 - 30*a0^3*b1^2*s*y2^3 + 6*a0^4*b1^2*s*y2^3 - 
         9*b1^3*s*y2^3 + 27*a0*b1^3*s*y2^3 - 30*a0^2*b1^3*s*y2^3 + 
         14*a0^3*b1^3*s*y2^3 - 2*a0^4*b1^3*s*y2^3 + 2*b1^4*s*y2^3 - 
         6*a0*b1^4*s*y2^3 + 6*a0^2*b1^4*s*y2^3 - 2*a0^3*b1^4*s*y2^3 - 
         6*q*s*y2^3 + 24*a0*q*s*y2^3 - 36*a0^2*q*s*y2^3 + 24*a0^3*q*s*y2^3 - 
         6*a0^4*q*s*y2^3 - 2*a2*q*s*y2^3 + 8*a0*a2*q*s*y2^3 - 
         12*a0^2*a2*q*s*y2^3 + 8*a0^3*a2*q*s*y2^3 - 2*a0^4*a2*q*s*y2^3 + 
         27*b1*q*s*y2^3 - 108*a0*b1*q*s*y2^3 + 153*a0^2*b1*q*s*y2^3 - 
         90*a0^3*b1*q*s*y2^3 + 18*a0^4*b1*q*s*y2^3 + 7*a2*b1*q*s*y2^3 - 
         24*a0*a2*b1*q*s*y2^3 + 27*a0^2*a2*b1*q*s*y2^3 - 
         10*a0^3*a2*b1*q*s*y2^3 - 42*b1^2*q*s*y2^3 + 147*a0*b1^2*q*s*y2^3 - 
         177*a0^2*b1^2*q*s*y2^3 + 90*a0^3*b1^2*q*s*y2^3 - 
         18*a0^4*b1^2*q*s*y2^3 - 9*a2*b1^2*q*s*y2^3 + 21*a0*a2*b1^2*q*s*
          y2^3 - 12*a0^2*a2*b1^2*q*s*y2^3 + 27*b1^3*q*s*y2^3 - 
         81*a0*b1^3*q*s*y2^3 + 90*a0^2*b1^3*q*s*y2^3 - 42*a0^3*b1^3*q*s*
          y2^3 + 6*a0^4*b1^3*q*s*y2^3 + 4*a2*b1^3*q*s*y2^3 - 
         4*a0*a2*b1^3*q*s*y2^3 - 6*b1^4*q*s*y2^3 + 18*a0*b1^4*q*s*y2^3 - 
         18*a0^2*b1^4*q*s*y2^3 + 6*a0^3*b1^4*q*s*y2^3 + 6*q^2*s*y2^3 - 
         24*a0*q^2*s*y2^3 + 36*a0^2*q^2*s*y2^3 - 24*a0^3*q^2*s*y2^3 + 
         6*a0^4*q^2*s*y2^3 + 6*a2*q^2*s*y2^3 - 24*a0*a2*q^2*s*y2^3 + 
         36*a0^2*a2*q^2*s*y2^3 - 24*a0^3*a2*q^2*s*y2^3 + 
         6*a0^4*a2*q^2*s*y2^3 - 27*b1*q^2*s*y2^3 + 108*a0*b1*q^2*s*y2^3 - 
         153*a0^2*b1*q^2*s*y2^3 + 90*a0^3*b1*q^2*s*y2^3 - 
         18*a0^4*b1*q^2*s*y2^3 - 21*a2*b1*q^2*s*y2^3 + 72*a0*a2*b1*q^2*s*
          y2^3 - 81*a0^2*a2*b1*q^2*s*y2^3 + 30*a0^3*a2*b1*q^2*s*y2^3 + 
         42*b1^2*q^2*s*y2^3 - 147*a0*b1^2*q^2*s*y2^3 + 177*a0^2*b1^2*q^2*s*
          y2^3 - 90*a0^3*b1^2*q^2*s*y2^3 + 18*a0^4*b1^2*q^2*s*y2^3 + 
         27*a2*b1^2*q^2*s*y2^3 - 63*a0*a2*b1^2*q^2*s*y2^3 + 
         36*a0^2*a2*b1^2*q^2*s*y2^3 - 27*b1^3*q^2*s*y2^3 + 
         81*a0*b1^3*q^2*s*y2^3 - 90*a0^2*b1^3*q^2*s*y2^3 + 
         42*a0^3*b1^3*q^2*s*y2^3 - 6*a0^4*b1^3*q^2*s*y2^3 - 
         12*a2*b1^3*q^2*s*y2^3 + 12*a0*a2*b1^3*q^2*s*y2^3 + 
         6*b1^4*q^2*s*y2^3 - 18*a0*b1^4*q^2*s*y2^3 + 18*a0^2*b1^4*q^2*s*
          y2^3 - 6*a0^3*b1^4*q^2*s*y2^3 - 2*q^3*s*y2^3 + 8*a0*q^3*s*y2^3 - 
         12*a0^2*q^3*s*y2^3 + 8*a0^3*q^3*s*y2^3 - 2*a0^4*q^3*s*y2^3 - 
         6*a2*q^3*s*y2^3 + 24*a0*a2*q^3*s*y2^3 - 36*a0^2*a2*q^3*s*y2^3 + 
         24*a0^3*a2*q^3*s*y2^3 - 6*a0^4*a2*q^3*s*y2^3 + 9*b1*q^3*s*y2^3 - 
         36*a0*b1*q^3*s*y2^3 + 51*a0^2*b1*q^3*s*y2^3 - 30*a0^3*b1*q^3*s*
          y2^3 + 6*a0^4*b1*q^3*s*y2^3 + 21*a2*b1*q^3*s*y2^3 - 
         72*a0*a2*b1*q^3*s*y2^3 + 81*a0^2*a2*b1*q^3*s*y2^3 - 
         30*a0^3*a2*b1*q^3*s*y2^3 - 14*b1^2*q^3*s*y2^3 + 
         49*a0*b1^2*q^3*s*y2^3 - 59*a0^2*b1^2*q^3*s*y2^3 + 
         30*a0^3*b1^2*q^3*s*y2^3 - 6*a0^4*b1^2*q^3*s*y2^3 - 
         27*a2*b1^2*q^3*s*y2^3 + 63*a0*a2*b1^2*q^3*s*y2^3 - 
         36*a0^2*a2*b1^2*q^3*s*y2^3 + 9*b1^3*q^3*s*y2^3 - 
         27*a0*b1^3*q^3*s*y2^3 + 30*a0^2*b1^3*q^3*s*y2^3 - 
         14*a0^3*b1^3*q^3*s*y2^3 + 2*a0^4*b1^3*q^3*s*y2^3 + 
         12*a2*b1^3*q^3*s*y2^3 - 12*a0*a2*b1^3*q^3*s*y2^3 - 
         2*b1^4*q^3*s*y2^3 + 6*a0*b1^4*q^3*s*y2^3 - 6*a0^2*b1^4*q^3*s*y2^3 + 
         2*a0^3*b1^4*q^3*s*y2^3 + 2*a2*q^4*s*y2^3 - 8*a0*a2*q^4*s*y2^3 + 
         12*a0^2*a2*q^4*s*y2^3 - 8*a0^3*a2*q^4*s*y2^3 + 
         2*a0^4*a2*q^4*s*y2^3 - 7*a2*b1*q^4*s*y2^3 + 24*a0*a2*b1*q^4*s*y2^3 - 
         27*a0^2*a2*b1*q^4*s*y2^3 + 10*a0^3*a2*b1*q^4*s*y2^3 + 
         9*a2*b1^2*q^4*s*y2^3 - 21*a0*a2*b1^2*q^4*s*y2^3 + 
         12*a0^2*a2*b1^2*q^4*s*y2^3 - 4*a2*b1^3*q^4*s*y2^3 + 
         4*a0*a2*b1^3*q^4*s*y2^3 - 2*a0^2*b1*y2^4 + 2*a0^3*b1*y2^4 - 
         a0*b1^2*y2^4 + 2*a0^2*b1^2*y2^4 + a0*b1^3*y2^4 + 8*a0^2*b1*q*y2^4 - 
         8*a0^3*b1*q*y2^4 + 4*a0*b1^2*q*y2^4 - 8*a0^2*b1^2*q*y2^4 - 
         4*a0*b1^3*q*y2^4 - 12*a0^2*b1*q^2*y2^4 + 12*a0^3*b1*q^2*y2^4 - 
         6*a0*b1^2*q^2*y2^4 + 12*a0^2*b1^2*q^2*y2^4 + 6*a0*b1^3*q^2*y2^4 + 
         8*a0^2*b1*q^3*y2^4 - 8*a0^3*b1*q^3*y2^4 + 4*a0*b1^2*q^3*y2^4 - 
         8*a0^2*b1^2*q^3*y2^4 - 4*a0*b1^3*q^3*y2^4 - 2*a0^2*b1*q^4*y2^4 + 
         2*a0^3*b1*q^4*y2^4 - a0*b1^2*q^4*y2^4 + 2*a0^2*b1^2*q^4*y2^4 + 
         a0*b1^3*q^4*y2^4 + b1*s*y2^4 - 4*a0*b1*s*y2^4 + 5*a0^2*b1*s*y2^4 - 
         2*a0^3*b1*s*y2^4 - 2*b1^2*s*y2^4 + 5*a0*b1^2*s*y2^4 - 
         3*a0^2*b1^2*s*y2^4 + b1^3*s*y2^4 - a0*b1^3*s*y2^4 - 4*b1*q*s*y2^4 + 
         16*a0*b1*q*s*y2^4 - 20*a0^2*b1*q*s*y2^4 + 8*a0^3*b1*q*s*y2^4 + 
         8*b1^2*q*s*y2^4 - 20*a0*b1^2*q*s*y2^4 + 12*a0^2*b1^2*q*s*y2^4 - 
         4*b1^3*q*s*y2^4 + 4*a0*b1^3*q*s*y2^4 + 6*b1*q^2*s*y2^4 - 
         24*a0*b1*q^2*s*y2^4 + 30*a0^2*b1*q^2*s*y2^4 - 12*a0^3*b1*q^2*s*
          y2^4 - 12*b1^2*q^2*s*y2^4 + 30*a0*b1^2*q^2*s*y2^4 - 
         18*a0^2*b1^2*q^2*s*y2^4 + 6*b1^3*q^2*s*y2^4 - 6*a0*b1^3*q^2*s*y2^4 - 
         4*b1*q^3*s*y2^4 + 16*a0*b1*q^3*s*y2^4 - 20*a0^2*b1*q^3*s*y2^4 + 
         8*a0^3*b1*q^3*s*y2^4 + 8*b1^2*q^3*s*y2^4 - 20*a0*b1^2*q^3*s*y2^4 + 
         12*a0^2*b1^2*q^3*s*y2^4 - 4*b1^3*q^3*s*y2^4 + 4*a0*b1^3*q^3*s*y2^4 + 
         b1*q^4*s*y2^4 - 4*a0*b1*q^4*s*y2^4 + 5*a0^2*b1*q^4*s*y2^4 - 
         2*a0^3*b1*q^4*s*y2^4 - 2*b1^2*q^4*s*y2^4 + 5*a0*b1^2*q^4*s*y2^4 - 
         3*a0^2*b1^2*q^4*s*y2^4 + b1^3*q^4*s*y2^4 - a0*b1^3*q^4*s*y2^4 + 
         5*b1*z1 - 5*a0*b1*z1 - 10*b1^2*z1 + 7*a0*b1^2*z1 + 5*b1^3*z1 - 
         2*a0*b1^3*z1 - 18*a2*b1*q*z1 + 18*a0*a2*b1*q*z1 + 28*a2*b1^2*q*z1 - 
         26*a0*a2*b1^2*q*z1 + 8*a0^2*a2*b1^2*q*z1 - 10*a2*b1^3*q*z1 + 
         19*a0*a2*b1^3*q*z1 - 12*a0^2*a2*b1^3*q*z1 - 8*a0*a2*b1^4*q*z1 + 
         4*a0^2*a2*b1^4*q*z1 + 24*a2^2*b1*q^2*z1 - 24*a0*a2^2*b1*q^2*z1 - 
         27*a2^2*b1^2*q^2*z1 + 31*a0*a2^2*b1^2*q^2*z1 - 16*a0^2*a2^2*b1^2*q^2*
          z1 + 6*a2^2*b1^3*q^2*z1 - 21*a0*a2^2*b1^3*q^2*z1 + 
         12*a0^2*a2^2*b1^3*q^2*z1 + 4*a0*a2^2*b1^4*q^2*z1 - 
         14*a2^3*b1*q^3*z1 + 14*a0*a2^3*b1*q^3*z1 + 10*a2^3*b1^2*q^3*z1 - 
         12*a0*a2^3*b1^2*q^3*z1 + 8*a0^2*a2^3*b1^2*q^3*z1 - 
         a2^3*b1^3*q^3*z1 + 4*a0*a2^3*b1^3*q^3*z1 + 3*a2^4*b1*q^4*z1 - 
         3*a0*a2^4*b1*q^4*z1 - a2^4*b1^2*q^4*z1 - 7*b1*y2*z1 - a0*b1*y2*z1 + 
         8*a0^2*b1*y2*z1 + 14*b1^2*y2*z1 - 4*a0*b1^2*y2*z1 - 
         a0^2*b1^2*y2*z1 - 7*b1^3*y2*z1 + 5*a0*b1^3*y2*z1 - a0^2*b1^3*y2*z1 + 
         7*b1*q*y2*z1 + a0*b1*q*y2*z1 - 8*a0^2*b1*q*y2*z1 + 
         21*a2*b1*q*y2*z1 - 3*a0*a2*b1*q*y2*z1 - 18*a0^2*a2*b1*q*y2*z1 - 
         14*b1^2*q*y2*z1 + 4*a0*b1^2*q*y2*z1 + a0^2*b1^2*q*y2*z1 - 
         30*a2*b1^2*q*y2*z1 + 18*a0*a2*b1^2*q*y2*z1 + a0^2*a2*b1^2*q*y2*z1 - 
         10*a0^3*a2*b1^2*q*y2*z1 + 7*b1^3*q*y2*z1 - 5*a0*b1^3*q*y2*z1 + 
         a0^2*b1^3*q*y2*z1 + 9*a2*b1^3*q*y2*z1 - 21*a0*a2*b1^3*q*y2*z1 + 
         6*a0^3*a2*b1^3*q*y2*z1 + 6*a0*a2*b1^4*q*y2*z1 - 
         2*a0^2*a2*b1^4*q*y2*z1 - 21*a2*b1*q^2*y2*z1 + 3*a0*a2*b1*q^2*y2*z1 + 
         18*a0^2*a2*b1*q^2*y2*z1 - 21*a2^2*b1*q^2*y2*z1 + 
         9*a0*a2^2*b1*q^2*y2*z1 + 12*a0^2*a2^2*b1*q^2*y2*z1 + 
         30*a2*b1^2*q^2*y2*z1 - 18*a0*a2*b1^2*q^2*y2*z1 - 
         a0^2*a2*b1^2*q^2*y2*z1 + 10*a0^3*a2*b1^2*q^2*y2*z1 + 
         19*a2^2*b1^2*q^2*y2*z1 - 14*a0*a2^2*b1^2*q^2*y2*z1 + 
         10*a0^3*a2^2*b1^2*q^2*y2*z1 - 9*a2*b1^3*q^2*y2*z1 + 
         21*a0*a2*b1^3*q^2*y2*z1 - 6*a0^3*a2*b1^3*q^2*y2*z1 - 
         2*a2^2*b1^3*q^2*y2*z1 + 9*a0*a2^2*b1^3*q^2*y2*z1 + 
         2*a0^2*a2^2*b1^3*q^2*y2*z1 - 6*a0*a2*b1^4*q^2*y2*z1 + 
         2*a0^2*a2*b1^4*q^2*y2*z1 + 21*a2^2*b1*q^3*y2*z1 - 
         9*a0*a2^2*b1*q^3*y2*z1 - 12*a0^2*a2^2*b1*q^3*y2*z1 + 
         7*a2^3*b1*q^3*y2*z1 - 5*a0*a2^3*b1*q^3*y2*z1 - 2*a0^2*a2^3*b1*q^3*y2*
          z1 - 19*a2^2*b1^2*q^3*y2*z1 + 14*a0*a2^2*b1^2*q^3*y2*z1 - 
         10*a0^3*a2^2*b1^2*q^3*y2*z1 - 3*a2^3*b1^2*q^3*y2*z1 + 
         2*a2^2*b1^3*q^3*y2*z1 - 9*a0*a2^2*b1^3*q^3*y2*z1 - 
         2*a0^2*a2^2*b1^3*q^3*y2*z1 - 7*a2^3*b1*q^4*y2*z1 + 
         5*a0*a2^3*b1*q^4*y2*z1 + 2*a0^2*a2^3*b1*q^4*y2*z1 + 
         3*a2^3*b1^2*q^4*y2*z1 - 2*b1*s*y2*z1 + 4*a0*b1*s*y2*z1 - 
         2*a0^2*b1*s*y2*z1 + 4*b1^2*s*y2*z1 - 6*a0*b1^2*s*y2*z1 + 
         2*a0^2*b1^2*s*y2*z1 - 2*b1^3*s*y2*z1 + 2*a0*b1^3*s*y2*z1 + 
         2*b1*q*s*y2*z1 - 4*a0*b1*q*s*y2*z1 + 2*a0^2*b1*q*s*y2*z1 + 
         5*a2*b1*q*s*y2*z1 - 10*a0*a2*b1*q*s*y2*z1 + 5*a0^2*a2*b1*q*s*y2*z1 - 
         4*b1^2*q*s*y2*z1 + 6*a0*b1^2*q*s*y2*z1 - 2*a0^2*b1^2*q*s*y2*z1 - 
         8*a2*b1^2*q*s*y2*z1 + 13*a0*a2*b1^2*q*s*y2*z1 - 
         7*a0^2*a2*b1^2*q*s*y2*z1 + 2*a0^3*a2*b1^2*q*s*y2*z1 + 
         2*b1^3*q*s*y2*z1 - 2*a0*b1^3*q*s*y2*z1 + 3*a2*b1^3*q*s*y2*z1 - 
         7*a0*a2*b1^3*q*s*y2*z1 + 6*a0^2*a2*b1^3*q*s*y2*z1 - 
         2*a0^3*a2*b1^3*q*s*y2*z1 + 2*a0*a2*b1^4*q*s*y2*z1 - 
         2*a0^2*a2*b1^4*q*s*y2*z1 - 5*a2*b1*q^2*s*y2*z1 + 
         10*a0*a2*b1*q^2*s*y2*z1 - 5*a0^2*a2*b1*q^2*s*y2*z1 - 
         4*a2^2*b1*q^2*s*y2*z1 + 8*a0*a2^2*b1*q^2*s*y2*z1 - 
         4*a0^2*a2^2*b1*q^2*s*y2*z1 + 8*a2*b1^2*q^2*s*y2*z1 - 
         13*a0*a2*b1^2*q^2*s*y2*z1 + 7*a0^2*a2*b1^2*q^2*s*y2*z1 - 
         2*a0^3*a2*b1^2*q^2*s*y2*z1 + 5*a2^2*b1^2*q^2*s*y2*z1 - 
         8*a0*a2^2*b1^2*q^2*s*y2*z1 + 5*a0^2*a2^2*b1^2*q^2*s*y2*z1 - 
         2*a0^3*a2^2*b1^2*q^2*s*y2*z1 - 3*a2*b1^3*q^2*s*y2*z1 + 
         7*a0*a2*b1^3*q^2*s*y2*z1 - 6*a0^2*a2*b1^3*q^2*s*y2*z1 + 
         2*a0^3*a2*b1^3*q^2*s*y2*z1 - a2^2*b1^3*q^2*s*y2*z1 + 
         3*a0*a2^2*b1^3*q^2*s*y2*z1 - 2*a0^2*a2^2*b1^3*q^2*s*y2*z1 - 
         2*a0*a2*b1^4*q^2*s*y2*z1 + 2*a0^2*a2*b1^4*q^2*s*y2*z1 + 
         4*a2^2*b1*q^3*s*y2*z1 - 8*a0*a2^2*b1*q^3*s*y2*z1 + 
         4*a0^2*a2^2*b1*q^3*s*y2*z1 + a2^3*b1*q^3*s*y2*z1 - 
         2*a0*a2^3*b1*q^3*s*y2*z1 + a0^2*a2^3*b1*q^3*s*y2*z1 - 
         5*a2^2*b1^2*q^3*s*y2*z1 + 8*a0*a2^2*b1^2*q^3*s*y2*z1 - 
         5*a0^2*a2^2*b1^2*q^3*s*y2*z1 + 2*a0^3*a2^2*b1^2*q^3*s*y2*z1 - 
         a2^3*b1^2*q^3*s*y2*z1 + a0*a2^3*b1^2*q^3*s*y2*z1 + 
         a2^2*b1^3*q^3*s*y2*z1 - 3*a0*a2^2*b1^3*q^3*s*y2*z1 + 
         2*a0^2*a2^2*b1^3*q^3*s*y2*z1 - a2^3*b1*q^4*s*y2*z1 + 
         2*a0*a2^3*b1*q^4*s*y2*z1 - a0^2*a2^3*b1*q^4*s*y2*z1 + 
         a2^3*b1^2*q^4*s*y2*z1 - a0*a2^3*b1^2*q^4*s*y2*z1 + 2*b1*y2^2*z1 + 
         8*a0*b1*y2^2*z1 - 7*a0^2*b1*y2^2*z1 - 3*a0^3*b1*y2^2*z1 - 
         4*b1^2*y2^2*z1 - 2*a0*b1^2*y2^2*z1 - 2*a0^2*b1^2*y2^2*z1 - 
         a0^3*b1^2*y2^2*z1 + 2*b1^3*y2^2*z1 - 6*a0*b1^3*y2^2*z1 + 
         a0^2*b1^3*y2^2*z1 - 4*b1*q*y2^2*z1 - 16*a0*b1*q*y2^2*z1 + 
         14*a0^2*b1*q*y2^2*z1 + 6*a0^3*b1*q*y2^2*z1 - 7*a2*b1*q*y2^2*z1 - 
         7*a0*a2*b1*q*y2^2*z1 + 11*a0^2*a2*b1*q*y2^2*z1 + 
         3*a0^3*a2*b1*q*y2^2*z1 + 8*b1^2*q*y2^2*z1 + 4*a0*b1^2*q*y2^2*z1 + 
         4*a0^2*b1^2*q*y2^2*z1 + 2*a0^3*b1^2*q*y2^2*z1 + 
         8*a2*b1^2*q*y2^2*z1 - 2*a0*a2*b1^2*q*y2^2*z1 - 2*a0^2*a2*b1^2*q*y2^2*
          z1 + 6*a0^3*a2*b1^2*q*y2^2*z1 + 2*a0^4*a2*b1^2*q*y2^2*z1 - 
         4*b1^3*q*y2^2*z1 + 12*a0*b1^3*q*y2^2*z1 - 2*a0^2*b1^3*q*y2^2*z1 - 
         a2*b1^3*q*y2^2*z1 + 6*a0*a2*b1^3*q*y2^2*z1 + 6*a0^2*a2*b1^3*q*y2^2*
          z1 - 2*a0^3*a2*b1^3*q*y2^2*z1 + 2*b1*q^2*y2^2*z1 + 
         8*a0*b1*q^2*y2^2*z1 - 7*a0^2*b1*q^2*y2^2*z1 - 3*a0^3*b1*q^2*y2^2*
          z1 + 14*a2*b1*q^2*y2^2*z1 + 14*a0*a2*b1*q^2*y2^2*z1 - 
         22*a0^2*a2*b1*q^2*y2^2*z1 - 6*a0^3*a2*b1*q^2*y2^2*z1 + 
         5*a2^2*b1*q^2*y2^2*z1 - a0*a2^2*b1*q^2*y2^2*z1 - 
         4*a0^2*a2^2*b1*q^2*y2^2*z1 - 4*b1^2*q^2*y2^2*z1 - 
         2*a0*b1^2*q^2*y2^2*z1 - 2*a0^2*b1^2*q^2*y2^2*z1 - 
         a0^3*b1^2*q^2*y2^2*z1 - 16*a2*b1^2*q^2*y2^2*z1 + 
         4*a0*a2*b1^2*q^2*y2^2*z1 + 4*a0^2*a2*b1^2*q^2*y2^2*z1 - 
         12*a0^3*a2*b1^2*q^2*y2^2*z1 - 4*a0^4*a2*b1^2*q^2*y2^2*z1 - 
         3*a2^2*b1^2*q^2*y2^2*z1 + 2*b1^3*q^2*y2^2*z1 - 6*a0*b1^3*q^2*y2^2*
          z1 + a0^2*b1^3*q^2*y2^2*z1 + 2*a2*b1^3*q^2*y2^2*z1 - 
         12*a0*a2*b1^3*q^2*y2^2*z1 - 12*a0^2*a2*b1^3*q^2*y2^2*z1 + 
         4*a0^3*a2*b1^3*q^2*y2^2*z1 - 7*a2*b1*q^3*y2^2*z1 - 
         7*a0*a2*b1*q^3*y2^2*z1 + 11*a0^2*a2*b1*q^3*y2^2*z1 + 
         3*a0^3*a2*b1*q^3*y2^2*z1 - 10*a2^2*b1*q^3*y2^2*z1 + 
         2*a0*a2^2*b1*q^3*y2^2*z1 + 8*a0^2*a2^2*b1*q^3*y2^2*z1 + 
         8*a2*b1^2*q^3*y2^2*z1 - 2*a0*a2*b1^2*q^3*y2^2*z1 - 
         2*a0^2*a2*b1^2*q^3*y2^2*z1 + 6*a0^3*a2*b1^2*q^3*y2^2*z1 + 
         2*a0^4*a2*b1^2*q^3*y2^2*z1 + 6*a2^2*b1^2*q^3*y2^2*z1 - 
         a2*b1^3*q^3*y2^2*z1 + 6*a0*a2*b1^3*q^3*y2^2*z1 + 
         6*a0^2*a2*b1^3*q^3*y2^2*z1 - 2*a0^3*a2*b1^3*q^3*y2^2*z1 + 
         5*a2^2*b1*q^4*y2^2*z1 - a0*a2^2*b1*q^4*y2^2*z1 - 
         4*a0^2*a2^2*b1*q^4*y2^2*z1 - 3*a2^2*b1^2*q^4*y2^2*z1 + 
         b1*s*y2^2*z1 + a0*b1*s*y2^2*z1 - 5*a0^2*b1*s*y2^2*z1 + 
         3*a0^3*b1*s*y2^2*z1 - 2*b1^2*s*y2^2*z1 + a0*b1^2*s*y2^2*z1 + 
         a0^3*b1^2*s*y2^2*z1 + b1^3*s*y2^2*z1 - 2*a0*b1^3*s*y2^2*z1 + 
         a0^2*b1^3*s*y2^2*z1 - 2*b1*q*s*y2^2*z1 - 2*a0*b1*q*s*y2^2*z1 + 
         10*a0^2*b1*q*s*y2^2*z1 - 6*a0^3*b1*q*s*y2^2*z1 - 
         3*a2*b1*q*s*y2^2*z1 + 3*a0*a2*b1*q*s*y2^2*z1 + 3*a0^2*a2*b1*q*s*y2^2*
          z1 - 3*a0^3*a2*b1*q*s*y2^2*z1 + 4*b1^2*q*s*y2^2*z1 - 
         2*a0*b1^2*q*s*y2^2*z1 - 2*a0^3*b1^2*q*s*y2^2*z1 + 
         4*a2*b1^2*q*s*y2^2*z1 - 4*a0*a2*b1^2*q*s*y2^2*z1 + 
         2*a0^3*a2*b1^2*q*s*y2^2*z1 - 2*a0^4*a2*b1^2*q*s*y2^2*z1 - 
         2*b1^3*q*s*y2^2*z1 + 4*a0*b1^3*q*s*y2^2*z1 - 2*a0^2*b1^3*q*s*y2^2*
          z1 - a2*b1^3*q*s*y2^2*z1 + 3*a0*a2*b1^3*q*s*y2^2*z1 - 
         2*a0^3*a2*b1^3*q*s*y2^2*z1 + b1*q^2*s*y2^2*z1 + 
         a0*b1*q^2*s*y2^2*z1 - 5*a0^2*b1*q^2*s*y2^2*z1 + 
         3*a0^3*b1*q^2*s*y2^2*z1 + 6*a2*b1*q^2*s*y2^2*z1 - 
         6*a0*a2*b1*q^2*s*y2^2*z1 - 6*a0^2*a2*b1*q^2*s*y2^2*z1 + 
         6*a0^3*a2*b1*q^2*s*y2^2*z1 + 2*a2^2*b1*q^2*s*y2^2*z1 - 
         4*a0*a2^2*b1*q^2*s*y2^2*z1 + 2*a0^2*a2^2*b1*q^2*s*y2^2*z1 - 
         2*b1^2*q^2*s*y2^2*z1 + a0*b1^2*q^2*s*y2^2*z1 + a0^3*b1^2*q^2*s*y2^2*
          z1 - 8*a2*b1^2*q^2*s*y2^2*z1 + 8*a0*a2*b1^2*q^2*s*y2^2*z1 - 
         4*a0^3*a2*b1^2*q^2*s*y2^2*z1 + 4*a0^4*a2*b1^2*q^2*s*y2^2*z1 - 
         2*a2^2*b1^2*q^2*s*y2^2*z1 + 2*a0*a2^2*b1^2*q^2*s*y2^2*z1 + 
         b1^3*q^2*s*y2^2*z1 - 2*a0*b1^3*q^2*s*y2^2*z1 + a0^2*b1^3*q^2*s*y2^2*
          z1 + 2*a2*b1^3*q^2*s*y2^2*z1 - 6*a0*a2*b1^3*q^2*s*y2^2*z1 + 
         4*a0^3*a2*b1^3*q^2*s*y2^2*z1 - 3*a2*b1*q^3*s*y2^2*z1 + 
         3*a0*a2*b1*q^3*s*y2^2*z1 + 3*a0^2*a2*b1*q^3*s*y2^2*z1 - 
         3*a0^3*a2*b1*q^3*s*y2^2*z1 - 4*a2^2*b1*q^3*s*y2^2*z1 + 
         8*a0*a2^2*b1*q^3*s*y2^2*z1 - 4*a0^2*a2^2*b1*q^3*s*y2^2*z1 + 
         4*a2*b1^2*q^3*s*y2^2*z1 - 4*a0*a2*b1^2*q^3*s*y2^2*z1 + 
         2*a0^3*a2*b1^2*q^3*s*y2^2*z1 - 2*a0^4*a2*b1^2*q^3*s*y2^2*z1 + 
         4*a2^2*b1^2*q^3*s*y2^2*z1 - 4*a0*a2^2*b1^2*q^3*s*y2^2*z1 - 
         a2*b1^3*q^3*s*y2^2*z1 + 3*a0*a2*b1^3*q^3*s*y2^2*z1 - 
         2*a0^3*a2*b1^3*q^3*s*y2^2*z1 + 2*a2^2*b1*q^4*s*y2^2*z1 - 
         4*a0*a2^2*b1*q^4*s*y2^2*z1 + 2*a0^2*a2^2*b1*q^4*s*y2^2*z1 - 
         2*a2^2*b1^2*q^4*s*y2^2*z1 + 2*a0*a2^2*b1^2*q^4*s*y2^2*z1 - 
         2*a0*b1*y2^3*z1 - a0^2*b1*y2^3*z1 + 3*a0^3*b1*y2^3*z1 - 
         a0*b1^2*y2^3*z1 + 3*a0^2*b1^2*y2^3*z1 + a0^3*b1^2*y2^3*z1 + 
         3*a0*b1^3*y2^3*z1 + 6*a0*b1*q*y2^3*z1 + 3*a0^2*b1*q*y2^3*z1 - 
         9*a0^3*b1*q*y2^3*z1 + a2*b1*q*y2^3*z1 + a0*a2*b1*q*y2^3*z1 - 
         2*a0^2*a2*b1*q*y2^3*z1 + 3*a0*b1^2*q*y2^3*z1 - 9*a0^2*b1^2*q*y2^3*
          z1 - 3*a0^3*b1^2*q*y2^3*z1 - a2*b1^2*q*y2^3*z1 - 
         9*a0*b1^3*q*y2^3*z1 - 6*a0*b1*q^2*y2^3*z1 - 3*a0^2*b1*q^2*y2^3*z1 + 
         9*a0^3*b1*q^2*y2^3*z1 - 3*a2*b1*q^2*y2^3*z1 - 3*a0*a2*b1*q^2*y2^3*
          z1 + 6*a0^2*a2*b1*q^2*y2^3*z1 - 3*a0*b1^2*q^2*y2^3*z1 + 
         9*a0^2*b1^2*q^2*y2^3*z1 + 3*a0^3*b1^2*q^2*y2^3*z1 + 
         3*a2*b1^2*q^2*y2^3*z1 + 9*a0*b1^3*q^2*y2^3*z1 + 
         2*a0*b1*q^3*y2^3*z1 + a0^2*b1*q^3*y2^3*z1 - 3*a0^3*b1*q^3*y2^3*z1 + 
         3*a2*b1*q^3*y2^3*z1 + 3*a0*a2*b1*q^3*y2^3*z1 - 6*a0^2*a2*b1*q^3*y2^3*
          z1 + a0*b1^2*q^3*y2^3*z1 - 3*a0^2*b1^2*q^3*y2^3*z1 - 
         a0^3*b1^2*q^3*y2^3*z1 - 3*a2*b1^2*q^3*y2^3*z1 - 
         3*a0*b1^3*q^3*y2^3*z1 - a2*b1*q^4*y2^3*z1 - a0*a2*b1*q^4*y2^3*z1 + 
         2*a0^2*a2*b1*q^4*y2^3*z1 + a2*b1^2*q^4*y2^3*z1 + b1*s*y2^3*z1 - 
         5*a0*b1*s*y2^3*z1 + 7*a0^2*b1*s*y2^3*z1 - 3*a0^3*b1*s*y2^3*z1 - 
         2*b1^2*s*y2^3*z1 + 5*a0*b1^2*s*y2^3*z1 - 2*a0^2*b1^2*s*y2^3*z1 - 
         a0^3*b1^2*s*y2^3*z1 + b1^3*s*y2^3*z1 - a0^2*b1^3*s*y2^3*z1 - 
         3*b1*q*s*y2^3*z1 + 15*a0*b1*q*s*y2^3*z1 - 21*a0^2*b1*q*s*y2^3*z1 + 
         9*a0^3*b1*q*s*y2^3*z1 + a2*b1*q*s*y2^3*z1 - 2*a0*a2*b1*q*s*y2^3*z1 + 
         a0^2*a2*b1*q*s*y2^3*z1 + 6*b1^2*q*s*y2^3*z1 - 15*a0*b1^2*q*s*y2^3*
          z1 + 6*a0^2*b1^2*q*s*y2^3*z1 + 3*a0^3*b1^2*q*s*y2^3*z1 - 
         a2*b1^2*q*s*y2^3*z1 + a0*a2*b1^2*q*s*y2^3*z1 - 3*b1^3*q*s*y2^3*z1 + 
         3*a0^2*b1^3*q*s*y2^3*z1 + 3*b1*q^2*s*y2^3*z1 - 15*a0*b1*q^2*s*y2^3*
          z1 + 21*a0^2*b1*q^2*s*y2^3*z1 - 9*a0^3*b1*q^2*s*y2^3*z1 - 
         3*a2*b1*q^2*s*y2^3*z1 + 6*a0*a2*b1*q^2*s*y2^3*z1 - 
         3*a0^2*a2*b1*q^2*s*y2^3*z1 - 6*b1^2*q^2*s*y2^3*z1 + 
         15*a0*b1^2*q^2*s*y2^3*z1 - 6*a0^2*b1^2*q^2*s*y2^3*z1 - 
         3*a0^3*b1^2*q^2*s*y2^3*z1 + 3*a2*b1^2*q^2*s*y2^3*z1 - 
         3*a0*a2*b1^2*q^2*s*y2^3*z1 + 3*b1^3*q^2*s*y2^3*z1 - 
         3*a0^2*b1^3*q^2*s*y2^3*z1 - b1*q^3*s*y2^3*z1 + 5*a0*b1*q^3*s*y2^3*
          z1 - 7*a0^2*b1*q^3*s*y2^3*z1 + 3*a0^3*b1*q^3*s*y2^3*z1 + 
         3*a2*b1*q^3*s*y2^3*z1 - 6*a0*a2*b1*q^3*s*y2^3*z1 + 
         3*a0^2*a2*b1*q^3*s*y2^3*z1 + 2*b1^2*q^3*s*y2^3*z1 - 
         5*a0*b1^2*q^3*s*y2^3*z1 + 2*a0^2*b1^2*q^3*s*y2^3*z1 + 
         a0^3*b1^2*q^3*s*y2^3*z1 - 3*a2*b1^2*q^3*s*y2^3*z1 + 
         3*a0*a2*b1^2*q^3*s*y2^3*z1 - b1^3*q^3*s*y2^3*z1 + 
         a0^2*b1^3*q^3*s*y2^3*z1 - a2*b1*q^4*s*y2^3*z1 + 
         2*a0*a2*b1*q^4*s*y2^3*z1 - a0^2*a2*b1*q^4*s*y2^3*z1 + 
         a2*b1^2*q^4*s*y2^3*z1 - a0*a2*b1^2*q^4*s*y2^3*z1 - 4*b1*z1^2 + 
         4*a0*b1*z1^2 + 8*b1^2*z1^2 - 5*a0*b1^2*z1^2 - 4*b1^3*z1^2 + 
         a0*b1^3*z1^2 + 13*a2*b1*q*z1^2 - 13*a0*a2*b1*q*z1^2 - 
         19*a2*b1^2*q*z1^2 + 13*a0*a2*b1^2*q*z1^2 - 2*a0^2*a2*b1^2*q*z1^2 + 
         6*a2*b1^3*q*z1^2 - 5*a0*a2*b1^3*q*z1^2 + 2*a0^2*a2*b1^3*q*z1^2 + 
         2*a0*a2*b1^4*q*z1^2 - 15*a2^2*b1*q^2*z1^2 + 15*a0*a2^2*b1*q^2*z1^2 + 
         14*a2^2*b1^2*q^2*z1^2 - 11*a0*a2^2*b1^2*q^2*z1^2 + 
         4*a0^2*a2^2*b1^2*q^2*z1^2 - 2*a2^2*b1^3*q^2*z1^2 + 
         4*a0*a2^2*b1^3*q^2*z1^2 - 2*a0^2*a2^2*b1^3*q^2*z1^2 + 
         7*a2^3*b1*q^3*z1^2 - 7*a0*a2^3*b1*q^3*z1^2 - 3*a2^3*b1^2*q^3*z1^2 + 
         3*a0*a2^3*b1^2*q^3*z1^2 - 2*a0^2*a2^3*b1^2*q^3*z1^2 - 
         a2^4*b1*q^4*z1^2 + a0*a2^4*b1*q^4*z1^2 + 3*b1*y2*z1^2 + 
         2*a0*b1*y2*z1^2 - 5*a0^2*b1*y2*z1^2 - 6*b1^2*y2*z1^2 + 
         2*a0*b1^2*y2*z1^2 - 2*a0^2*b1^2*y2*z1^2 + 3*b1^3*y2*z1^2 - 
         4*a0*b1^3*y2*z1^2 + a0^2*b1^3*y2*z1^2 - 3*b1*q*y2*z1^2 - 
         2*a0*b1*q*y2*z1^2 + 5*a0^2*b1*q*y2*z1^2 - 8*a2*b1*q*y2*z1^2 - 
         2*a0*a2*b1*q*y2*z1^2 + 10*a0^2*a2*b1*q*y2*z1^2 + 6*b1^2*q*y2*z1^2 - 
         2*a0*b1^2*q*y2*z1^2 + 2*a0^2*b1^2*q*y2*z1^2 + 11*a2*b1^2*q*y2*z1^2 - 
         5*a0*a2*b1^2*q*y2*z1^2 + 2*a0^2*a2*b1^2*q*y2*z1^2 + 
         2*a0^3*a2*b1^2*q*y2*z1^2 - 3*b1^3*q*y2*z1^2 + 4*a0*b1^3*q*y2*z1^2 - 
         a0^2*b1^3*q*y2*z1^2 - 3*a2*b1^3*q*y2*z1^2 + 4*a0*a2*b1^3*q*y2*z1^2 + 
         2*a0^2*a2*b1^3*q*y2*z1^2 + 8*a2*b1*q^2*y2*z1^2 + 
         2*a0*a2*b1*q^2*y2*z1^2 - 10*a0^2*a2*b1*q^2*y2*z1^2 + 
         7*a2^2*b1*q^2*y2*z1^2 - 2*a0*a2^2*b1*q^2*y2*z1^2 - 
         5*a0^2*a2^2*b1*q^2*y2*z1^2 - 11*a2*b1^2*q^2*y2*z1^2 + 
         5*a0*a2*b1^2*q^2*y2*z1^2 - 2*a0^2*a2*b1^2*q^2*y2*z1^2 - 
         2*a0^3*a2*b1^2*q^2*y2*z1^2 - 5*a2^2*b1^2*q^2*y2*z1^2 + 
         3*a0*a2^2*b1^2*q^2*y2*z1^2 - 2*a0^3*a2^2*b1^2*q^2*y2*z1^2 + 
         3*a2*b1^3*q^2*y2*z1^2 - 4*a0*a2*b1^3*q^2*y2*z1^2 - 
         2*a0^2*a2*b1^3*q^2*y2*z1^2 - 7*a2^2*b1*q^3*y2*z1^2 + 
         2*a0*a2^2*b1*q^3*y2*z1^2 + 5*a0^2*a2^2*b1*q^3*y2*z1^2 - 
         2*a2^3*b1*q^3*y2*z1^2 + 2*a0*a2^3*b1*q^3*y2*z1^2 + 
         5*a2^2*b1^2*q^3*y2*z1^2 - 3*a0*a2^2*b1^2*q^3*y2*z1^2 + 
         2*a0^3*a2^2*b1^2*q^3*y2*z1^2 + 2*a2^3*b1*q^4*y2*z1^2 - 
         2*a0*a2^3*b1*q^4*y2*z1^2 + b1*s*y2*z1^2 - 2*a0*b1*s*y2*z1^2 + 
         a0^2*b1*s*y2*z1^2 - 2*b1^2*s*y2*z1^2 + 3*a0*b1^2*s*y2*z1^2 - 
         a0^2*b1^2*s*y2*z1^2 + b1^3*s*y2*z1^2 - a0*b1^3*s*y2*z1^2 - 
         b1*q*s*y2*z1^2 + 2*a0*b1*q*s*y2*z1^2 - a0^2*b1*q*s*y2*z1^2 - 
         2*a2*b1*q*s*y2*z1^2 + 4*a0*a2*b1*q*s*y2*z1^2 - 2*a0^2*a2*b1*q*s*y2*
          z1^2 + 2*b1^2*q*s*y2*z1^2 - 3*a0*b1^2*q*s*y2*z1^2 + 
         a0^2*b1^2*q*s*y2*z1^2 + 3*a2*b1^2*q*s*y2*z1^2 - 
         4*a0*a2*b1^2*q*s*y2*z1^2 + a0^2*a2*b1^2*q*s*y2*z1^2 - 
         b1^3*q*s*y2*z1^2 + a0*b1^3*q*s*y2*z1^2 - a2*b1^3*q*s*y2*z1^2 + 
         a0*a2*b1^3*q*s*y2*z1^2 + 2*a2*b1*q^2*s*y2*z1^2 - 
         4*a0*a2*b1*q^2*s*y2*z1^2 + 2*a0^2*a2*b1*q^2*s*y2*z1^2 + 
         a2^2*b1*q^2*s*y2*z1^2 - 2*a0*a2^2*b1*q^2*s*y2*z1^2 + 
         a0^2*a2^2*b1*q^2*s*y2*z1^2 - 3*a2*b1^2*q^2*s*y2*z1^2 + 
         4*a0*a2*b1^2*q^2*s*y2*z1^2 - a0^2*a2*b1^2*q^2*s*y2*z1^2 - 
         a2^2*b1^2*q^2*s*y2*z1^2 + a0*a2^2*b1^2*q^2*s*y2*z1^2 + 
         a2*b1^3*q^2*s*y2*z1^2 - a0*a2*b1^3*q^2*s*y2*z1^2 - 
         a2^2*b1*q^3*s*y2*z1^2 + 2*a0*a2^2*b1*q^3*s*y2*z1^2 - 
         a0^2*a2^2*b1*q^3*s*y2*z1^2 + a2^2*b1^2*q^3*s*y2*z1^2 - 
         a0*a2^2*b1^2*q^3*s*y2*z1^2 - 3*a0*b1*y2^2*z1^2 + 
         2*a0^2*b1*y2^2*z1^2 + a0^3*b1*y2^2*z1^2 + 2*a0^2*b1^2*y2^2*z1^2 + 
         a0^3*b1^2*y2^2*z1^2 + 3*a0*b1^3*y2^2*z1^2 + 6*a0*b1*q*y2^2*z1^2 - 
         4*a0^2*b1*q*y2^2*z1^2 - 2*a0^3*b1*q*y2^2*z1^2 + a2*b1*q*y2^2*z1^2 + 
         2*a0*a2*b1*q*y2^2*z1^2 - 2*a0^2*a2*b1*q*y2^2*z1^2 - 
         a0^3*a2*b1*q*y2^2*z1^2 - 4*a0^2*b1^2*q*y2^2*z1^2 - 
         2*a0^3*b1^2*q*y2^2*z1^2 - a2*b1^2*q*y2^2*z1^2 - 
         a0^2*a2*b1^2*q*y2^2*z1^2 - 6*a0*b1^3*q*y2^2*z1^2 - 
         3*a0*b1*q^2*y2^2*z1^2 + 2*a0^2*b1*q^2*y2^2*z1^2 + 
         a0^3*b1*q^2*y2^2*z1^2 - 2*a2*b1*q^2*y2^2*z1^2 - 
         4*a0*a2*b1*q^2*y2^2*z1^2 + 4*a0^2*a2*b1*q^2*y2^2*z1^2 + 
         2*a0^3*a2*b1*q^2*y2^2*z1^2 - a2^2*b1*q^2*y2^2*z1^2 + 
         a0*a2^2*b1*q^2*y2^2*z1^2 + 2*a0^2*b1^2*q^2*y2^2*z1^2 + 
         a0^3*b1^2*q^2*y2^2*z1^2 + 2*a2*b1^2*q^2*y2^2*z1^2 + 
         2*a0^2*a2*b1^2*q^2*y2^2*z1^2 + 3*a0*b1^3*q^2*y2^2*z1^2 + 
         a2*b1*q^3*y2^2*z1^2 + 2*a0*a2*b1*q^3*y2^2*z1^2 - 
         2*a0^2*a2*b1*q^3*y2^2*z1^2 - a0^3*a2*b1*q^3*y2^2*z1^2 + 
         2*a2^2*b1*q^3*y2^2*z1^2 - 2*a0*a2^2*b1*q^3*y2^2*z1^2 - 
         a2*b1^2*q^3*y2^2*z1^2 - a0^2*a2*b1^2*q^3*y2^2*z1^2 - 
         a2^2*b1*q^4*y2^2*z1^2 + a0*a2^2*b1*q^4*y2^2*z1^2 - 
         a0*b1*s*y2^2*z1^2 + 2*a0^2*b1*s*y2^2*z1^2 - a0^3*b1*s*y2^2*z1^2 + 
         a0^2*b1^2*s*y2^2*z1^2 - a0^3*b1^2*s*y2^2*z1^2 + 
         a0*b1^3*s*y2^2*z1^2 - a0^2*b1^3*s*y2^2*z1^2 + 2*a0*b1*q*s*y2^2*
          z1^2 - 4*a0^2*b1*q*s*y2^2*z1^2 + 2*a0^3*b1*q*s*y2^2*z1^2 + 
         a0*a2*b1*q*s*y2^2*z1^2 - 2*a0^2*a2*b1*q*s*y2^2*z1^2 + 
         a0^3*a2*b1*q*s*y2^2*z1^2 - 2*a0^2*b1^2*q*s*y2^2*z1^2 + 
         2*a0^3*b1^2*q*s*y2^2*z1^2 - a0*a2*b1^2*q*s*y2^2*z1^2 + 
         a0^2*a2*b1^2*q*s*y2^2*z1^2 - 2*a0*b1^3*q*s*y2^2*z1^2 + 
         2*a0^2*b1^3*q*s*y2^2*z1^2 - a0*b1*q^2*s*y2^2*z1^2 + 
         2*a0^2*b1*q^2*s*y2^2*z1^2 - a0^3*b1*q^2*s*y2^2*z1^2 - 
         2*a0*a2*b1*q^2*s*y2^2*z1^2 + 4*a0^2*a2*b1*q^2*s*y2^2*z1^2 - 
         2*a0^3*a2*b1*q^2*s*y2^2*z1^2 + a0^2*b1^2*q^2*s*y2^2*z1^2 - 
         a0^3*b1^2*q^2*s*y2^2*z1^2 + 2*a0*a2*b1^2*q^2*s*y2^2*z1^2 - 
         2*a0^2*a2*b1^2*q^2*s*y2^2*z1^2 + a0*b1^3*q^2*s*y2^2*z1^2 - 
         a0^2*b1^3*q^2*s*y2^2*z1^2 + a0*a2*b1*q^3*s*y2^2*z1^2 - 
         2*a0^2*a2*b1*q^3*s*y2^2*z1^2 + a0^3*a2*b1*q^3*s*y2^2*z1^2 - 
         a0*a2*b1^2*q^3*s*y2^2*z1^2 + a0^2*a2*b1^2*q^3*s*y2^2*z1^2 + 
         b1*z1^3 - a0*b1*z1^3 - 2*b1^2*z1^3 + a0*b1^2*z1^3 + b1^3*z1^3 - 
         3*a2*b1*q*z1^3 + 3*a0*a2*b1*q*z1^3 + 4*a2*b1^2*q*z1^3 - 
         2*a0*a2*b1^2*q*z1^3 - a2*b1^3*q*z1^3 + 3*a2^2*b1*q^2*z1^3 - 
         3*a0*a2^2*b1*q^2*z1^3 - 2*a2^2*b1^2*q^2*z1^3 + 
         a0*a2^2*b1^2*q^2*z1^3 - a2^3*b1*q^3*z1^3 + a0*a2^3*b1*q^3*z1^3 - 
         a0*b1*y2*z1^3 + a0^2*b1*y2*z1^3 + a0^2*b1^2*y2*z1^3 + 
         a0*b1^3*y2*z1^3 + a0*b1*q*y2*z1^3 - a0^2*b1*q*y2*z1^3 + 
         2*a0*a2*b1*q*y2*z1^3 - 2*a0^2*a2*b1*q*y2*z1^3 - 
         a0^2*b1^2*q*y2*z1^3 - a0^2*a2*b1^2*q*y2*z1^3 - a0*b1^3*q*y2*z1^3 - 
         2*a0*a2*b1*q^2*y2*z1^3 + 2*a0^2*a2*b1*q^2*y2*z1^3 - 
         a0*a2^2*b1*q^2*y2*z1^3 + a0^2*a2^2*b1*q^2*y2*z1^3 + 
         a0^2*a2*b1^2*q^2*y2*z1^3 + a0*a2^2*b1*q^3*y2*z1^3 - 
         a0^2*a2^2*b1*q^3*y2*z1^3))/(a2*(1 - a2*q - y2 + q*y2)^2*
        (1 - b1 - a2*q - y2 + b1*y2 + q*y2 - b1*q*y2 - z1 + b1*z1 + a2*q*z1)^
         3*(1 - b1 - 2*a2*q + a2*b1*q + a2^2*q^2 - 2*a0*y2 + a0*b1*y2 + 
         2*a0*q*y2 + 2*a0*a2*q*y2 - a0*b1*q*y2 - 2*a0*a2*q^2*y2 - 2*s*y2 + 
         2*a0*s*y2 + 2*b1*s*y2 - a0*b1*s*y2 + 2*q*s*y2 - 2*a0*q*s*y2 + 
         2*a2*q*s*y2 - 2*a0*a2*q*s*y2 - 2*b1*q*s*y2 + a0*b1*q*s*y2 - 
         a2*b1*q*s*y2 - 2*a2*q^2*s*y2 + 2*a0*a2*q^2*s*y2 + a2*b1*q^2*s*y2 + 
         a0^2*y2^2 - 2*a0^2*q*y2^2 + a0^2*q^2*y2^2 + 2*a0*s*y2^2 - 
         2*a0^2*s*y2^2 - a0*b1*s*y2^2 - 4*a0*q*s*y2^2 + 4*a0^2*q*s*y2^2 + 
         2*a0*b1*q*s*y2^2 + 2*a0*q^2*s*y2^2 - 2*a0^2*q^2*s*y2^2 - 
         a0*b1*q^2*s*y2^2 + s^2*y2^2 - 2*a0*s^2*y2^2 + a0^2*s^2*y2^2 - 
         b1*s^2*y2^2 + a0*b1*s^2*y2^2 - 2*q*s^2*y2^2 + 4*a0*q*s^2*y2^2 - 
         2*a0^2*q*s^2*y2^2 + 2*b1*q*s^2*y2^2 - 2*a0*b1*q*s^2*y2^2 + 
         q^2*s^2*y2^2 - 2*a0*q^2*s^2*y2^2 + a0^2*q^2*s^2*y2^2 - 
         b1*q^2*s^2*y2^2 + a0*b1*q^2*s^2*y2^2 - z1 + b1*z1 + 2*a2*q*z1 - 
         a2*b1*q*z1 - a2^2*q^2*z1 + a0*y2*z1 - a0*q*y2*z1 - a0*a2*q*y2*z1 + 
         a0*a2*q^2*y2*z1 + s*y2*z1 - a0*s*y2*z1 - b1*s*y2*z1 - q*s*y2*z1 + 
         a0*q*s*y2*z1 - a2*q*s*y2*z1 + a0*a2*q*s*y2*z1 + b1*q*s*y2*z1 + 
         a2*q^2*s*y2*z1 - a0*a2*q^2*s*y2*z1))), 
     (a0*b1*(-1 + q)*y2^2*z1*(-(a0*b1) + a0*b1^2 + a2*b1*q + 3*a0*a2*b1*q - 
        a2*b1^2*q - 2*a0*a2*b1^2*q - 3*a2^2*b1*q^2 - 3*a0*a2^2*b1*q^2 + 
        2*a2^2*b1^2*q^2 + a0*a2^2*b1^2*q^2 + 3*a2^3*b1*q^3 + a0*a2^3*b1*q^3 - 
        a2^3*b1^2*q^3 - a2^4*b1*q^4 + 2*a0*b1*y2 + 2*a0^2*b1*y2 - 
        2*a0*b1^2*y2 - a0^2*b1^2*y2 - 2*a0*b1*q*y2 - 2*a0^2*b1*q*y2 - 
        a2*b1*q*y2 - 7*a0*a2*b1*q*y2 - 4*a0^2*a2*b1*q*y2 + 2*a0*b1^2*q*y2 + 
        a0^2*b1^2*q*y2 + a2*b1^2*q*y2 + 4*a0*a2*b1^2*q*y2 + 
        a0^2*a2*b1^2*q*y2 + a2*b1*q^2*y2 + 7*a0*a2*b1*q^2*y2 + 
        4*a0^2*a2*b1*q^2*y2 + 2*a2^2*b1*q^2*y2 + 8*a0*a2^2*b1*q^2*y2 + 
        2*a0^2*a2^2*b1*q^2*y2 - a2*b1^2*q^2*y2 - 4*a0*a2*b1^2*q^2*y2 - 
        a0^2*a2*b1^2*q^2*y2 - a2^2*b1^2*q^2*y2 - 2*a0*a2^2*b1^2*q^2*y2 - 
        2*a2^2*b1*q^3*y2 - 8*a0*a2^2*b1*q^3*y2 - 2*a0^2*a2^2*b1*q^3*y2 - 
        a2^3*b1*q^3*y2 - 3*a0*a2^3*b1*q^3*y2 + a2^2*b1^2*q^3*y2 + 
        2*a0*a2^2*b1^2*q^3*y2 + a2^3*b1*q^4*y2 + 3*a0*a2^3*b1*q^4*y2 + 
        a0*b1*s*y2 - a0^2*b1*s*y2 - a0*b1^2*s*y2 + a0^2*b1^2*s*y2 - 
        a0*b1*q*s*y2 + a0^2*b1*q*s*y2 - a2*b1*q*s*y2 - a0*a2*b1*q*s*y2 + 
        2*a0^2*a2*b1*q*s*y2 + a0*b1^2*q*s*y2 - a0^2*b1^2*q*s*y2 + 
        a2*b1^2*q*s*y2 - a0^2*a2*b1^2*q*s*y2 + a2*b1*q^2*s*y2 + 
        a0*a2*b1*q^2*s*y2 - 2*a0^2*a2*b1*q^2*s*y2 + 2*a2^2*b1*q^2*s*y2 - 
        a0*a2^2*b1*q^2*s*y2 - a0^2*a2^2*b1*q^2*s*y2 - a2*b1^2*q^2*s*y2 + 
        a0^2*a2*b1^2*q^2*s*y2 - a2^2*b1^2*q^2*s*y2 + a0*a2^2*b1^2*q^2*s*y2 - 
        2*a2^2*b1*q^3*s*y2 + a0*a2^2*b1*q^3*s*y2 + a0^2*a2^2*b1*q^3*s*y2 - 
        a2^3*b1*q^3*s*y2 + a0*a2^3*b1*q^3*s*y2 + a2^2*b1^2*q^3*s*y2 - 
        a0*a2^2*b1^2*q^3*s*y2 + a2^3*b1*q^4*s*y2 - a0*a2^3*b1*q^4*s*y2 - 
        a0*b1*y2^2 - 4*a0^2*b1*y2^2 - a0^3*b1*y2^2 + a0*b1^2*y2^2 + 
        2*a0^2*b1^2*y2^2 + 2*a0*b1*q*y2^2 + 8*a0^2*b1*q*y2^2 + 
        2*a0^3*b1*q*y2^2 + 4*a0*a2*b1*q*y2^2 + 7*a0^2*a2*b1*q*y2^2 + 
        a0^3*a2*b1*q*y2^2 - 2*a0*b1^2*q*y2^2 - 4*a0^2*b1^2*q*y2^2 - 
        2*a0*a2*b1^2*q*y2^2 - a0^2*a2*b1^2*q*y2^2 - a0*b1*q^2*y2^2 - 
        4*a0^2*b1*q^2*y2^2 - a0^3*b1*q^2*y2^2 - 8*a0*a2*b1*q^2*y2^2 - 
        14*a0^2*a2*b1*q^2*y2^2 - 2*a0^3*a2*b1*q^2*y2^2 - 
        3*a0*a2^2*b1*q^2*y2^2 - 3*a0^2*a2^2*b1*q^2*y2^2 + a0*b1^2*q^2*y2^2 + 
        2*a0^2*b1^2*q^2*y2^2 + 4*a0*a2*b1^2*q^2*y2^2 + 
        2*a0^2*a2*b1^2*q^2*y2^2 + 4*a0*a2*b1*q^3*y2^2 + 
        7*a0^2*a2*b1*q^3*y2^2 + a0^3*a2*b1*q^3*y2^2 + 6*a0*a2^2*b1*q^3*y2^2 + 
        6*a0^2*a2^2*b1*q^3*y2^2 - 2*a0*a2*b1^2*q^3*y2^2 - 
        a0^2*a2*b1^2*q^3*y2^2 - 3*a0*a2^2*b1*q^4*y2^2 - 
        3*a0^2*a2^2*b1*q^4*y2^2 - 2*a0*b1*s*y2^2 + a0^2*b1*s*y2^2 + 
        a0^3*b1*s*y2^2 + 2*a0*b1^2*s*y2^2 - 2*a0^2*b1^2*s*y2^2 + 
        4*a0*b1*q*s*y2^2 - 2*a0^2*b1*q*s*y2^2 - 2*a0^3*b1*q*s*y2^2 + 
        a2*b1*q*s*y2^2 + 3*a0*a2*b1*q*s*y2^2 - 3*a0^2*a2*b1*q*s*y2^2 - 
        a0^3*a2*b1*q*s*y2^2 - 4*a0*b1^2*q*s*y2^2 + 4*a0^2*b1^2*q*s*y2^2 - 
        a2*b1^2*q*s*y2^2 + a0^2*a2*b1^2*q*s*y2^2 - 2*a0*b1*q^2*s*y2^2 + 
        a0^2*b1*q^2*s*y2^2 + a0^3*b1*q^2*s*y2^2 - 2*a2*b1*q^2*s*y2^2 - 
        6*a0*a2*b1*q^2*s*y2^2 + 6*a0^2*a2*b1*q^2*s*y2^2 + 
        2*a0^3*a2*b1*q^2*s*y2^2 - a2^2*b1*q^2*s*y2^2 - 
        a0*a2^2*b1*q^2*s*y2^2 + 2*a0^2*a2^2*b1*q^2*s*y2^2 + 
        2*a0*b1^2*q^2*s*y2^2 - 2*a0^2*b1^2*q^2*s*y2^2 + 
        2*a2*b1^2*q^2*s*y2^2 - 2*a0^2*a2*b1^2*q^2*s*y2^2 + a2*b1*q^3*s*y2^2 + 
        3*a0*a2*b1*q^3*s*y2^2 - 3*a0^2*a2*b1*q^3*s*y2^2 - 
        a0^3*a2*b1*q^3*s*y2^2 + 2*a2^2*b1*q^3*s*y2^2 + 
        2*a0*a2^2*b1*q^3*s*y2^2 - 4*a0^2*a2^2*b1*q^3*s*y2^2 - 
        a2*b1^2*q^3*s*y2^2 + a0^2*a2*b1^2*q^3*s*y2^2 - a2^2*b1*q^4*s*y2^2 - 
        a0*a2^2*b1*q^4*s*y2^2 + 2*a0^2*a2^2*b1*q^4*s*y2^2 + 2*a0^2*b1*y2^3 + 
        2*a0^3*b1*y2^3 - a0^2*b1^2*y2^3 - 6*a0^2*b1*q*y2^3 - 
        6*a0^3*b1*q*y2^3 - 3*a0^2*a2*b1*q*y2^3 - a0^3*a2*b1*q*y2^3 + 
        3*a0^2*b1^2*q*y2^3 + 6*a0^2*b1*q^2*y2^3 + 6*a0^3*b1*q^2*y2^3 + 
        9*a0^2*a2*b1*q^2*y2^3 + 3*a0^3*a2*b1*q^2*y2^3 - 
        3*a0^2*b1^2*q^2*y2^3 - 2*a0^2*b1*q^3*y2^3 - 2*a0^3*b1*q^3*y2^3 - 
        9*a0^2*a2*b1*q^3*y2^3 - 3*a0^3*a2*b1*q^3*y2^3 + a0^2*b1^2*q^3*y2^3 + 
        3*a0^2*a2*b1*q^4*y2^3 + a0^3*a2*b1*q^4*y2^3 + a0*b1*s*y2^3 + 
        a0^2*b1*s*y2^3 - 2*a0^3*b1*s*y2^3 - a0*b1^2*s*y2^3 + 
        a0^2*b1^2*s*y2^3 - 3*a0*b1*q*s*y2^3 - 3*a0^2*b1*q*s*y2^3 + 
        6*a0^3*b1*q*s*y2^3 - 2*a0*a2*b1*q*s*y2^3 + a0^2*a2*b1*q*s*y2^3 + 
        a0^3*a2*b1*q*s*y2^3 + 3*a0*b1^2*q*s*y2^3 - 3*a0^2*b1^2*q*s*y2^3 + 
        3*a0*b1*q^2*s*y2^3 + 3*a0^2*b1*q^2*s*y2^3 - 6*a0^3*b1*q^2*s*y2^3 + 
        6*a0*a2*b1*q^2*s*y2^3 - 3*a0^2*a2*b1*q^2*s*y2^3 - 
        3*a0^3*a2*b1*q^2*s*y2^3 - 3*a0*b1^2*q^2*s*y2^3 + 
        3*a0^2*b1^2*q^2*s*y2^3 - a0*b1*q^3*s*y2^3 - a0^2*b1*q^3*s*y2^3 + 
        2*a0^3*b1*q^3*s*y2^3 - 6*a0*a2*b1*q^3*s*y2^3 + 
        3*a0^2*a2*b1*q^3*s*y2^3 + 3*a0^3*a2*b1*q^3*s*y2^3 + 
        a0*b1^2*q^3*s*y2^3 - a0^2*b1^2*q^3*s*y2^3 + 2*a0*a2*b1*q^4*s*y2^3 - 
        a0^2*a2*b1*q^4*s*y2^3 - a0^3*a2*b1*q^4*s*y2^3 - a0^3*b1*y2^4 + 
        4*a0^3*b1*q*y2^4 - 6*a0^3*b1*q^2*y2^4 + 4*a0^3*b1*q^3*y2^4 - 
        a0^3*b1*q^4*y2^4 - a0^2*b1*s*y2^4 + a0^3*b1*s*y2^4 + 
        4*a0^2*b1*q*s*y2^4 - 4*a0^3*b1*q*s*y2^4 - 6*a0^2*b1*q^2*s*y2^4 + 
        6*a0^3*b1*q^2*s*y2^4 + 4*a0^2*b1*q^3*s*y2^4 - 4*a0^3*b1*q^3*s*y2^4 - 
        a0^2*b1*q^4*s*y2^4 + a0^3*b1*q^4*s*y2^4 + 3*a0*b1*z1 - 3*a0*b1^2*z1 - 
        a2*q*z1 + a0*a2*q*z1 - 10*a0*a2*b1*q*z1 + a2*b1^2*q*z1 + 
        6*a0*a2*b1^2*q*z1 + 3*a2^2*q^2*z1 - 3*a0*a2^2*q^2*z1 + 
        a2^2*b1*q^2*z1 + 11*a0*a2^2*b1*q^2*z1 - 2*a2^2*b1^2*q^2*z1 - 
        3*a0*a2^2*b1^2*q^2*z1 - 3*a2^3*q^3*z1 + 3*a0*a2^3*q^3*z1 - 
        2*a2^3*b1*q^3*z1 - 4*a0*a2^3*b1*q^3*z1 + a2^3*b1^2*q^3*z1 + 
        a2^4*q^4*z1 - a0*a2^4*q^4*z1 + a2^4*b1*q^4*z1 - 4*a0*b1*y2*z1 - 
        5*a0^2*b1*y2*z1 + 4*a0*b1^2*y2*z1 + 2*a0^2*b1^2*y2*z1 + a2*q*y2*z1 + 
        a0*a2*q*y2*z1 - 2*a0^2*a2*q*y2*z1 + 4*a0*b1*q*y2*z1 + 
        5*a0^2*b1*q*y2*z1 + 10*a0*a2*b1*q*y2*z1 + 11*a0^2*a2*b1*q*y2*z1 - 
        4*a0*b1^2*q*y2*z1 - 2*a0^2*b1^2*q*y2*z1 - a2*b1^2*q*y2*z1 - 
        5*a0*a2*b1^2*q*y2*z1 - 2*a0^2*a2*b1^2*q*y2*z1 - a2*q^2*y2*z1 - 
        a0*a2*q^2*y2*z1 + 2*a0^2*a2*q^2*y2*z1 - 2*a2^2*q^2*y2*z1 - 
        2*a0*a2^2*q^2*y2*z1 + 4*a0^2*a2^2*q^2*y2*z1 - 10*a0*a2*b1*q^2*y2*z1 - 
        11*a0^2*a2*b1*q^2*y2*z1 - a2^2*b1*q^2*y2*z1 - 8*a0*a2^2*b1*q^2*y2*
         z1 - 6*a0^2*a2^2*b1*q^2*y2*z1 + a2*b1^2*q^2*y2*z1 + 
        5*a0*a2*b1^2*q^2*y2*z1 + 2*a0^2*a2*b1^2*q^2*y2*z1 + 
        a2^2*b1^2*q^2*y2*z1 + a0*a2^2*b1^2*q^2*y2*z1 + 2*a2^2*q^3*y2*z1 + 
        2*a0*a2^2*q^3*y2*z1 - 4*a0^2*a2^2*q^3*y2*z1 + a2^3*q^3*y2*z1 + 
        a0*a2^3*q^3*y2*z1 - 2*a0^2*a2^3*q^3*y2*z1 + a2^2*b1*q^3*y2*z1 + 
        8*a0*a2^2*b1*q^3*y2*z1 + 6*a0^2*a2^2*b1*q^3*y2*z1 + 
        a2^3*b1*q^3*y2*z1 + 2*a0*a2^3*b1*q^3*y2*z1 - a2^2*b1^2*q^3*y2*z1 - 
        a0*a2^2*b1^2*q^3*y2*z1 - a2^3*q^4*y2*z1 - a0*a2^3*q^4*y2*z1 + 
        2*a0^2*a2^3*q^4*y2*z1 - a2^3*b1*q^4*y2*z1 - 2*a0*a2^3*b1*q^4*y2*z1 - 
        2*a0*b1*s*y2*z1 + 2*a0^2*b1*s*y2*z1 + 2*a0*b1^2*s*y2*z1 - 
        2*a0^2*b1^2*s*y2*z1 + a2*q*s*y2*z1 - 2*a0*a2*q*s*y2*z1 + 
        a0^2*a2*q*s*y2*z1 + 2*a0*b1*q*s*y2*z1 - 2*a0^2*b1*q*s*y2*z1 + 
        5*a0*a2*b1*q*s*y2*z1 - 5*a0^2*a2*b1*q*s*y2*z1 - 2*a0*b1^2*q*s*y2*z1 + 
        2*a0^2*b1^2*q*s*y2*z1 - a2*b1^2*q*s*y2*z1 - a0*a2*b1^2*q*s*y2*z1 + 
        2*a0^2*a2*b1^2*q*s*y2*z1 - a2*q^2*s*y2*z1 + 2*a0*a2*q^2*s*y2*z1 - 
        a0^2*a2*q^2*s*y2*z1 - 2*a2^2*q^2*s*y2*z1 + 4*a0*a2^2*q^2*s*y2*z1 - 
        2*a0^2*a2^2*q^2*s*y2*z1 - 5*a0*a2*b1*q^2*s*y2*z1 + 
        5*a0^2*a2*b1*q^2*s*y2*z1 - a2^2*b1*q^2*s*y2*z1 - 
        2*a0*a2^2*b1*q^2*s*y2*z1 + 3*a0^2*a2^2*b1*q^2*s*y2*z1 + 
        a2*b1^2*q^2*s*y2*z1 + a0*a2*b1^2*q^2*s*y2*z1 - 2*a0^2*a2*b1^2*q^2*s*
         y2*z1 + a2^2*b1^2*q^2*s*y2*z1 - a0*a2^2*b1^2*q^2*s*y2*z1 + 
        2*a2^2*q^3*s*y2*z1 - 4*a0*a2^2*q^3*s*y2*z1 + 2*a0^2*a2^2*q^3*s*y2*
         z1 + a2^3*q^3*s*y2*z1 - 2*a0*a2^3*q^3*s*y2*z1 + 
        a0^2*a2^3*q^3*s*y2*z1 + a2^2*b1*q^3*s*y2*z1 + 2*a0*a2^2*b1*q^3*s*y2*
         z1 - 3*a0^2*a2^2*b1*q^3*s*y2*z1 + a2^3*b1*q^3*s*y2*z1 - 
        a0*a2^3*b1*q^3*s*y2*z1 - a2^2*b1^2*q^3*s*y2*z1 + 
        a0*a2^2*b1^2*q^3*s*y2*z1 - a2^3*q^4*s*y2*z1 + 2*a0*a2^3*q^4*s*y2*z1 - 
        a0^2*a2^3*q^4*s*y2*z1 - a2^3*b1*q^4*s*y2*z1 + a0*a2^3*b1*q^4*s*y2*
         z1 + a0*b1*y2^2*z1 + 6*a0^2*b1*y2^2*z1 + 2*a0^3*b1*y2^2*z1 - 
        a0*b1^2*y2^2*z1 - 2*a0^2*b1^2*y2^2*z1 - 2*a0*a2*q*y2^2*z1 + 
        a0^2*a2*q*y2^2*z1 + a0^3*a2*q*y2^2*z1 - 2*a0*b1*q*y2^2*z1 - 
        12*a0^2*b1*q*y2^2*z1 - 4*a0^3*b1*q*y2^2*z1 - 2*a0*a2*b1*q*y2^2*z1 - 
        8*a0^2*a2*b1*q*y2^2*z1 - 2*a0^3*a2*b1*q*y2^2*z1 + 
        2*a0*b1^2*q*y2^2*z1 + 4*a0^2*b1^2*q*y2^2*z1 + a0*a2*b1^2*q*y2^2*z1 + 
        4*a0*a2*q^2*y2^2*z1 - 2*a0^2*a2*q^2*y2^2*z1 - 2*a0^3*a2*q^2*y2^2*z1 + 
        2*a0*a2^2*q^2*y2^2*z1 - a0^2*a2^2*q^2*y2^2*z1 - 
        a0^3*a2^2*q^2*y2^2*z1 + a0*b1*q^2*y2^2*z1 + 6*a0^2*b1*q^2*y2^2*z1 + 
        2*a0^3*b1*q^2*y2^2*z1 + 4*a0*a2*b1*q^2*y2^2*z1 + 
        16*a0^2*a2*b1*q^2*y2^2*z1 + 4*a0^3*a2*b1*q^2*y2^2*z1 + 
        2*a0*a2^2*b1*q^2*y2^2*z1 + a0^2*a2^2*b1*q^2*y2^2*z1 - 
        a0*b1^2*q^2*y2^2*z1 - 2*a0^2*b1^2*q^2*y2^2*z1 - 
        2*a0*a2*b1^2*q^2*y2^2*z1 - 2*a0*a2*q^3*y2^2*z1 + 
        a0^2*a2*q^3*y2^2*z1 + a0^3*a2*q^3*y2^2*z1 - 4*a0*a2^2*q^3*y2^2*z1 + 
        2*a0^2*a2^2*q^3*y2^2*z1 + 2*a0^3*a2^2*q^3*y2^2*z1 - 
        2*a0*a2*b1*q^3*y2^2*z1 - 8*a0^2*a2*b1*q^3*y2^2*z1 - 
        2*a0^3*a2*b1*q^3*y2^2*z1 - 4*a0*a2^2*b1*q^3*y2^2*z1 - 
        2*a0^2*a2^2*b1*q^3*y2^2*z1 + a0*a2*b1^2*q^3*y2^2*z1 + 
        2*a0*a2^2*q^4*y2^2*z1 - a0^2*a2^2*q^4*y2^2*z1 - 
        a0^3*a2^2*q^4*y2^2*z1 + 2*a0*a2^2*b1*q^4*y2^2*z1 + 
        a0^2*a2^2*b1*q^4*y2^2*z1 + 2*a0*b1*s*y2^2*z1 - 2*a0^3*b1*s*y2^2*z1 - 
        2*a0*b1^2*s*y2^2*z1 + 2*a0^2*b1^2*s*y2^2*z1 - a2*q*s*y2^2*z1 + 
        a0*a2*q*s*y2^2*z1 + a0^2*a2*q*s*y2^2*z1 - a0^3*a2*q*s*y2^2*z1 - 
        4*a0*b1*q*s*y2^2*z1 + 4*a0^3*b1*q*s*y2^2*z1 - 4*a0*a2*b1*q*s*y2^2*
         z1 + 2*a0^2*a2*b1*q*s*y2^2*z1 + 2*a0^3*a2*b1*q*s*y2^2*z1 + 
        4*a0*b1^2*q*s*y2^2*z1 - 4*a0^2*b1^2*q*s*y2^2*z1 + 
        a2*b1^2*q*s*y2^2*z1 - a0*a2*b1^2*q*s*y2^2*z1 + 2*a2*q^2*s*y2^2*z1 - 
        2*a0*a2*q^2*s*y2^2*z1 - 2*a0^2*a2*q^2*s*y2^2*z1 + 
        2*a0^3*a2*q^2*s*y2^2*z1 + a2^2*q^2*s*y2^2*z1 - 
        a0*a2^2*q^2*s*y2^2*z1 - a0^2*a2^2*q^2*s*y2^2*z1 + 
        a0^3*a2^2*q^2*s*y2^2*z1 + 2*a0*b1*q^2*s*y2^2*z1 - 
        2*a0^3*b1*q^2*s*y2^2*z1 + 8*a0*a2*b1*q^2*s*y2^2*z1 - 
        4*a0^2*a2*b1*q^2*s*y2^2*z1 - 4*a0^3*a2*b1*q^2*s*y2^2*z1 + 
        a2^2*b1*q^2*s*y2^2*z1 - a0^2*a2^2*b1*q^2*s*y2^2*z1 - 
        2*a0*b1^2*q^2*s*y2^2*z1 + 2*a0^2*b1^2*q^2*s*y2^2*z1 - 
        2*a2*b1^2*q^2*s*y2^2*z1 + 2*a0*a2*b1^2*q^2*s*y2^2*z1 - 
        a2*q^3*s*y2^2*z1 + a0*a2*q^3*s*y2^2*z1 + a0^2*a2*q^3*s*y2^2*z1 - 
        a0^3*a2*q^3*s*y2^2*z1 - 2*a2^2*q^3*s*y2^2*z1 + 2*a0*a2^2*q^3*s*y2^2*
         z1 + 2*a0^2*a2^2*q^3*s*y2^2*z1 - 2*a0^3*a2^2*q^3*s*y2^2*z1 - 
        4*a0*a2*b1*q^3*s*y2^2*z1 + 2*a0^2*a2*b1*q^3*s*y2^2*z1 + 
        2*a0^3*a2*b1*q^3*s*y2^2*z1 - 2*a2^2*b1*q^3*s*y2^2*z1 + 
        2*a0^2*a2^2*b1*q^3*s*y2^2*z1 + a2*b1^2*q^3*s*y2^2*z1 - 
        a0*a2*b1^2*q^3*s*y2^2*z1 + a2^2*q^4*s*y2^2*z1 - 
        a0*a2^2*q^4*s*y2^2*z1 - a0^2*a2^2*q^4*s*y2^2*z1 + 
        a0^3*a2^2*q^4*s*y2^2*z1 + a2^2*b1*q^4*s*y2^2*z1 - 
        a0^2*a2^2*b1*q^4*s*y2^2*z1 - a0^2*b1*y2^3*z1 - 2*a0^3*b1*y2^3*z1 + 
        a0^2*a2*q*y2^3*z1 - a0^3*a2*q*y2^3*z1 + 3*a0^2*b1*q*y2^3*z1 + 
        6*a0^3*b1*q*y2^3*z1 + a0^2*a2*b1*q*y2^3*z1 - 3*a0^2*a2*q^2*y2^3*z1 + 
        3*a0^3*a2*q^2*y2^3*z1 - 3*a0^2*b1*q^2*y2^3*z1 - 
        6*a0^3*b1*q^2*y2^3*z1 - 3*a0^2*a2*b1*q^2*y2^3*z1 + 
        3*a0^2*a2*q^3*y2^3*z1 - 3*a0^3*a2*q^3*y2^3*z1 + a0^2*b1*q^3*y2^3*z1 + 
        2*a0^3*b1*q^3*y2^3*z1 + 3*a0^2*a2*b1*q^3*y2^3*z1 - 
        a0^2*a2*q^4*y2^3*z1 + a0^3*a2*q^4*y2^3*z1 - a0^2*a2*b1*q^4*y2^3*z1 - 
        2*a0^2*b1*s*y2^3*z1 + 2*a0^3*b1*s*y2^3*z1 + a0*a2*q*s*y2^3*z1 - 
        2*a0^2*a2*q*s*y2^3*z1 + a0^3*a2*q*s*y2^3*z1 + 6*a0^2*b1*q*s*y2^3*z1 - 
        6*a0^3*b1*q*s*y2^3*z1 + a0*a2*b1*q*s*y2^3*z1 - a0^2*a2*b1*q*s*y2^3*
         z1 - 3*a0*a2*q^2*s*y2^3*z1 + 6*a0^2*a2*q^2*s*y2^3*z1 - 
        3*a0^3*a2*q^2*s*y2^3*z1 - 6*a0^2*b1*q^2*s*y2^3*z1 + 
        6*a0^3*b1*q^2*s*y2^3*z1 - 3*a0*a2*b1*q^2*s*y2^3*z1 + 
        3*a0^2*a2*b1*q^2*s*y2^3*z1 + 3*a0*a2*q^3*s*y2^3*z1 - 
        6*a0^2*a2*q^3*s*y2^3*z1 + 3*a0^3*a2*q^3*s*y2^3*z1 + 
        2*a0^2*b1*q^3*s*y2^3*z1 - 2*a0^3*b1*q^3*s*y2^3*z1 + 
        3*a0*a2*b1*q^3*s*y2^3*z1 - 3*a0^2*a2*b1*q^3*s*y2^3*z1 - 
        a0*a2*q^4*s*y2^3*z1 + 2*a0^2*a2*q^4*s*y2^3*z1 - 
        a0^3*a2*q^4*s*y2^3*z1 - a0*a2*b1*q^4*s*y2^3*z1 + 
        a0^2*a2*b1*q^4*s*y2^3*z1 - 3*a0*b1*z1^2 + 3*a0*b1^2*z1^2 + 
        a2*q*z1^2 - a0*a2*q*z1^2 - a2*b1*q*z1^2 + 9*a0*a2*b1*q*z1^2 - 
        5*a0*a2*b1^2*q*z1^2 - 3*a2^2*q^2*z1^2 + 3*a0*a2^2*q^2*z1^2 + 
        2*a2^2*b1*q^2*z1^2 - 9*a0*a2^2*b1*q^2*z1^2 + 2*a0*a2^2*b1^2*q^2*
         z1^2 + 3*a2^3*q^3*z1^2 - 3*a0*a2^3*q^3*z1^2 - a2^3*b1*q^3*z1^2 + 
        3*a0*a2^3*b1*q^3*z1^2 - a2^4*q^4*z1^2 + a0*a2^4*q^4*z1^2 + 
        2*a0*b1*y2*z1^2 + 4*a0^2*b1*y2*z1^2 - 2*a0*b1^2*y2*z1^2 - 
        a0^2*b1^2*y2*z1^2 - a2*q*y2*z1^2 + a0^2*a2*q*y2*z1^2 - 
        2*a0*b1*q*y2*z1^2 - 4*a0^2*b1*q*y2*z1^2 + a2*b1*q*y2*z1^2 - 
        5*a0*a2*b1*q*y2*z1^2 - 6*a0^2*a2*b1*q*y2*z1^2 + 2*a0*b1^2*q*y2*z1^2 + 
        a0^2*b1^2*q*y2*z1^2 + 2*a0*a2*b1^2*q*y2*z1^2 + a2*q^2*y2*z1^2 - 
        a0^2*a2*q^2*y2*z1^2 + 2*a2^2*q^2*y2*z1^2 - 2*a0^2*a2^2*q^2*y2*z1^2 - 
        a2*b1*q^2*y2*z1^2 + 5*a0*a2*b1*q^2*y2*z1^2 + 6*a0^2*a2*b1*q^2*y2*
         z1^2 - a2^2*b1*q^2*y2*z1^2 + 3*a0*a2^2*b1*q^2*y2*z1^2 + 
        2*a0^2*a2^2*b1*q^2*y2*z1^2 - 2*a0*a2*b1^2*q^2*y2*z1^2 - 
        2*a2^2*q^3*y2*z1^2 + 2*a0^2*a2^2*q^3*y2*z1^2 - a2^3*q^3*y2*z1^2 + 
        a0^2*a2^3*q^3*y2*z1^2 + a2^2*b1*q^3*y2*z1^2 - 3*a0*a2^2*b1*q^3*y2*
         z1^2 - 2*a0^2*a2^2*b1*q^3*y2*z1^2 + a2^3*q^4*y2*z1^2 - 
        a0^2*a2^3*q^4*y2*z1^2 + a0*b1*s*y2*z1^2 - a0^2*b1*s*y2*z1^2 - 
        a0*b1^2*s*y2*z1^2 + a0^2*b1^2*s*y2*z1^2 - a2*q*s*y2*z1^2 + 
        2*a0*a2*q*s*y2*z1^2 - a0^2*a2*q*s*y2*z1^2 - a0*b1*q*s*y2*z1^2 + 
        a0^2*b1*q*s*y2*z1^2 + a2*b1*q*s*y2*z1^2 - 4*a0*a2*b1*q*s*y2*z1^2 + 
        3*a0^2*a2*b1*q*s*y2*z1^2 + a0*b1^2*q*s*y2*z1^2 - 
        a0^2*b1^2*q*s*y2*z1^2 + a0*a2*b1^2*q*s*y2*z1^2 - 
        a0^2*a2*b1^2*q*s*y2*z1^2 + a2*q^2*s*y2*z1^2 - 2*a0*a2*q^2*s*y2*z1^2 + 
        a0^2*a2*q^2*s*y2*z1^2 + 2*a2^2*q^2*s*y2*z1^2 - 
        4*a0*a2^2*q^2*s*y2*z1^2 + 2*a0^2*a2^2*q^2*s*y2*z1^2 - 
        a2*b1*q^2*s*y2*z1^2 + 4*a0*a2*b1*q^2*s*y2*z1^2 - 
        3*a0^2*a2*b1*q^2*s*y2*z1^2 - a2^2*b1*q^2*s*y2*z1^2 + 
        3*a0*a2^2*b1*q^2*s*y2*z1^2 - 2*a0^2*a2^2*b1*q^2*s*y2*z1^2 - 
        a0*a2*b1^2*q^2*s*y2*z1^2 + a0^2*a2*b1^2*q^2*s*y2*z1^2 - 
        2*a2^2*q^3*s*y2*z1^2 + 4*a0*a2^2*q^3*s*y2*z1^2 - 
        2*a0^2*a2^2*q^3*s*y2*z1^2 - a2^3*q^3*s*y2*z1^2 + 
        2*a0*a2^3*q^3*s*y2*z1^2 - a0^2*a2^3*q^3*s*y2*z1^2 + 
        a2^2*b1*q^3*s*y2*z1^2 - 3*a0*a2^2*b1*q^3*s*y2*z1^2 + 
        2*a0^2*a2^2*b1*q^3*s*y2*z1^2 + a2^3*q^4*s*y2*z1^2 - 
        2*a0*a2^3*q^4*s*y2*z1^2 + a0^2*a2^3*q^4*s*y2*z1^2 - 
        2*a0^2*b1*y2^2*z1^2 - a0^3*b1*y2^2*z1^2 + a0*a2*q*y2^2*z1^2 - 
        a0^2*a2*q*y2^2*z1^2 + 4*a0^2*b1*q*y2^2*z1^2 + 2*a0^3*b1*q*y2^2*z1^2 + 
        2*a0^2*a2*b1*q*y2^2*z1^2 - 2*a0*a2*q^2*y2^2*z1^2 + 
        2*a0^2*a2*q^2*y2^2*z1^2 - a0*a2^2*q^2*y2^2*z1^2 + 
        a0^2*a2^2*q^2*y2^2*z1^2 - 2*a0^2*b1*q^2*y2^2*z1^2 - 
        a0^3*b1*q^2*y2^2*z1^2 - 4*a0^2*a2*b1*q^2*y2^2*z1^2 + 
        a0*a2*q^3*y2^2*z1^2 - a0^2*a2*q^3*y2^2*z1^2 + 2*a0*a2^2*q^3*y2^2*
         z1^2 - 2*a0^2*a2^2*q^3*y2^2*z1^2 + 2*a0^2*a2*b1*q^3*y2^2*z1^2 - 
        a0*a2^2*q^4*y2^2*z1^2 + a0^2*a2^2*q^4*y2^2*z1^2 - 
        a0^2*b1*s*y2^2*z1^2 + a0^3*b1*s*y2^2*z1^2 + a2*q*s*y2^2*z1^2 - 
        2*a0*a2*q*s*y2^2*z1^2 + a0^2*a2*q*s*y2^2*z1^2 + 
        2*a0^2*b1*q*s*y2^2*z1^2 - 2*a0^3*b1*q*s*y2^2*z1^2 - 
        a2*b1*q*s*y2^2*z1^2 + 3*a0*a2*b1*q*s*y2^2*z1^2 - 
        2*a0^2*a2*b1*q*s*y2^2*z1^2 - 2*a2*q^2*s*y2^2*z1^2 + 
        4*a0*a2*q^2*s*y2^2*z1^2 - 2*a0^2*a2*q^2*s*y2^2*z1^2 - 
        a2^2*q^2*s*y2^2*z1^2 + 2*a0*a2^2*q^2*s*y2^2*z1^2 - 
        a0^2*a2^2*q^2*s*y2^2*z1^2 - a0^2*b1*q^2*s*y2^2*z1^2 + 
        a0^3*b1*q^2*s*y2^2*z1^2 + 2*a2*b1*q^2*s*y2^2*z1^2 - 
        6*a0*a2*b1*q^2*s*y2^2*z1^2 + 4*a0^2*a2*b1*q^2*s*y2^2*z1^2 + 
        a2*q^3*s*y2^2*z1^2 - 2*a0*a2*q^3*s*y2^2*z1^2 + 
        a0^2*a2*q^3*s*y2^2*z1^2 + 2*a2^2*q^3*s*y2^2*z1^2 - 
        4*a0*a2^2*q^3*s*y2^2*z1^2 + 2*a0^2*a2^2*q^3*s*y2^2*z1^2 - 
        a2*b1*q^3*s*y2^2*z1^2 + 3*a0*a2*b1*q^3*s*y2^2*z1^2 - 
        2*a0^2*a2*b1*q^3*s*y2^2*z1^2 - a2^2*q^4*s*y2^2*z1^2 + 
        2*a0*a2^2*q^4*s*y2^2*z1^2 - a0^2*a2^2*q^4*s*y2^2*z1^2 + a0*b1*z1^3 - 
        a0*b1^2*z1^3 - 2*a0*a2*b1*q*z1^3 + a0*a2*b1^2*q*z1^3 + 
        a0*a2^2*b1*q^2*z1^3 - a0^2*b1*y2*z1^3 + a0^2*b1*q*y2*z1^3 + 
        a0^2*a2*b1*q*y2*z1^3 - a0^2*a2*b1*q^2*y2*z1^3))/
      (a2*(1 - a2*q - y2 + q*y2)*(1 - b1 - a2*q - y2 + b1*y2 + q*y2 - 
         b1*q*y2 - z1 + b1*z1 + a2*q*z1)^2*(1 - b1 - 2*a2*q + a2*b1*q + 
         a2^2*q^2 - 2*a0*y2 + a0*b1*y2 + 2*a0*q*y2 + 2*a0*a2*q*y2 - 
         a0*b1*q*y2 - 2*a0*a2*q^2*y2 - 2*s*y2 + 2*a0*s*y2 + 2*b1*s*y2 - 
         a0*b1*s*y2 + 2*q*s*y2 - 2*a0*q*s*y2 + 2*a2*q*s*y2 - 2*a0*a2*q*s*y2 - 
         2*b1*q*s*y2 + a0*b1*q*s*y2 - a2*b1*q*s*y2 - 2*a2*q^2*s*y2 + 
         2*a0*a2*q^2*s*y2 + a2*b1*q^2*s*y2 + a0^2*y2^2 - 2*a0^2*q*y2^2 + 
         a0^2*q^2*y2^2 + 2*a0*s*y2^2 - 2*a0^2*s*y2^2 - a0*b1*s*y2^2 - 
         4*a0*q*s*y2^2 + 4*a0^2*q*s*y2^2 + 2*a0*b1*q*s*y2^2 + 
         2*a0*q^2*s*y2^2 - 2*a0^2*q^2*s*y2^2 - a0*b1*q^2*s*y2^2 + s^2*y2^2 - 
         2*a0*s^2*y2^2 + a0^2*s^2*y2^2 - b1*s^2*y2^2 + a0*b1*s^2*y2^2 - 
         2*q*s^2*y2^2 + 4*a0*q*s^2*y2^2 - 2*a0^2*q*s^2*y2^2 + 
         2*b1*q*s^2*y2^2 - 2*a0*b1*q*s^2*y2^2 + q^2*s^2*y2^2 - 
         2*a0*q^2*s^2*y2^2 + a0^2*q^2*s^2*y2^2 - b1*q^2*s^2*y2^2 + 
         a0*b1*q^2*s^2*y2^2 - z1 + b1*z1 + 2*a2*q*z1 - a2*b1*q*z1 - 
         a2^2*q^2*z1 + a0*y2*z1 - a0*q*y2*z1 - a0*a2*q*y2*z1 + 
         a0*a2*q^2*y2*z1 + s*y2*z1 - a0*s*y2*z1 - b1*s*y2*z1 - q*s*y2*z1 + 
         a0*q*s*y2*z1 - a2*q*s*y2*z1 + a0*a2*q*s*y2*z1 + b1*q*s*y2*z1 + 
         a2*q^2*s*y2*z1 - a0*a2*q^2*s*y2*z1)^2)}


==> anc/outZ33AppAB3A3A4.m <==
const1 = (a0*b1*y2*(a2*b1 - a0*a2*b1 - a2*b1*y2 + a0*a2*b1*y2 - a2*b1*z1 - 
       y2*z1 + a0*y2*z1 + a2*y2*z1 - a0*a2*y2*z1 + b1*y2*z1))/
     ((-1 + a2)*(-(a2*b1) + a2*b1*y2 + y2*z1 - a2*y2*z1)*
      (-(a2*b1) + a2*b1*y2 + a2*b1*z1 + y2*z1 - a2*y2*z1 - b1*y2*z1))
 
const2 = (a0*y2*(-(a2^2*b1^2) + a0*a2^2*b1^2 + 2*a2^2*b1^2*y2 - 
       2*a0*a2^2*b1^2*y2 - a2^2*b1^2*y2^2 + a0*a2^2*b1^2*y2^2 + 
       3*a2^2*b1^2*z1 - 2*a0*a2^2*b1^2*z1 + 2*a2*b1*y2*z1 - 
       2*a0*a2*b1*y2*z1 - 2*a2^2*b1*y2*z1 + 2*a0*a2^2*b1*y2*z1 - 
       2*a2*b1^2*y2*z1 - 3*a2^2*b1^2*y2*z1 + 3*a0*a2^2*b1^2*y2*z1 - 
       2*a2*b1*y2^2*z1 + 2*a0*a2*b1*y2^2*z1 + 2*a2^2*b1*y2^2*z1 - 
       2*a0*a2^2*b1*y2^2*z1 + 2*a2*b1^2*y2^2*z1 - a0*a2^2*b1^2*y2^2*z1 - 
       3*a2^2*b1^2*z1^2 + a0*a2^2*b1^2*z1^2 - 3*a2*b1*y2*z1^2 + 
       4*a0*a2*b1*y2*z1^2 + 3*a2^2*b1*y2*z1^2 - 4*a0*a2^2*b1*y2*z1^2 + 
       3*a2*b1^2*y2*z1^2 + a2^2*b1^2*y2*z1^2 - a0*a2^2*b1^2*y2*z1^2 - 
       y2^2*z1^2 + a0*y2^2*z1^2 + 2*a2*y2^2*z1^2 - 2*a0*a2*y2^2*z1^2 - 
       a2^2*y2^2*z1^2 + a0*a2^2*y2^2*z1^2 + 2*b1*y2^2*z1^2 - 
       2*a0*b1*y2^2*z1^2 - 2*a2*b1*y2^2*z1^2 + a0*a2*b1*y2^2*z1^2 + 
       a0*a2^2*b1*y2^2*z1^2 - b1^2*y2^2*z1^2 + a0*b1^2*y2^2*z1^2 - 
       a0*a2*b1^2*y2^2*z1^2 + a2^2*b1^2*z1^3 + a2*b1*y2*z1^3 - 
       2*a0*a2*b1*y2*z1^3 - a2^2*b1*y2*z1^3 + 2*a0*a2^2*b1*y2*z1^3 - 
       a2*b1^2*y2*z1^3))/((-1 + a2)*a2*(-1 + z1)*(-1 + y2 + z1)*
      (-(a2*b1) + a2*b1*y2 + a2*b1*z1 + y2*z1 - a2*y2*z1 - b1*y2*z1)^2)
 
const3 = (a0*b1*y2*z1*(-(a0*a2^3*b1^3) + a2^4*b1^3 + a0*a2^3*b1^4 - 
       a2^4*b1^4 + a0*a2^2*b1^3*y2 + 2*a0*a2^3*b1^3*y2 - 4*a2^4*b1^3*y2 + 
       a0*a2^4*b1^3*y2 - a0*a2^2*b1^4*y2 - 3*a0*a2^3*b1^4*y2 + 
       4*a2^4*b1^4*y2 - 3*a0*a2^2*b1^3*y2^2 + 6*a2^4*b1^3*y2^2 - 
       3*a0*a2^4*b1^3*y2^2 + 3*a0*a2^2*b1^4*y2^2 + 3*a0*a2^3*b1^4*y2^2 - 
       6*a2^4*b1^4*y2^2 + 3*a0*a2^2*b1^3*y2^3 - 2*a0*a2^3*b1^3*y2^3 - 
       4*a2^4*b1^3*y2^3 + 3*a0*a2^4*b1^3*y2^3 - 3*a0*a2^2*b1^4*y2^3 - 
       a0*a2^3*b1^4*y2^3 + 4*a2^4*b1^4*y2^3 - a0*a2^2*b1^3*y2^4 + 
       a0*a2^3*b1^3*y2^4 + a2^4*b1^3*y2^4 - a0*a2^4*b1^3*y2^4 + 
       a0*a2^2*b1^4*y2^4 - a2^4*b1^4*y2^4 + a2^3*b1^2*z1 + a0*a2^3*b1^2*z1 - 
       a2^4*b1^2*z1 - a0*a2^4*b1^2*z1 - 2*a2^3*b1^3*z1 + 2*a0*a2^3*b1^3*z1 - 
       2*a2^4*b1^3*z1 + a0*a2^4*b1^3*z1 + a2^3*b1^4*z1 - 3*a0*a2^3*b1^4*z1 + 
       3*a2^4*b1^4*z1 - a2^2*b1^2*y2*z1 - a0*a2^2*b1^2*y2*z1 - 
       4*a2^3*b1^2*y2*z1 + 5*a2^4*b1^2*y2*z1 + a0*a2^4*b1^2*y2*z1 + 
       2*a2^2*b1^3*y2*z1 - a0*a2^2*b1^3*y2*z1 + 9*a2^3*b1^3*y2*z1 - 
       6*a0*a2^3*b1^3*y2*z1 + 4*a2^4*b1^3*y2*z1 - 4*a0*a2^4*b1^3*y2*z1 - 
       a2^2*b1^4*y2*z1 + 2*a0*a2^2*b1^4*y2*z1 - 5*a2^3*b1^4*y2*z1 + 
       9*a0*a2^3*b1^4*y2*z1 - 9*a2^4*b1^4*y2*z1 + 2*a2^2*b1^2*y2^2*z1 + 
       4*a0*a2^2*b1^2*y2^2*z1 + 8*a2^3*b1^2*y2^2*z1 - 
       8*a0*a2^3*b1^2*y2^2*z1 - 10*a2^4*b1^2*y2^2*z1 + 
       4*a0*a2^4*b1^2*y2^2*z1 - a0*a2*b1^3*y2^2*z1 - 4*a2^2*b1^3*y2^2*z1 + 
       3*a0*a2^2*b1^3*y2^2*z1 - 18*a2^3*b1^3*y2^2*z1 + 
       8*a0*a2^3*b1^3*y2^2*z1 + a2^4*b1^3*y2^2*z1 + 5*a0*a2^4*b1^3*y2^2*z1 + 
       a0*a2*b1^4*y2^2*z1 + 2*a2^2*b1^4*y2^2*z1 - 6*a0*a2^2*b1^4*y2^2*z1 + 
       10*a2^3*b1^4*y2^2*z1 - 10*a0*a2^3*b1^4*y2^2*z1 + 9*a2^4*b1^4*y2^2*z1 - 
       a2^2*b1^2*y2^3*z1 - 5*a0*a2^2*b1^2*y2^3*z1 - 8*a2^3*b1^2*y2^3*z1 + 
       12*a0*a2^3*b1^2*y2^3*z1 + 9*a2^4*b1^2*y2^3*z1 - 
       7*a0*a2^4*b1^2*y2^3*z1 + 2*a0*a2*b1^3*y2^3*z1 + 2*a2^2*b1^3*y2^3*z1 - 
       3*a0*a2^2*b1^3*y2^3*z1 + 17*a2^3*b1^3*y2^3*z1 - 
       6*a0*a2^3*b1^3*y2^3*z1 - 6*a2^4*b1^3*y2^3*z1 - 
       2*a0*a2^4*b1^3*y2^3*z1 - 2*a0*a2*b1^4*y2^3*z1 - a2^2*b1^4*y2^3*z1 + 
       6*a0*a2^2*b1^4*y2^3*z1 - 9*a2^3*b1^4*y2^3*z1 + 
       5*a0*a2^3*b1^4*y2^3*z1 - 3*a2^4*b1^4*y2^3*z1 + 
       2*a0*a2^2*b1^2*y2^4*z1 + 3*a2^3*b1^2*y2^4*z1 - 
       5*a0*a2^3*b1^2*y2^4*z1 - 3*a2^4*b1^2*y2^4*z1 + 
       3*a0*a2^4*b1^2*y2^4*z1 - a0*a2*b1^3*y2^4*z1 + a0*a2^2*b1^3*y2^4*z1 - 
       6*a2^3*b1^3*y2^4*z1 + 2*a0*a2^3*b1^3*y2^4*z1 + 3*a2^4*b1^3*y2^4*z1 + 
       a0*a2*b1^4*y2^4*z1 - 2*a0*a2^2*b1^4*y2^4*z1 + 3*a2^3*b1^4*y2^4*z1 - 
       a0*a2^3*b1^4*y2^4*z1 - 3*a2^3*b1^2*z1^2 - 3*a0*a2^3*b1^2*z1^2 + 
       3*a2^4*b1^2*z1^2 + 3*a0*a2^4*b1^2*z1^2 + 6*a2^3*b1^3*z1^2 - 
       3*a0*a2^4*b1^3*z1^2 - 3*a2^3*b1^4*z1^2 + 3*a0*a2^3*b1^4*z1^2 - 
       3*a2^4*b1^4*z1^2 - 2*a2^2*b1*y2*z1^2 + 4*a2^3*b1*y2*z1^2 - 
       2*a2^4*b1*y2*z1^2 + 8*a2^2*b1^2*y2*z1^2 + a0*a2^2*b1^2*y2*z1^2 + 
       a2^3*b1^2*y2*z1^2 + 3*a0*a2^3*b1^2*y2*z1^2 - 9*a2^4*b1^2*y2*z1^2 - 
       4*a0*a2^4*b1^2*y2*z1^2 - 10*a2^2*b1^3*y2*z1^2 - 16*a2^3*b1^3*y2*z1^2 + 
       4*a0*a2^3*b1^3*y2*z1^2 + 5*a2^4*b1^3*y2*z1^2 + 
       6*a0*a2^4*b1^3*y2*z1^2 + 4*a2^2*b1^4*y2*z1^2 - a0*a2^2*b1^4*y2*z1^2 + 
       11*a2^3*b1^4*y2*z1^2 - 9*a0*a2^3*b1^4*y2*z1^2 + 6*a2^4*b1^4*y2*z1^2 + 
       2*a2*b1*y2^2*z1^2 + a0*a2*b1*y2^2*z1^2 + a2^2*b1*y2^2*z1^2 - 
       4*a0*a2^2*b1*y2^2*z1^2 - 8*a2^3*b1*y2^2*z1^2 + 
       5*a0*a2^3*b1*y2^2*z1^2 + 5*a2^4*b1*y2^2*z1^2 - 
       2*a0*a2^4*b1*y2^2*z1^2 - 5*a2*b1^2*y2^2*z1^2 - 
       12*a2^2*b1^2*y2^2*z1^2 - 2*a0*a2^2*b1^2*y2^2*z1^2 + 
       8*a2^3*b1^2*y2^2*z1^2 + 5*a0*a2^3*b1^2*y2^2*z1^2 + 
       9*a2^4*b1^2*y2^2*z1^2 - 3*a0*a2^4*b1^2*y2^2*z1^2 + 
       4*a2*b1^3*y2^2*z1^2 + a0*a2*b1^3*y2^2*z1^2 + 20*a2^2*b1^3*y2^2*z1^2 - 
       3*a0*a2^2*b1^3*y2^2*z1^2 + 14*a2^3*b1^3*y2^2*z1^2 - 
       7*a0*a2^3*b1^3*y2^2*z1^2 - 11*a2^4*b1^3*y2^2*z1^2 - 
       3*a0*a2^4*b1^3*y2^2*z1^2 - a2*b1^4*y2^2*z1^2 - 
       2*a0*a2*b1^4*y2^2*z1^2 - 9*a2^2*b1^4*y2^2*z1^2 + 
       5*a0*a2^2*b1^4*y2^2*z1^2 - 14*a2^3*b1^4*y2^2*z1^2 + 
       9*a0*a2^3*b1^4*y2^2*z1^2 - 3*a2^4*b1^4*y2^2*z1^2 - a0*b1*y2^3*z1^2 - 
       2*a2*b1*y2^3*z1^2 - 2*a2^2*b1*y2^3*z1^2 + 8*a0*a2^2*b1*y2^3*z1^2 + 
       10*a2^3*b1*y2^3*z1^2 - 12*a0*a2^3*b1*y2^3*z1^2 - 6*a2^4*b1*y2^3*z1^2 + 
       5*a0*a2^4*b1*y2^3*z1^2 + 2*a0*b1^2*y2^3*z1^2 + 5*a2*b1^2*y2^3*z1^2 - 
       2*a0*a2*b1^2*y2^3*z1^2 + 13*a2^2*b1^2*y2^3*z1^2 - 
       3*a0*a2^2*b1^2*y2^3*z1^2 - 18*a2^3*b1^2*y2^3*z1^2 - 
       a0*a2^3*b1^2*y2^3*z1^2 + 4*a0*a2^4*b1^2*y2^3*z1^2 - 
       a0*b1^3*y2^3*z1^2 - 4*a2*b1^3*y2^3*z1^2 - 2*a0*a2*b1^3*y2^3*z1^2 - 
       19*a2^2*b1^3*y2^3*z1^2 + 9*a0*a2^2*b1^3*y2^3*z1^2 + 
       2*a2^3*b1^3*y2^3*z1^2 + 6*a2^4*b1^3*y2^3*z1^2 + a2*b1^4*y2^3*z1^2 + 
       4*a0*a2*b1^4*y2^3*z1^2 + 8*a2^2*b1^4*y2^3*z1^2 - 
       7*a0*a2^2*b1^4*y2^3*z1^2 + 6*a2^3*b1^4*y2^3*z1^2 - 
       3*a0*a2^3*b1^4*y2^3*z1^2 + a0*b1*y2^4*z1^2 - a0*a2*b1*y2^4*z1^2 + 
       3*a2^2*b1*y2^4*z1^2 - 4*a0*a2^2*b1*y2^4*z1^2 - 6*a2^3*b1*y2^4*z1^2 + 
       7*a0*a2^3*b1*y2^4*z1^2 + 3*a2^4*b1*y2^4*z1^2 - 
       3*a0*a2^4*b1*y2^4*z1^2 - 2*a0*b1^2*y2^4*z1^2 + 
       2*a0*a2*b1^2*y2^4*z1^2 - 9*a2^2*b1^2*y2^4*z1^2 + 
       4*a0*a2^2*b1^2*y2^4*z1^2 + 12*a2^3*b1^2*y2^4*z1^2 - 
       4*a0*a2^3*b1^2*y2^4*z1^2 - 3*a2^4*b1^2*y2^4*z1^2 + a0*b1^3*y2^4*z1^2 + 
       a0*a2*b1^3*y2^4*z1^2 + 9*a2^2*b1^3*y2^4*z1^2 - 
       6*a0*a2^2*b1^3*y2^4*z1^2 - 6*a2^3*b1^3*y2^4*z1^2 + 
       3*a0*a2^3*b1^3*y2^4*z1^2 - 2*a0*a2*b1^4*y2^4*z1^2 - 
       3*a2^2*b1^4*y2^4*z1^2 + 3*a0*a2^2*b1^4*y2^4*z1^2 + 3*a2^3*b1^2*z1^3 + 
       3*a0*a2^3*b1^2*z1^3 - 3*a2^4*b1^2*z1^3 - 3*a0*a2^4*b1^2*z1^3 - 
       6*a2^3*b1^3*z1^3 - 2*a0*a2^3*b1^3*z1^3 + 2*a2^4*b1^3*z1^3 + 
       3*a0*a2^4*b1^3*z1^3 + 3*a2^3*b1^4*z1^3 - a0*a2^3*b1^4*z1^3 + 
       a2^4*b1^4*z1^3 + 5*a2^2*b1*y2*z1^3 + a0*a2^2*b1*y2*z1^3 - 
       10*a2^3*b1*y2*z1^3 - 2*a0*a2^3*b1*y2*z1^3 + 5*a2^4*b1*y2*z1^3 + 
       a0*a2^4*b1*y2*z1^3 - 15*a2^2*b1^2*y2*z1^3 + 13*a2^3*b1^2*y2*z1^3 - 
       5*a0*a2^3*b1^2*y2*z1^3 + 2*a2^4*b1^2*y2*z1^3 + 
       5*a0*a2^4*b1^2*y2*z1^3 + 15*a2^2*b1^3*y2*z1^3 - a0*a2^2*b1^3*y2*z1^3 + 
       4*a2^3*b1^3*y2*z1^3 + 2*a0*a2^3*b1^3*y2*z1^3 - 6*a2^4*b1^3*y2*z1^3 - 
       4*a0*a2^4*b1^3*y2*z1^3 - 5*a2^2*b1^4*y2*z1^3 - 7*a2^3*b1^4*y2*z1^3 + 
       3*a0*a2^3*b1^4*y2*z1^3 - a2^4*b1^4*y2*z1^3 + a2*y2^2*z1^3 - 
       a0*a2*y2^2*z1^3 - 3*a2^2*y2^2*z1^3 + 3*a0*a2^2*y2^2*z1^3 + 
       3*a2^3*y2^2*z1^3 - 3*a0*a2^3*y2^2*z1^3 - a2^4*y2^2*z1^3 + 
       a0*a2^4*y2^2*z1^3 - 8*a2*b1*y2^2*z1^3 - a0*a2*b1*y2^2*z1^3 + 
       10*a2^2*b1*y2^2*z1^3 + 2*a0*a2^2*b1*y2^2*z1^3 + 4*a2^3*b1*y2^2*z1^3 - 
       a0*a2^3*b1*y2^2*z1^3 - 6*a2^4*b1*y2^2*z1^3 + 15*a2*b1^2*y2^2*z1^3 + 
       a2^2*b1^2*y2^2*z1^3 - 19*a2^3*b1^2*y2^2*z1^3 + 
       2*a0*a2^3*b1^2*y2^2*z1^3 + 3*a2^4*b1^2*y2^2*z1^3 - 
       2*a0*a2^4*b1^2*y2^2*z1^3 - 10*a2*b1^3*y2^2*z1^3 + 
       a0*a2*b1^3*y2^2*z1^3 - 17*a2^2*b1^3*y2^2*z1^3 + 
       3*a0*a2^2*b1^3*y2^2*z1^3 + 8*a2^3*b1^3*y2^2*z1^3 - 
       2*a0*a2^3*b1^3*y2^2*z1^3 + 4*a2^4*b1^3*y2^2*z1^3 + 
       a0*a2^4*b1^3*y2^2*z1^3 + 2*a2*b1^4*y2^2*z1^3 + a0*a2*b1^4*y2^2*z1^3 + 
       9*a2^2*b1^4*y2^2*z1^3 - 2*a0*a2^2*b1^4*y2^2*z1^3 + 
       4*a2^3*b1^4*y2^2*z1^3 - 2*a0*a2^3*b1^4*y2^2*z1^3 - y2^3*z1^3 + 
       a0*y2^3*z1^3 + 2*a2*y2^3*z1^3 - 2*a0*a2*y2^3*z1^3 - 2*a2^3*y2^3*z1^3 + 
       2*a0*a2^3*y2^3*z1^3 + a2^4*y2^3*z1^3 - a0*a2^4*y2^3*z1^3 + 
       3*b1*y2^3*z1^3 + a2*b1*y2^3*z1^3 + 2*a0*a2*b1*y2^3*z1^3 - 
       9*a2^2*b1*y2^3*z1^3 - 6*a0*a2^2*b1*y2^3*z1^3 + 3*a2^3*b1*y2^3*z1^3 + 
       6*a0*a2^3*b1*y2^3*z1^3 + 2*a2^4*b1*y2^3*z1^3 - 
       2*a0*a2^4*b1*y2^3*z1^3 - 3*b1^2*y2^3*z1^3 - 3*a0*b1^2*y2^3*z1^3 - 
       11*a2*b1^2*y2^3*z1^3 + 7*a0*a2*b1^2*y2^3*z1^3 + 
       11*a2^2*b1^2*y2^3*z1^3 - 6*a0*a2^2*b1^2*y2^3*z1^3 + 
       6*a2^3*b1^2*y2^3*z1^3 + 2*a0*a2^3*b1^2*y2^3*z1^3 - 
       3*a2^4*b1^2*y2^3*z1^3 + b1^3*y2^3*z1^3 + 2*a0*b1^3*y2^3*z1^3 + 
       11*a2*b1^3*y2^3*z1^3 - 6*a0*a2*b1^3*y2^3*z1^3 + 
       2*a2^2*b1^3*y2^3*z1^3 + a0*a2^2*b1^3*y2^3*z1^3 - 
       7*a2^3*b1^3*y2^3*z1^3 + 2*a0*a2^3*b1^3*y2^3*z1^3 - 
       3*a2*b1^4*y2^3*z1^3 - a0*a2*b1^4*y2^3*z1^3 - 4*a2^2*b1^4*y2^3*z1^3 + 
       2*a0*a2^2*b1^4*y2^3*z1^3 + a2*y2^4*z1^3 - a0*a2*y2^4*z1^3 - 
       3*a2^2*y2^4*z1^3 + 3*a0*a2^2*y2^4*z1^3 + 3*a2^3*y2^4*z1^3 - 
       3*a0*a2^3*y2^4*z1^3 - a2^4*y2^4*z1^3 + a0*a2^4*y2^4*z1^3 - 
       2*a0*b1*y2^4*z1^3 - 4*a2*b1*y2^4*z1^3 + 6*a0*a2*b1*y2^4*z1^3 + 
       9*a2^2*b1*y2^4*z1^3 - 6*a0*a2^2*b1*y2^4*z1^3 - 6*a2^3*b1*y2^4*z1^3 + 
       2*a0*a2^3*b1*y2^4*z1^3 + a2^4*b1*y2^4*z1^3 + 4*a0*b1^2*y2^4*z1^3 + 
       6*a2*b1^2*y2^4*z1^3 - 10*a0*a2*b1^2*y2^4*z1^3 - 
       9*a2^2*b1^2*y2^4*z1^3 + 9*a0*a2^2*b1^2*y2^4*z1^3 + 
       3*a2^3*b1^2*y2^4*z1^3 - 3*a0*a2^3*b1^2*y2^4*z1^3 - 
       2*a0*b1^3*y2^4*z1^3 - 4*a2*b1^3*y2^4*z1^3 + 5*a0*a2*b1^3*y2^4*z1^3 + 
       3*a2^2*b1^3*y2^4*z1^3 - 3*a0*a2^2*b1^3*y2^4*z1^3 + a2*b1^4*y2^4*z1^3 - 
       a2^3*b1^2*z1^4 - a0*a2^3*b1^2*z1^4 + a2^4*b1^2*z1^4 + 
       a0*a2^4*b1^2*z1^4 + 2*a2^3*b1^3*z1^4 + a0*a2^3*b1^3*z1^4 - 
       a2^4*b1^3*z1^4 - a0*a2^4*b1^3*z1^4 - a2^3*b1^4*z1^4 - 
       4*a2^2*b1*y2*z1^4 - 2*a0*a2^2*b1*y2*z1^4 + 8*a2^3*b1*y2*z1^4 + 
       4*a0*a2^3*b1*y2*z1^4 - 4*a2^4*b1*y2*z1^4 - 2*a0*a2^4*b1*y2*z1^4 + 
       10*a2^2*b1^2*y2*z1^4 + a0*a2^2*b1^2*y2*z1^4 - 13*a2^3*b1^2*y2*z1^4 + 
       a0*a2^3*b1^2*y2*z1^4 + 3*a2^4*b1^2*y2*z1^4 - 2*a0*a2^4*b1^2*y2*z1^4 - 
       8*a2^2*b1^3*y2*z1^4 + a0*a2^2*b1^3*y2*z1^4 + 4*a2^3*b1^3*y2*z1^4 - 
       2*a0*a2^3*b1^3*y2*z1^4 + a2^4*b1^3*y2*z1^4 + a0*a2^4*b1^3*y2*z1^4 + 
       2*a2^2*b1^4*y2*z1^4 + a2^3*b1^4*y2*z1^4 - 2*a2*y2^2*z1^4 + 
       2*a0*a2*y2^2*z1^4 + 6*a2^2*y2^2*z1^4 - 6*a0*a2^2*y2^2*z1^4 - 
       6*a2^3*y2^2*z1^4 + 6*a0*a2^3*y2^2*z1^4 + 2*a2^4*y2^2*z1^4 - 
       2*a0*a2^4*y2^2*z1^4 + 10*a2*b1*y2^2*z1^4 - a0*a2*b1*y2^2*z1^4 - 
       20*a2^2*b1*y2^2*z1^4 + 6*a0*a2^2*b1*y2^2*z1^4 + 10*a2^3*b1*y2^2*z1^4 - 
       9*a0*a2^3*b1*y2^2*z1^4 + 4*a0*a2^4*b1*y2^2*z1^4 - 
       15*a2*b1^2*y2^2*z1^4 + 17*a2^2*b1^2*y2^2*z1^4 - 
       4*a0*a2^2*b1^2*y2^2*z1^4 + 3*a0*a2^3*b1^2*y2^2*z1^4 - 
       2*a2^4*b1^2*y2^2*z1^4 + a0*a2^4*b1^2*y2^2*z1^4 + 8*a2*b1^3*y2^2*z1^4 - 
       a0*a2*b1^3*y2^2*z1^4 - a2^2*b1^3*y2^2*z1^4 - 4*a2^3*b1^3*y2^2*z1^4 + 
       a0*a2^3*b1^3*y2^2*z1^4 - a2*b1^4*y2^2*z1^4 - 2*a2^2*b1^4*y2^2*z1^4 + 
       2*y2^3*z1^4 - 2*a0*y2^3*z1^4 - 6*a2*y2^3*z1^4 + 6*a0*a2*y2^3*z1^4 + 
       6*a2^2*y2^3*z1^4 - 6*a0*a2^2*y2^3*z1^4 - 2*a2^3*y2^3*z1^4 + 
       2*a0*a2^3*y2^3*z1^4 - 6*b1*y2^3*z1^4 + 3*a0*b1*y2^3*z1^4 + 
       12*a2*b1*y2^3*z1^4 - 12*a0*a2*b1*y2^3*z1^4 - 6*a2^2*b1*y2^3*z1^4 + 
       15*a0*a2^2*b1*y2^3*z1^4 - 6*a0*a2^3*b1*y2^3*z1^4 + 6*b1^2*y2^3*z1^4 - 
       5*a2*b1^2*y2^3*z1^4 + 4*a0*a2*b1^2*y2^3*z1^4 - 3*a2^2*b1^2*y2^3*z1^4 - 
       3*a0*a2^2*b1^2*y2^3*z1^4 + 2*a2^3*b1^2*y2^3*z1^4 - 
       a0*a2^3*b1^2*y2^3*z1^4 - 2*b1^3*y2^3*z1^4 - a0*b1^3*y2^3*z1^4 - 
       2*a2*b1^3*y2^3*z1^4 + 2*a0*a2*b1^3*y2^3*z1^4 + 3*a2^2*b1^3*y2^3*z1^4 - 
       a0*a2^2*b1^3*y2^3*z1^4 + a2*b1^4*y2^3*z1^4 + a0*b1*y2^4*z1^4 - 
       a0*a2*b1*y2^4*z1^4 - a0*a2^2*b1*y2^4*z1^4 + a0*a2^3*b1*y2^4*z1^4 - 
       2*a0*b1^2*y2^4*z1^4 + 2*a0*a2*b1^2*y2^4*z1^4 + a0*b1^3*y2^4*z1^4 - 
       a0*a2*b1^3*y2^4*z1^4 + a2^2*b1*y2*z1^5 + a0*a2^2*b1*y2*z1^5 - 
       2*a2^3*b1*y2*z1^5 - 2*a0*a2^3*b1*y2*z1^5 + a2^4*b1*y2*z1^5 + 
       a0*a2^4*b1*y2*z1^5 - 2*a2^2*b1^2*y2*z1^5 - a0*a2^2*b1^2*y2*z1^5 + 
       3*a2^3*b1^2*y2*z1^5 + a0*a2^3*b1^2*y2*z1^5 - a2^4*b1^2*y2*z1^5 + 
       a2^2*b1^3*y2*z1^5 - a2^3*b1^3*y2*z1^5 + a2*y2^2*z1^5 - 
       a0*a2*y2^2*z1^5 - 3*a2^2*y2^2*z1^5 + 3*a0*a2^2*y2^2*z1^5 + 
       3*a2^3*y2^2*z1^5 - 3*a0*a2^3*y2^2*z1^5 - a2^4*y2^2*z1^5 + 
       a0*a2^4*y2^2*z1^5 - 4*a2*b1*y2^2*z1^5 + a0*a2*b1*y2^2*z1^5 + 
       9*a2^2*b1*y2^2*z1^5 - 4*a0*a2^2*b1*y2^2*z1^5 - 6*a2^3*b1*y2^2*z1^5 + 
       5*a0*a2^3*b1*y2^2*z1^5 + a2^4*b1*y2^2*z1^5 - 2*a0*a2^4*b1*y2^2*z1^5 + 
       5*a2*b1^2*y2^2*z1^5 - 8*a2^2*b1^2*y2^2*z1^5 + 2*a0*a2^2*b1^2*y2^2*
        z1^5 + 3*a2^3*b1^2*y2^2*z1^5 - 2*a0*a2^3*b1^2*y2^2*z1^5 - 
       2*a2*b1^3*y2^2*z1^5 + 2*a2^2*b1^3*y2^2*z1^5 - y2^3*z1^5 + 
       a0*y2^3*z1^5 + 3*a2*y2^3*z1^5 - 3*a0*a2*y2^3*z1^5 - 3*a2^2*y2^3*z1^5 + 
       3*a0*a2^2*y2^3*z1^5 + a2^3*y2^3*z1^5 - a0*a2^3*y2^3*z1^5 + 
       3*b1*y2^3*z1^5 - 2*a0*b1*y2^3*z1^5 - 7*a2*b1*y2^3*z1^5 + 
       6*a0*a2*b1*y2^3*z1^5 + 5*a2^2*b1*y2^3*z1^5 - 6*a0*a2^2*b1*y2^3*z1^5 - 
       a2^3*b1*y2^3*z1^5 + 2*a0*a2^3*b1*y2^3*z1^5 - 3*b1^2*y2^3*z1^5 + 
       a0*b1^2*y2^3*z1^5 + 5*a2*b1^2*y2^3*z1^5 - 3*a0*a2*b1^2*y2^3*z1^5 - 
       2*a2^2*b1^2*y2^3*z1^5 + 2*a0*a2^2*b1^2*y2^3*z1^5 + b1^3*y2^3*z1^5 - 
       a2*b1^3*y2^3*z1^5))/((-1 + a2)*a2*(-1 + b1)*(-1 + a2 + b1)*(-1 + y2)*
      (-1 + z1)^2*(-1 + y2 + z1)*(-(a2*b1) + a2*b1*y2 + a2*b1*z1 + y2*z1 - 
        a2*y2*z1 - b1*y2*z1)^3)
 
finLog1 = {-((a0*y2^2*z1*(-(a0*a2^4*b1^5) + a2^5*b1^5 - a0*a2^5*b1^5 + 
         3*a0^2*a2^3*b1^5*y2 + a0*a2^4*b1^5*y2 - 3*a2^5*b1^5*y2 + 
         4*a0*a2^5*b1^5*y2 - a0^2*a2^3*b1^6*y2 - 2*a0^3*a2^2*b1^5*y2^2 - 
         8*a0^2*a2^3*b1^5*y2^2 + a0^3*a2^3*b1^5*y2^2 + 3*a0*a2^4*b1^5*y2^2 - 
         a0^2*a2^4*b1^5*y2^2 + 3*a2^5*b1^5*y2^2 - 6*a0*a2^5*b1^5*y2^2 + 
         a0^3*a2^2*b1^6*y2^2 + 3*a0^2*a2^3*b1^6*y2^2 + 6*a0^3*a2^2*b1^5*
          y2^3 + 6*a0^2*a2^3*b1^5*y2^3 - 3*a0^3*a2^3*b1^5*y2^3 - 
         5*a0*a2^4*b1^5*y2^3 + 3*a0^2*a2^4*b1^5*y2^3 - a2^5*b1^5*y2^3 + 
         4*a0*a2^5*b1^5*y2^3 - 3*a0^3*a2^2*b1^6*y2^3 - 3*a0^2*a2^3*b1^6*
          y2^3 - 6*a0^3*a2^2*b1^5*y2^4 + 3*a0^3*a2^3*b1^5*y2^4 + 
         2*a0*a2^4*b1^5*y2^4 - 3*a0^2*a2^4*b1^5*y2^4 - a0*a2^5*b1^5*y2^4 + 
         3*a0^3*a2^2*b1^6*y2^4 + a0^2*a2^3*b1^6*y2^4 + 2*a0^3*a2^2*b1^5*
          y2^5 - a0^2*a2^3*b1^5*y2^5 - a0^3*a2^3*b1^5*y2^5 + 
         a0^2*a2^4*b1^5*y2^5 - a0^3*a2^2*b1^6*y2^5 + a2^4*b1^4*z1 - 
         a2^5*b1^4*z1 + 4*a0*a2^4*b1^5*z1 - 4*a2^5*b1^5*z1 + 
         2*a0*a2^5*b1^5*z1 - a0*a2^3*b1^4*y2*z1 - 6*a0^2*a2^3*b1^4*y2*z1 - 
         6*a2^4*b1^4*y2*z1 + 10*a0*a2^4*b1^4*y2*z1 + 7*a0^2*a2^4*b1^4*y2*z1 + 
         6*a2^5*b1^4*y2*z1 - 9*a0*a2^5*b1^4*y2*z1 - a0^2*a2^5*b1^4*y2*z1 - 
         a0*a2^3*b1^5*y2*z1 - 3*a0^2*a2^3*b1^5*y2*z1 + 3*a2^4*b1^5*y2*z1 - 
         8*a0*a2^4*b1^5*y2*z1 - 2*a0^2*a2^4*b1^5*y2*z1 + 9*a2^5*b1^5*y2*z1 - 
         6*a0*a2^5*b1^5*y2*z1 + a0^2*a2^3*b1^6*y2*z1 - 2*a0^2*a2^2*b1^4*y2^2*
          z1 + 6*a0^3*a2^2*b1^4*y2^2*z1 + 9*a0*a2^3*b1^4*y2^2*z1 + 
         10*a0^2*a2^3*b1^4*y2^2*z1 - 8*a0^3*a2^3*b1^4*y2^2*z1 + 
         9*a2^4*b1^4*y2^2*z1 - 33*a0*a2^4*b1^4*y2^2*z1 - 
         10*a0^2*a2^4*b1^4*y2^2*z1 + 2*a0^3*a2^4*b1^4*y2^2*z1 - 
         9*a2^5*b1^4*y2^2*z1 + 24*a0*a2^5*b1^4*y2^2*z1 + 
         2*a0^2*a2^5*b1^4*y2^2*z1 + 3*a0^2*a2^2*b1^5*y2^2*z1 - 
         2*a0^3*a2^2*b1^5*y2^2*z1 - 3*a0*a2^3*b1^5*y2^2*z1 + 
         7*a0^2*a2^3*b1^5*y2^2*z1 + 2*a0^3*a2^3*b1^5*y2^2*z1 - 
         6*a2^4*b1^5*y2^2*z1 + 6*a0*a2^4*b1^5*y2^2*z1 + 5*a0^2*a2^4*b1^5*y2^2*
          z1 - 6*a2^5*b1^5*y2^2*z1 + 6*a0*a2^5*b1^5*y2^2*z1 - 
         3*a0^2*a2^3*b1^6*y2^2*z1 + 2*a0^3*a2*b1^4*y2^3*z1 + 
         a0^2*a2^2*b1^4*y2^3*z1 - 18*a0^3*a2^2*b1^4*y2^3*z1 - 
         15*a0*a2^3*b1^4*y2^3*z1 + 6*a0^2*a2^3*b1^4*y2^3*z1 + 
         21*a0^3*a2^3*b1^4*y2^3*z1 - 4*a2^4*b1^4*y2^3*z1 + 
         36*a0*a2^4*b1^4*y2^3*z1 - 6*a0^2*a2^4*b1^4*y2^3*z1 - 
         5*a0^3*a2^4*b1^4*y2^3*z1 + 4*a2^5*b1^4*y2^3*z1 - 
         21*a0*a2^5*b1^4*y2^3*z1 - a0^2*a2^5*b1^4*y2^3*z1 - 
         2*a0^3*a2*b1^5*y2^3*z1 - 4*a0^2*a2^2*b1^5*y2^3*z1 + 
         7*a0^3*a2^2*b1^5*y2^3*z1 + 9*a0*a2^3*b1^5*y2^3*z1 - 
         7*a0^2*a2^3*b1^5*y2^3*z1 - 5*a0^3*a2^3*b1^5*y2^3*z1 + 
         3*a2^4*b1^5*y2^3*z1 - 4*a0*a2^4*b1^5*y2^3*z1 - 4*a0^2*a2^4*b1^5*y2^3*
          z1 + a2^5*b1^5*y2^3*z1 - 2*a0*a2^5*b1^5*y2^3*z1 + 
         3*a0^2*a2^3*b1^6*y2^3*z1 - 4*a0^3*a2*b1^4*y2^4*z1 + 
         4*a0^2*a2^2*b1^4*y2^4*z1 + 18*a0^3*a2^2*b1^4*y2^4*z1 + 
         7*a0*a2^3*b1^4*y2^4*z1 - 18*a0^2*a2^3*b1^4*y2^4*z1 - 
         18*a0^3*a2^3*b1^4*y2^4*z1 - 13*a0*a2^4*b1^4*y2^4*z1 + 
         14*a0^2*a2^4*b1^4*y2^4*z1 + 4*a0^3*a2^4*b1^4*y2^4*z1 + 
         6*a0*a2^5*b1^4*y2^4*z1 + 4*a0^3*a2*b1^5*y2^4*z1 - 
         a0^2*a2^2*b1^5*y2^4*z1 - 8*a0^3*a2^2*b1^5*y2^4*z1 - 
         5*a0*a2^3*b1^5*y2^4*z1 + 5*a0^2*a2^3*b1^5*y2^4*z1 + 
         4*a0^3*a2^3*b1^5*y2^4*z1 + 2*a0*a2^4*b1^5*y2^4*z1 + 
         a0^2*a2^4*b1^5*y2^4*z1 - a0^2*a2^3*b1^6*y2^4*z1 + 
         2*a0^3*a2*b1^4*y2^5*z1 - 3*a0^2*a2^2*b1^4*y2^5*z1 - 
         6*a0^3*a2^2*b1^4*y2^5*z1 + 8*a0^2*a2^3*b1^4*y2^5*z1 + 
         5*a0^3*a2^3*b1^4*y2^5*z1 - 5*a0^2*a2^4*b1^4*y2^5*z1 - 
         a0^3*a2^4*b1^4*y2^5*z1 - 2*a0^3*a2*b1^5*y2^5*z1 + 
         2*a0^2*a2^2*b1^5*y2^5*z1 + 3*a0^3*a2^2*b1^5*y2^5*z1 - 
         2*a0^2*a2^3*b1^5*y2^5*z1 - a0^3*a2^3*b1^5*y2^5*z1 - 
         4*a2^4*b1^4*z1^2 - a0*a2^4*b1^4*z1^2 + 4*a2^5*b1^4*z1^2 + 
         a0*a2^5*b1^4*z1^2 - 5*a0*a2^4*b1^5*z1^2 + 6*a2^5*b1^5*z1^2 - 
         a0*a2^5*b1^5*z1^2 - 3*a2^3*b1^3*y2*z1^2 + 5*a0*a2^3*b1^3*y2*z1^2 + 
         3*a0^2*a2^3*b1^3*y2*z1^2 + 6*a2^4*b1^3*y2*z1^2 - 
         10*a0*a2^4*b1^3*y2*z1^2 - 6*a0^2*a2^4*b1^3*y2*z1^2 - 
         3*a2^5*b1^3*y2*z1^2 + 5*a0*a2^5*b1^3*y2*z1^2 + 3*a0^2*a2^5*b1^3*y2*
          z1^2 + 3*a2^3*b1^4*y2*z1^2 - a0*a2^3*b1^4*y2*z1^2 + 
         9*a0^2*a2^3*b1^4*y2*z1^2 + 15*a2^4*b1^4*y2*z1^2 - 
         15*a0*a2^4*b1^4*y2*z1^2 - 10*a0^2*a2^4*b1^4*y2*z1^2 - 
         18*a2^5*b1^4*y2*z1^2 + 16*a0*a2^5*b1^4*y2*z1^2 + 
         a0^2*a2^5*b1^4*y2*z1^2 + 4*a0*a2^3*b1^5*y2*z1^2 - 
         9*a2^4*b1^5*y2*z1^2 + 9*a0*a2^4*b1^5*y2*z1^2 + 2*a0^2*a2^4*b1^5*y2*
          z1^2 - 9*a2^5*b1^5*y2*z1^2 + 2*a0*a2^5*b1^5*y2*z1^2 + 
         6*a0*a2^2*b1^3*y2^2*z1^2 + 4*a0^2*a2^2*b1^3*y2^2*z1^2 - 
         6*a0^3*a2^2*b1^3*y2^2*z1^2 + 9*a2^3*b1^3*y2^2*z1^2 - 
         42*a0*a2^3*b1^3*y2^2*z1^2 - 12*a0^2*a2^3*b1^3*y2^2*z1^2 + 
         13*a0^3*a2^3*b1^3*y2^2*z1^2 - 18*a2^4*b1^3*y2^2*z1^2 + 
         66*a0*a2^4*b1^3*y2^2*z1^2 + 12*a0^2*a2^4*b1^3*y2^2*z1^2 - 
         8*a0^3*a2^4*b1^3*y2^2*z1^2 + 9*a2^5*b1^3*y2^2*z1^2 - 
         30*a0*a2^5*b1^3*y2^2*z1^2 - 4*a0^2*a2^5*b1^3*y2^2*z1^2 + 
         a0^3*a2^5*b1^3*y2^2*z1^2 - 6*a0*a2^2*b1^4*y2^2*z1^2 - 
         5*a0^2*a2^2*b1^4*y2^2*z1^2 - 12*a2^3*b1^4*y2^2*z1^2 + 
         18*a0*a2^3*b1^4*y2^2*z1^2 - a0^3*a2^3*b1^4*y2^2*z1^2 - 
         6*a2^4*b1^4*y2^2*z1^2 + 18*a0*a2^4*b1^4*y2^2*z1^2 + 
         7*a0^2*a2^4*b1^4*y2^2*z1^2 + a0^3*a2^4*b1^4*y2^2*z1^2 + 
         18*a2^5*b1^4*y2^2*z1^2 - 30*a0*a2^5*b1^4*y2^2*z1^2 - 
         2*a0^2*a2^5*b1^4*y2^2*z1^2 - 3*a0^2*a2^2*b1^5*y2^2*z1^2 + 
         3*a2^3*b1^5*y2^2*z1^2 - a0*a2^3*b1^5*y2^2*z1^2 + 
         a0^2*a2^3*b1^5*y2^2*z1^2 + 12*a2^4*b1^5*y2^2*z1^2 - 
         7*a0*a2^4*b1^5*y2^2*z1^2 - 4*a0^2*a2^4*b1^5*y2^2*z1^2 + 
         3*a2^5*b1^5*y2^2*z1^2 - a0*a2^5*b1^5*y2^2*z1^2 - 
         3*a0^2*a2*b1^3*y2^3*z1^2 - 6*a0^3*a2*b1^3*y2^3*z1^2 - 
         15*a0*a2^2*b1^3*y2^3*z1^2 + 16*a0^2*a2^2*b1^3*y2^3*z1^2 + 
         26*a0^3*a2^2*b1^3*y2^3*z1^2 - 6*a2^3*b1^3*y2^3*z1^2 + 
         69*a0*a2^3*b1^3*y2^3*z1^2 - 24*a0^2*a2^3*b1^3*y2^3*z1^2 - 
         36*a0^3*a2^3*b1^3*y2^3*z1^2 + 12*a2^4*b1^3*y2^3*z1^2 - 
         93*a0*a2^4*b1^3*y2^3*z1^2 + 12*a0^2*a2^4*b1^3*y2^3*z1^2 + 
         18*a0^3*a2^4*b1^3*y2^3*z1^2 - 6*a2^5*b1^3*y2^3*z1^2 + 
         39*a0*a2^5*b1^3*y2^3*z1^2 - a0^2*a2^5*b1^3*y2^3*z1^2 - 
         2*a0^3*a2^5*b1^3*y2^3*z1^2 + 3*a0^2*a2*b1^4*y2^3*z1^2 + 
         6*a0^3*a2*b1^4*y2^3*z1^2 + 19*a0*a2^2*b1^4*y2^3*z1^2 - 
         8*a0^2*a2^2*b1^4*y2^3*z1^2 - 11*a0^3*a2^2*b1^4*y2^3*z1^2 + 
         9*a2^3*b1^4*y2^3*z1^2 - 42*a0*a2^3*b1^4*y2^3*z1^2 - 
         4*a0^2*a2^3*b1^4*y2^3*z1^2 + 7*a0^3*a2^3*b1^4*y2^3*z1^2 - 
         5*a2^4*b1^4*y2^3*z1^2 + 10*a0*a2^4*b1^4*y2^3*z1^2 + 
         8*a0^2*a2^4*b1^4*y2^3*z1^2 - 2*a0^3*a2^4*b1^4*y2^3*z1^2 - 
         4*a2^5*b1^4*y2^3*z1^2 + 13*a0*a2^5*b1^4*y2^3*z1^2 + 
         a0^2*a2^5*b1^4*y2^3*z1^2 - 4*a0*a2^2*b1^5*y2^3*z1^2 + 
         5*a0^2*a2^2*b1^5*y2^3*z1^2 - 3*a2^3*b1^5*y2^3*z1^2 - 
         2*a0*a2^3*b1^5*y2^3*z1^2 - a0^2*a2^3*b1^5*y2^3*z1^2 - 
         3*a2^4*b1^5*y2^3*z1^2 + 3*a0*a2^4*b1^5*y2^3*z1^2 + 
         2*a0^2*a2^4*b1^5*y2^3*z1^2 + 6*a0^2*a2*b1^3*y2^4*z1^2 + 
         9*a0^3*a2*b1^3*y2^4*z1^2 + 9*a0*a2^2*b1^3*y2^4*z1^2 - 
         35*a0^2*a2^2*b1^3*y2^4*z1^2 - 28*a0^3*a2^2*b1^3*y2^4*z1^2 - 
         32*a0*a2^3*b1^3*y2^4*z1^2 + 54*a0^2*a2^3*b1^3*y2^4*z1^2 + 
         30*a0^3*a2^3*b1^3*y2^4*z1^2 + 37*a0*a2^4*b1^3*y2^4*z1^2 - 
         27*a0^2*a2^4*b1^3*y2^4*z1^2 - 12*a0^3*a2^4*b1^3*y2^4*z1^2 - 
         14*a0*a2^5*b1^3*y2^4*z1^2 + 2*a0^2*a2^5*b1^3*y2^4*z1^2 + 
         a0^3*a2^5*b1^3*y2^4*z1^2 - 7*a0^2*a2*b1^4*y2^4*z1^2 - 
         9*a0^3*a2*b1^4*y2^4*z1^2 - 13*a0*a2^2*b1^4*y2^4*z1^2 + 
         25*a0^2*a2^2*b1^4*y2^4*z1^2 + 16*a0^3*a2^2*b1^4*y2^4*z1^2 + 
         25*a0*a2^3*b1^4*y2^4*z1^2 - 13*a0^2*a2^3*b1^4*y2^4*z1^2 - 
         8*a0^3*a2^3*b1^4*y2^4*z1^2 - 12*a0*a2^4*b1^4*y2^4*z1^2 - 
         5*a0^2*a2^4*b1^4*y2^4*z1^2 + a0^3*a2^4*b1^4*y2^4*z1^2 + 
         a0^2*a2*b1^5*y2^4*z1^2 + 4*a0*a2^2*b1^5*y2^4*z1^2 - 
         3*a0^2*a2^2*b1^5*y2^4*z1^2 - a0*a2^3*b1^5*y2^4*z1^2 - 
         3*a0^2*a2*b1^3*y2^5*z1^2 - 3*a0^3*a2*b1^3*y2^5*z1^2 + 
         15*a0^2*a2^2*b1^3*y2^5*z1^2 + 8*a0^3*a2^2*b1^3*y2^5*z1^2 - 
         21*a0^2*a2^3*b1^3*y2^5*z1^2 - 7*a0^3*a2^3*b1^3*y2^5*z1^2 + 
         9*a0^2*a2^4*b1^3*y2^5*z1^2 + 2*a0^3*a2^4*b1^3*y2^5*z1^2 + 
         4*a0^2*a2*b1^4*y2^5*z1^2 + 3*a0^3*a2*b1^4*y2^5*z1^2 - 
         12*a0^2*a2^2*b1^4*y2^5*z1^2 - 5*a0^3*a2^2*b1^4*y2^5*z1^2 + 
         8*a0^2*a2^3*b1^4*y2^5*z1^2 + 2*a0^3*a2^3*b1^4*y2^5*z1^2 - 
         a0^2*a2*b1^5*y2^5*z1^2 + a0^2*a2^2*b1^5*y2^5*z1^2 + 
         6*a2^4*b1^4*z1^3 + 2*a0*a2^4*b1^4*z1^3 - 6*a2^5*b1^4*z1^3 - 
         2*a0*a2^5*b1^4*z1^3 + 2*a0*a2^4*b1^5*z1^3 - 4*a2^5*b1^5*z1^3 + 
         9*a2^3*b1^3*y2*z1^3 - 10*a0*a2^3*b1^3*y2*z1^3 - 
         5*a0^2*a2^3*b1^3*y2*z1^3 - 18*a2^4*b1^3*y2*z1^3 + 
         20*a0*a2^4*b1^3*y2*z1^3 + 10*a0^2*a2^4*b1^3*y2*z1^3 + 
         9*a2^5*b1^3*y2*z1^3 - 10*a0*a2^5*b1^3*y2*z1^3 - 
         5*a0^2*a2^5*b1^3*y2*z1^3 - 9*a2^3*b1^4*y2*z1^3 + 
         a0*a2^3*b1^4*y2*z1^3 - 3*a0^2*a2^3*b1^4*y2*z1^3 - 
         9*a2^4*b1^4*y2*z1^3 + 8*a0*a2^4*b1^4*y2*z1^3 + 3*a0^2*a2^4*b1^4*y2*
          z1^3 + 18*a2^5*b1^4*y2*z1^3 - 9*a0*a2^5*b1^4*y2*z1^3 - 
         3*a0*a2^3*b1^5*y2*z1^3 + 9*a2^4*b1^5*y2*z1^3 - 
         2*a0*a2^4*b1^5*y2*z1^3 + 3*a2^5*b1^5*y2*z1^3 + 
         3*a2^2*b1^2*y2^2*z1^3 - 12*a0*a2^2*b1^2*y2^2*z1^3 - 
         2*a0^2*a2^2*b1^2*y2^2*z1^3 + 2*a0^3*a2^2*b1^2*y2^2*z1^3 - 
         9*a2^3*b1^2*y2^2*z1^3 + 36*a0*a2^3*b1^2*y2^2*z1^3 + 
         6*a0^2*a2^3*b1^2*y2^2*z1^3 - 6*a0^3*a2^3*b1^2*y2^2*z1^3 + 
         9*a2^4*b1^2*y2^2*z1^3 - 36*a0*a2^4*b1^2*y2^2*z1^3 - 
         6*a0^2*a2^4*b1^2*y2^2*z1^3 + 6*a0^3*a2^4*b1^2*y2^2*z1^3 - 
         3*a2^5*b1^2*y2^2*z1^3 + 12*a0*a2^5*b1^2*y2^2*z1^3 + 
         2*a0^2*a2^5*b1^2*y2^2*z1^3 - 2*a0^3*a2^5*b1^2*y2^2*z1^3 - 
         6*a2^2*b1^3*y2^2*z1^3 + 6*a0*a2^2*b1^3*y2^2*z1^3 + 
         a0^2*a2^2*b1^3*y2^2*z1^3 + 2*a0^3*a2^2*b1^3*y2^2*z1^3 - 
         6*a2^3*b1^3*y2^2*z1^3 + 30*a0*a2^3*b1^3*y2^2*z1^3 + 
         a0^2*a2^3*b1^3*y2^2*z1^3 - 4*a0^3*a2^3*b1^3*y2^2*z1^3 + 
         30*a2^4*b1^3*y2^2*z1^3 - 78*a0*a2^4*b1^3*y2^2*z1^3 - 
         5*a0^2*a2^4*b1^3*y2^2*z1^3 + 2*a0^3*a2^4*b1^3*y2^2*z1^3 - 
         18*a2^5*b1^3*y2^2*z1^3 + 42*a0*a2^5*b1^3*y2^2*z1^3 + 
         3*a0^2*a2^5*b1^3*y2^2*z1^3 + 3*a2^2*b1^4*y2^2*z1^3 + 
         5*a0*a2^2*b1^4*y2^2*z1^3 + 7*a0^2*a2^2*b1^4*y2^2*z1^3 + 
         21*a2^3*b1^4*y2^2*z1^3 - 28*a0*a2^3*b1^4*y2^2*z1^3 - 
         10*a0^2*a2^3*b1^4*y2^2*z1^3 - 15*a2^4*b1^4*y2^2*z1^3 + 
         14*a0*a2^4*b1^4*y2^2*z1^3 + 3*a0^2*a2^4*b1^4*y2^2*z1^3 - 
         9*a2^5*b1^4*y2^2*z1^3 + 9*a0*a2^5*b1^4*y2^2*z1^3 + 
         a0*a2^2*b1^5*y2^2*z1^3 - 6*a2^3*b1^5*y2^2*z1^3 + 
         a0*a2^3*b1^5*y2^2*z1^3 - 6*a2^4*b1^5*y2^2*z1^3 + 
         a0*a2^4*b1^5*y2^2*z1^3 - 5*a0*a2*b1^2*y2^3*z1^3 + 
         6*a0^2*a2*b1^2*y2^3*z1^3 + 6*a0^3*a2*b1^2*y2^3*z1^3 - 
         4*a2^2*b1^2*y2^3*z1^3 + 46*a0*a2^2*b1^2*y2^3*z1^3 - 
         23*a0^2*a2^2*b1^2*y2^3*z1^3 - 22*a0^3*a2^2*b1^2*y2^3*z1^3 + 
         12*a2^3*b1^2*y2^3*z1^3 - 108*a0*a2^3*b1^2*y2^3*z1^3 + 
         33*a0^2*a2^3*b1^2*y2^3*z1^3 + 30*a0^3*a2^3*b1^2*y2^3*z1^3 - 
         12*a2^4*b1^2*y2^3*z1^3 + 98*a0*a2^4*b1^2*y2^3*z1^3 - 
         21*a0^2*a2^4*b1^2*y2^3*z1^3 - 18*a0^3*a2^4*b1^2*y2^3*z1^3 + 
         4*a2^5*b1^2*y2^3*z1^3 - 31*a0*a2^5*b1^2*y2^3*z1^3 + 
         5*a0^2*a2^5*b1^2*y2^3*z1^3 + 4*a0^3*a2^5*b1^2*y2^3*z1^3 + 
         10*a0*a2*b1^3*y2^3*z1^3 - 3*a0^2*a2*b1^3*y2^3*z1^3 - 
         6*a0^3*a2*b1^3*y2^3*z1^3 + 9*a2^2*b1^3*y2^3*z1^3 - 
         54*a0*a2^2*b1^3*y2^3*z1^3 - 2*a0^2*a2^2*b1^3*y2^3*z1^3 + 
         13*a0^3*a2^2*b1^3*y2^3*z1^3 - 12*a2^3*b1^3*y2^3*z1^3 + 
         51*a0*a2^3*b1^3*y2^3*z1^3 + 14*a0^2*a2^3*b1^3*y2^3*z1^3 - 
         8*a0^3*a2^3*b1^3*y2^3*z1^3 - 3*a2^4*b1^3*y2^3*z1^3 + 
         20*a0*a2^4*b1^3*y2^3*z1^3 - 10*a0^2*a2^4*b1^3*y2^3*z1^3 + 
         a0^3*a2^4*b1^3*y2^3*z1^3 + 6*a2^5*b1^3*y2^3*z1^3 - 
         27*a0*a2^5*b1^3*y2^3*z1^3 + a0^2*a2^5*b1^3*y2^3*z1^3 - 
         5*a0*a2*b1^4*y2^3*z1^3 - 3*a0^2*a2*b1^4*y2^3*z1^3 - 
         6*a2^2*b1^4*y2^3*z1^3 + 6*a0*a2^2*b1^4*y2^3*z1^3 + 
         5*a0^2*a2^2*b1^4*y2^3*z1^3 - 3*a2^3*b1^4*y2^3*z1^3 + 
         19*a0*a2^3*b1^4*y2^3*z1^3 + 2*a0^2*a2^3*b1^4*y2^3*z1^3 + 
         9*a2^4*b1^4*y2^3*z1^3 - 20*a0*a2^4*b1^4*y2^3*z1^3 - 
         4*a0^2*a2^4*b1^4*y2^3*z1^3 + a2^2*b1^5*y2^3*z1^3 + 
         2*a0*a2^2*b1^5*y2^3*z1^3 + 3*a2^3*b1^5*y2^3*z1^3 - 
         a0*a2^3*b1^5*y2^3*z1^3 + 2*a0^2*b1^2*y2^4*z1^3 + 
         5*a0*a2*b1^2*y2^4*z1^3 - 22*a0^2*a2*b1^2*y2^4*z1^3 - 
         6*a0^3*a2*b1^2*y2^4*z1^3 - 31*a0*a2^2*b1^2*y2^4*z1^3 + 
         60*a0^2*a2^2*b1^2*y2^4*z1^3 + 20*a0^3*a2^2*b1^2*y2^4*z1^3 + 
         63*a0*a2^3*b1^2*y2^4*z1^3 - 68*a0^2*a2^3*b1^2*y2^4*z1^3 - 
         24*a0^3*a2^3*b1^2*y2^4*z1^3 - 53*a0*a2^4*b1^2*y2^4*z1^3 + 
         34*a0^2*a2^4*b1^2*y2^4*z1^3 + 12*a0^3*a2^4*b1^2*y2^4*z1^3 + 
         16*a0*a2^5*b1^2*y2^4*z1^3 - 6*a0^2*a2^5*b1^2*y2^4*z1^3 - 
         2*a0^3*a2^5*b1^2*y2^4*z1^3 - 4*a0^2*b1^3*y2^4*z1^3 - 
         11*a0*a2*b1^3*y2^4*z1^3 + 28*a0^2*a2*b1^3*y2^4*z1^3 + 
         6*a0^3*a2*b1^3*y2^4*z1^3 + 46*a0*a2^2*b1^3*y2^4*z1^3 - 
         41*a0^2*a2^2*b1^3*y2^4*z1^3 - 14*a0^3*a2^2*b1^3*y2^4*z1^3 - 
         59*a0*a2^3*b1^3*y2^4*z1^3 + 14*a0^2*a2^3*b1^3*y2^4*z1^3 + 
         10*a0^3*a2^3*b1^3*y2^4*z1^3 + 24*a0*a2^4*b1^3*y2^4*z1^3 + 
         3*a0^2*a2^4*b1^3*y2^4*z1^3 - 2*a0^3*a2^4*b1^3*y2^4*z1^3 + 
         2*a0^2*b1^4*y2^4*z1^3 + 7*a0*a2*b1^4*y2^4*z1^3 - 
         6*a0^2*a2*b1^4*y2^4*z1^3 - 15*a0*a2^2*b1^4*y2^4*z1^3 + 
         8*a0*a2^3*b1^4*y2^4*z1^3 + 4*a0^2*a2^3*b1^4*y2^4*z1^3 - 
         a0*a2*b1^5*y2^4*z1^3 - a0^2*b1^2*y2^5*z1^3 + 10*a0^2*a2*b1^2*y2^5*
          z1^3 + a0^3*a2*b1^2*y2^5*z1^3 - 24*a0^2*a2^2*b1^2*y2^5*z1^3 - 
         3*a0^3*a2^2*b1^2*y2^5*z1^3 + 22*a0^2*a2^3*b1^2*y2^5*z1^3 + 
         3*a0^3*a2^3*b1^2*y2^5*z1^3 - 7*a0^2*a2^4*b1^2*y2^5*z1^3 - 
         a0^3*a2^4*b1^2*y2^5*z1^3 + 2*a0^2*b1^3*y2^5*z1^3 - 
         14*a0^2*a2*b1^3*y2^5*z1^3 - a0^3*a2*b1^3*y2^5*z1^3 + 
         22*a0^2*a2^2*b1^3*y2^5*z1^3 + 2*a0^3*a2^2*b1^3*y2^5*z1^3 - 
         10*a0^2*a2^3*b1^3*y2^5*z1^3 - a0^3*a2^3*b1^3*y2^5*z1^3 - 
         a0^2*b1^4*y2^5*z1^3 + 4*a0^2*a2*b1^4*y2^5*z1^3 - 
         3*a0^2*a2^2*b1^4*y2^5*z1^3 - 4*a2^4*b1^4*z1^4 - a0*a2^4*b1^4*z1^4 + 
         4*a2^5*b1^4*z1^4 + a0*a2^5*b1^4*z1^4 + a2^5*b1^5*z1^4 - 
         9*a2^3*b1^3*y2*z1^4 + 7*a0*a2^3*b1^3*y2*z1^4 + 2*a0^2*a2^3*b1^3*y2*
          z1^4 + 18*a2^4*b1^3*y2*z1^4 - 14*a0*a2^4*b1^3*y2*z1^4 - 
         4*a0^2*a2^4*b1^3*y2*z1^4 - 9*a2^5*b1^3*y2*z1^4 + 
         7*a0*a2^5*b1^3*y2*z1^4 + 2*a0^2*a2^5*b1^3*y2*z1^4 + 
         9*a2^3*b1^4*y2*z1^4 + a0*a2^3*b1^4*y2*z1^4 - 3*a2^4*b1^4*y2*z1^4 - 
         3*a0*a2^4*b1^4*y2*z1^4 - 6*a2^5*b1^4*y2*z1^4 + 
         2*a0*a2^5*b1^4*y2*z1^4 - 3*a2^4*b1^5*y2*z1^4 - 
         6*a2^2*b1^2*y2^2*z1^4 + 18*a0*a2^2*b1^2*y2^2*z1^4 + 
         a0^2*a2^2*b1^2*y2^2*z1^4 - a0^3*a2^2*b1^2*y2^2*z1^4 + 
         18*a2^3*b1^2*y2^2*z1^4 - 54*a0*a2^3*b1^2*y2^2*z1^4 - 
         3*a0^2*a2^3*b1^2*y2^2*z1^4 + 3*a0^3*a2^3*b1^2*y2^2*z1^4 - 
         18*a2^4*b1^2*y2^2*z1^4 + 54*a0*a2^4*b1^2*y2^2*z1^4 + 
         3*a0^2*a2^4*b1^2*y2^2*z1^4 - 3*a0^3*a2^4*b1^2*y2^2*z1^4 + 
         6*a2^5*b1^2*y2^2*z1^4 - 18*a0*a2^5*b1^2*y2^2*z1^4 - 
         a0^2*a2^5*b1^2*y2^2*z1^4 + a0^3*a2^5*b1^2*y2^2*z1^4 + 
         12*a2^2*b1^3*y2^2*z1^4 - 16*a0*a2^2*b1^3*y2^2*z1^4 - 
         5*a0^2*a2^2*b1^3*y2^2*z1^4 - 15*a2^3*b1^3*y2^2*z1^4 + 
         17*a0*a2^3*b1^3*y2^2*z1^4 + 11*a0^2*a2^3*b1^3*y2^2*z1^4 - 
         6*a2^4*b1^3*y2^2*z1^4 + 14*a0*a2^4*b1^3*y2^2*z1^4 - 
         7*a0^2*a2^4*b1^3*y2^2*z1^4 + 9*a2^5*b1^3*y2^2*z1^4 - 
         15*a0*a2^5*b1^3*y2^2*z1^4 + a0^2*a2^5*b1^3*y2^2*z1^4 - 
         6*a2^2*b1^4*y2^2*z1^4 - 2*a0*a2^2*b1^4*y2^2*z1^4 - 
         6*a2^3*b1^4*y2^2*z1^4 + 10*a0*a2^3*b1^4*y2^2*z1^4 + 
         12*a2^4*b1^4*y2^2*z1^4 - 8*a0*a2^4*b1^4*y2^2*z1^4 + 
         3*a2^3*b1^5*y2^2*z1^4 - a2*b1*y2^3*z1^4 + 9*a0*a2*b1*y2^3*z1^4 - 
         3*a0^2*a2*b1*y2^3*z1^4 - 2*a0^3*a2*b1*y2^3*z1^4 + 
         4*a2^2*b1*y2^3*z1^4 - 36*a0*a2^2*b1*y2^3*z1^4 + 
         12*a0^2*a2^2*b1*y2^3*z1^4 + 8*a0^3*a2^2*b1*y2^3*z1^4 - 
         6*a2^3*b1*y2^3*z1^4 + 54*a0*a2^3*b1*y2^3*z1^4 - 
         18*a0^2*a2^3*b1*y2^3*z1^4 - 12*a0^3*a2^3*b1*y2^3*z1^4 + 
         4*a2^4*b1*y2^3*z1^4 - 36*a0*a2^4*b1*y2^3*z1^4 + 
         12*a0^2*a2^4*b1*y2^3*z1^4 + 8*a0^3*a2^4*b1*y2^3*z1^4 - 
         a2^5*b1*y2^3*z1^4 + 9*a0*a2^5*b1*y2^3*z1^4 - 3*a0^2*a2^5*b1*y2^3*
          z1^4 - 2*a0^3*a2^5*b1*y2^3*z1^4 + 3*a2*b1^2*y2^3*z1^4 - 
         15*a0*a2*b1^2*y2^3*z1^4 - 3*a0^2*a2*b1^2*y2^3*z1^4 + 
         2*a0^3*a2*b1^2*y2^3*z1^4 - 5*a2^2*b1^2*y2^3*z1^4 + 
         22*a0*a2^2*b1^2*y2^3*z1^4 + 14*a0^2*a2^2*b1^2*y2^3*z1^4 - 
         6*a0^3*a2^2*b1^2*y2^3*z1^4 - 3*a2^3*b1^2*y2^3*z1^4 + 
         24*a0*a2^3*b1^2*y2^3*z1^4 - 24*a0^2*a2^3*b1^2*y2^3*z1^4 + 
         6*a0^3*a2^3*b1^2*y2^3*z1^4 + 9*a2^4*b1^2*y2^3*z1^4 - 
         54*a0*a2^4*b1^2*y2^3*z1^4 + 18*a0^2*a2^4*b1^2*y2^3*z1^4 - 
         2*a0^3*a2^4*b1^2*y2^3*z1^4 - 4*a2^5*b1^2*y2^3*z1^4 + 
         23*a0*a2^5*b1^2*y2^3*z1^4 - 5*a0^2*a2^5*b1^2*y2^3*z1^4 - 
         3*a2*b1^3*y2^3*z1^4 + 3*a0*a2*b1^3*y2^3*z1^4 + 6*a0^2*a2*b1^3*y2^3*
          z1^4 - 3*a2^2*b1^3*y2^3*z1^4 + 25*a0*a2^2*b1^3*y2^3*z1^4 - 
         13*a0^2*a2^2*b1^3*y2^3*z1^4 + 15*a2^3*b1^3*y2^3*z1^4 - 
         59*a0*a2^3*b1^3*y2^3*z1^4 + 8*a0^2*a2^3*b1^3*y2^3*z1^4 - 
         9*a2^4*b1^3*y2^3*z1^4 + 31*a0*a2^4*b1^3*y2^3*z1^4 - 
         a0^2*a2^4*b1^3*y2^3*z1^4 + a2*b1^4*y2^3*z1^4 + 
         3*a0*a2*b1^4*y2^3*z1^4 + 5*a2^2*b1^4*y2^3*z1^4 - 
         11*a0*a2^2*b1^4*y2^3*z1^4 - 6*a2^3*b1^4*y2^3*z1^4 + 
         8*a0*a2^3*b1^4*y2^3*z1^4 - a2^2*b1^5*y2^3*z1^4 + a0*b1*y2^4*z1^4 - 
         4*a0^2*b1*y2^4*z1^4 - 13*a0*a2*b1*y2^4*z1^4 + 22*a0^2*a2*b1*y2^4*
          z1^4 + a0^3*a2*b1*y2^4*z1^4 + 42*a0*a2^2*b1*y2^4*z1^4 - 
         48*a0^2*a2^2*b1*y2^4*z1^4 - 4*a0^3*a2^2*b1*y2^4*z1^4 - 
         58*a0*a2^3*b1*y2^4*z1^4 + 52*a0^2*a2^3*b1*y2^4*z1^4 + 
         6*a0^3*a2^3*b1*y2^4*z1^4 + 37*a0*a2^4*b1*y2^4*z1^4 - 
         28*a0^2*a2^4*b1*y2^4*z1^4 - 4*a0^3*a2^4*b1*y2^4*z1^4 - 
         9*a0*a2^5*b1*y2^4*z1^4 + 6*a0^2*a2^5*b1*y2^4*z1^4 + 
         a0^3*a2^5*b1*y2^4*z1^4 - 3*a0*b1^2*y2^4*z1^4 + 
         8*a0^2*b1^2*y2^4*z1^4 + 29*a0*a2*b1^2*y2^4*z1^4 - 
         29*a0^2*a2*b1^2*y2^4*z1^4 - a0^3*a2*b1^2*y2^4*z1^4 - 
         69*a0*a2^2*b1^2*y2^4*z1^4 + 39*a0^2*a2^2*b1^2*y2^4*z1^4 + 
         3*a0^3*a2^2*b1^2*y2^4*z1^4 + 63*a0*a2^3*b1^2*y2^4*z1^4 - 
         23*a0^2*a2^3*b1^2*y2^4*z1^4 - 3*a0^3*a2^3*b1^2*y2^4*z1^4 - 
         20*a0*a2^4*b1^2*y2^4*z1^4 + 5*a0^2*a2^4*b1^2*y2^4*z1^4 + 
         a0^3*a2^4*b1^2*y2^4*z1^4 + 3*a0*b1^3*y2^4*z1^4 - 
         4*a0^2*b1^3*y2^4*z1^4 - 19*a0*a2*b1^3*y2^4*z1^4 + 
         7*a0^2*a2*b1^3*y2^4*z1^4 + 29*a0*a2^2*b1^3*y2^4*z1^4 - 
         2*a0^2*a2^2*b1^3*y2^4*z1^4 - 13*a0*a2^3*b1^3*y2^4*z1^4 - 
         a0^2*a2^3*b1^3*y2^4*z1^4 - a0*b1^4*y2^4*z1^4 + 
         3*a0*a2*b1^4*y2^4*z1^4 - 2*a0*a2^2*b1^4*y2^4*z1^4 + 
         2*a0^2*b1*y2^5*z1^4 - 8*a0^2*a2*b1*y2^5*z1^4 + 12*a0^2*a2^2*b1*y2^5*
          z1^4 - 8*a0^2*a2^3*b1*y2^5*z1^4 + 2*a0^2*a2^4*b1*y2^5*z1^4 - 
         4*a0^2*b1^2*y2^5*z1^4 + 12*a0^2*a2*b1^2*y2^5*z1^4 - 
         12*a0^2*a2^2*b1^2*y2^5*z1^4 + 4*a0^2*a2^3*b1^2*y2^5*z1^4 + 
         2*a0^2*b1^3*y2^5*z1^4 - 4*a0^2*a2*b1^3*y2^5*z1^4 + 
         2*a0^2*a2^2*b1^3*y2^5*z1^4 + a2^4*b1^4*z1^5 - a2^5*b1^4*z1^5 + 
         3*a2^3*b1^3*y2*z1^5 - 2*a0*a2^3*b1^3*y2*z1^5 - 6*a2^4*b1^3*y2*z1^5 + 
         4*a0*a2^4*b1^3*y2*z1^5 + 3*a2^5*b1^3*y2*z1^5 - 
         2*a0*a2^5*b1^3*y2*z1^5 - 3*a2^3*b1^4*y2*z1^5 + 3*a2^4*b1^4*y2*z1^5 + 
         3*a2^2*b1^2*y2^2*z1^5 - 7*a0*a2^2*b1^2*y2^2*z1^5 + 
         a0^2*a2^2*b1^2*y2^2*z1^5 - 9*a2^3*b1^2*y2^2*z1^5 + 
         21*a0*a2^3*b1^2*y2^2*z1^5 - 3*a0^2*a2^3*b1^2*y2^2*z1^5 + 
         9*a2^4*b1^2*y2^2*z1^5 - 21*a0*a2^4*b1^2*y2^2*z1^5 + 
         3*a0^2*a2^4*b1^2*y2^2*z1^5 - 3*a2^5*b1^2*y2^2*z1^5 + 
         7*a0*a2^5*b1^2*y2^2*z1^5 - a0^2*a2^5*b1^2*y2^2*z1^5 - 
         6*a2^2*b1^3*y2^2*z1^5 + 7*a0*a2^2*b1^3*y2^2*z1^5 + 
         12*a2^3*b1^3*y2^2*z1^5 - 14*a0*a2^3*b1^3*y2^2*z1^5 - 
         6*a2^4*b1^3*y2^2*z1^5 + 7*a0*a2^4*b1^3*y2^2*z1^5 + 
         3*a2^2*b1^4*y2^2*z1^5 - 3*a2^3*b1^4*y2^2*z1^5 + a2*b1*y2^3*z1^5 - 
         7*a0*a2*b1*y2^3*z1^5 + 3*a0^2*a2*b1*y2^3*z1^5 - 
         4*a2^2*b1*y2^3*z1^5 + 28*a0*a2^2*b1*y2^3*z1^5 - 
         12*a0^2*a2^2*b1*y2^3*z1^5 + 6*a2^3*b1*y2^3*z1^5 - 
         42*a0*a2^3*b1*y2^3*z1^5 + 18*a0^2*a2^3*b1*y2^3*z1^5 - 
         4*a2^4*b1*y2^3*z1^5 + 28*a0*a2^4*b1*y2^3*z1^5 - 
         12*a0^2*a2^4*b1*y2^3*z1^5 + a2^5*b1*y2^3*z1^5 - 
         7*a0*a2^5*b1*y2^3*z1^5 + 3*a0^2*a2^5*b1*y2^3*z1^5 - 
         3*a2*b1^2*y2^3*z1^5 + 14*a0*a2*b1^2*y2^3*z1^5 - 
         3*a0^2*a2*b1^2*y2^3*z1^5 + 9*a2^2*b1^2*y2^3*z1^5 - 
         42*a0*a2^2*b1^2*y2^3*z1^5 + 9*a0^2*a2^2*b1^2*y2^3*z1^5 - 
         9*a2^3*b1^2*y2^3*z1^5 + 42*a0*a2^3*b1^2*y2^3*z1^5 - 
         9*a0^2*a2^3*b1^2*y2^3*z1^5 + 3*a2^4*b1^2*y2^3*z1^5 - 
         14*a0*a2^4*b1^2*y2^3*z1^5 + 3*a0^2*a2^4*b1^2*y2^3*z1^5 + 
         3*a2*b1^3*y2^3*z1^5 - 7*a0*a2*b1^3*y2^3*z1^5 - 
         6*a2^2*b1^3*y2^3*z1^5 + 14*a0*a2^2*b1^3*y2^3*z1^5 + 
         3*a2^3*b1^3*y2^3*z1^5 - 7*a0*a2^3*b1^3*y2^3*z1^5 - 
         a2*b1^4*y2^3*z1^5 + a2^2*b1^4*y2^3*z1^5 - 2*a0*y2^4*z1^5 + 
         2*a0^2*y2^4*z1^5 + 10*a0*a2*y2^4*z1^5 - 10*a0^2*a2*y2^4*z1^5 - 
         20*a0*a2^2*y2^4*z1^5 + 20*a0^2*a2^2*y2^4*z1^5 + 
         20*a0*a2^3*y2^4*z1^5 - 20*a0^2*a2^3*y2^4*z1^5 - 
         10*a0*a2^4*y2^4*z1^5 + 10*a0^2*a2^4*y2^4*z1^5 + 
         2*a0*a2^5*y2^4*z1^5 - 2*a0^2*a2^5*y2^4*z1^5 + 6*a0*b1*y2^4*z1^5 - 
         4*a0^2*b1*y2^4*z1^5 - 24*a0*a2*b1*y2^4*z1^5 + 16*a0^2*a2*b1*y2^4*
          z1^5 + 36*a0*a2^2*b1*y2^4*z1^5 - 24*a0^2*a2^2*b1*y2^4*z1^5 - 
         24*a0*a2^3*b1*y2^4*z1^5 + 16*a0^2*a2^3*b1*y2^4*z1^5 + 
         6*a0*a2^4*b1*y2^4*z1^5 - 4*a0^2*a2^4*b1*y2^4*z1^5 - 
         6*a0*b1^2*y2^4*z1^5 + 2*a0^2*b1^2*y2^4*z1^5 + 18*a0*a2*b1^2*y2^4*
          z1^5 - 6*a0^2*a2*b1^2*y2^4*z1^5 - 18*a0*a2^2*b1^2*y2^4*z1^5 + 
         6*a0^2*a2^2*b1^2*y2^4*z1^5 + 6*a0*a2^3*b1^2*y2^4*z1^5 - 
         2*a0^2*a2^3*b1^2*y2^4*z1^5 + 2*a0*b1^3*y2^4*z1^5 - 
         4*a0*a2*b1^3*y2^4*z1^5 + 2*a0*a2^2*b1^3*y2^4*z1^5))/
       (a2*(-(a2*b1) + a2*b1*y2 + y2*z1 - a2*y2*z1)^2*(-(a2*b1) + a0*b1*y2 + 
         a2*b1*z1 - a0*y2*z1 + a0*a2*y2*z1)*(-(a2*b1) + a2*b1*y2 + a2*b1*z1 + 
          y2*z1 - a2*y2*z1 - b1*y2*z1)^2*(-(a2*b1) + a0*b1*y2 + a2*b1*y2 - 
         a0*b1*y2^2 + a2*b1*z1 + y2*z1 - a0*y2*z1 - a2*y2*z1 + a0*a2*y2*z1 - 
         b1*y2*z1))), -((a0*(-1 + b1)*y2*z1*(-(a2*b1) + a0*y2 - a0*a2*y2 - 
         a0*b1*y2 + a2*b1*y2 - a0*y2^2 + a0*a2*y2^2 + a0*b1*y2^2 + a2*b1*z1 + 
         y2*z1 - a2*y2*z1 - b1*y2*z1))/(a2*(-1 + y2)*
        (-(a2*b1) + a2*b1*y2 + a2*b1*z1 + y2*z1 - a2*y2*z1 - b1*y2*z1)^2)), 
     (a0^2*y2^2*z1*(a2^2*b1^2 - a2^3*b1^2 - a2^2*b1^3 - a2^3*b1^3 - 
        2*a0*a2*b1^2*y2 - a2^2*b1^2*y2 + 2*a0*a2^2*b1^2*y2 + a2^3*b1^2*y2 + 
        3*a0*a2*b1^3*y2 + a2^2*b1^3*y2 + 2*a2^3*b1^3*y2 - a0*a2*b1^4*y2 + 
        a0^2*b1^2*y2^2 + 2*a0*a2*b1^2*y2^2 - a0^2*a2*b1^2*y2^2 - 
        2*a0*a2^2*b1^2*y2^2 - 2*a0^2*b1^3*y2^2 - 3*a0*a2*b1^3*y2^2 + 
        a0^2*a2*b1^3*y2^2 - a0*a2^2*b1^3*y2^2 - a2^3*b1^3*y2^2 + 
        a0^2*b1^4*y2^2 + a0*a2*b1^4*y2^2 - a0^2*b1^2*y2^3 + 
        a0^2*a2*b1^2*y2^3 + 2*a0^2*b1^3*y2^3 - a0^2*a2*b1^3*y2^3 + 
        a0*a2^2*b1^3*y2^3 - a0^2*b1^4*y2^3 - 4*a2^2*b1^2*z1 + 
        4*a2^3*b1^2*z1 + 4*a2^2*b1^3*z1 + 2*a2^3*b1^3*z1 - a2*b1*y2*z1 + 
        2*a0*a2*b1*y2*z1 + 2*a2^2*b1*y2*z1 - 4*a0*a2^2*b1*y2*z1 - 
        a2^3*b1*y2*z1 + 2*a0*a2^3*b1*y2*z1 + 2*a2*b1^2*y2*z1 + 
        4*a2^2*b1^2*y2*z1 + a0*a2^2*b1^2*y2*z1 - 6*a2^3*b1^2*y2*z1 - 
        a0*a2^3*b1^2*y2*z1 - a2*b1^3*y2*z1 - 3*a0*a2*b1^3*y2*z1 - 
        6*a2^2*b1^3*y2*z1 - 2*a0*a2^2*b1^3*y2*z1 - 2*a2^3*b1^3*y2*z1 + 
        a0*a2*b1^4*y2*z1 + a0*b1*y2^2*z1 - 2*a0^2*b1*y2^2*z1 - 
        3*a0*a2*b1*y2^2*z1 + 4*a0^2*a2*b1*y2^2*z1 + 3*a0*a2^2*b1*y2^2*z1 - 
        2*a0^2*a2^2*b1*y2^2*z1 - a0*a2^3*b1*y2^2*z1 - 2*a0*b1^2*y2^2*z1 + 
        4*a0^2*b1^2*y2^2*z1 - a0*a2*b1^2*y2^2*z1 - 6*a0^2*a2*b1^2*y2^2*z1 - 
        3*a2^2*b1^2*y2^2*z1 + 3*a0*a2^2*b1^2*y2^2*z1 + 2*a0^2*a2^2*b1^2*y2^2*
         z1 + 3*a2^3*b1^2*y2^2*z1 + a0*b1^3*y2^2*z1 - 2*a0^2*b1^3*y2^2*z1 + 
        5*a0*a2*b1^3*y2^2*z1 + 2*a0^2*a2*b1^3*y2^2*z1 + 3*a2^2*b1^3*y2^2*z1 + 
        a0*a2^2*b1^3*y2^2*z1 - a0*a2*b1^4*y2^2*z1 + a0^2*b1*y2^3*z1 - 
        2*a0^2*a2*b1*y2^3*z1 + a0^2*a2^2*b1*y2^3*z1 - 2*a0^2*b1^2*y2^3*z1 + 
        2*a0*a2*b1^2*y2^3*z1 + 3*a0^2*a2*b1^2*y2^3*z1 - 
        2*a0*a2^2*b1^2*y2^3*z1 - a0^2*a2^2*b1^2*y2^3*z1 + a0^2*b1^3*y2^3*z1 - 
        2*a0*a2*b1^3*y2^3*z1 - a0^2*a2*b1^3*y2^3*z1 + 5*a2^2*b1^2*z1^2 - 
        5*a2^3*b1^2*z1^2 - 5*a2^2*b1^3*z1^2 - a2^3*b1^3*z1^2 + 
        4*a2*b1*y2*z1^2 - 3*a0*a2*b1*y2*z1^2 - 8*a2^2*b1*y2*z1^2 + 
        6*a0*a2^2*b1*y2*z1^2 + 4*a2^3*b1*y2*z1^2 - 3*a0*a2^3*b1*y2*z1^2 - 
        8*a2*b1^2*y2*z1^2 + 3*a0*a2*b1^2*y2*z1^2 + 3*a2^2*b1^2*y2*z1^2 - 
        4*a0*a2^2*b1^2*y2*z1^2 + 5*a2^3*b1^2*y2*z1^2 + a0*a2^3*b1^2*y2*z1^2 + 
        4*a2*b1^3*y2*z1^2 + 5*a2^2*b1^3*y2*z1^2 + 2*a0*a2^2*b1^3*y2*z1^2 - 
        a0*y2^2*z1^2 + a0^2*y2^2*z1^2 + 3*a0*a2*y2^2*z1^2 - 
        3*a0^2*a2*y2^2*z1^2 - 3*a0*a2^2*y2^2*z1^2 + 3*a0^2*a2^2*y2^2*z1^2 + 
        a0*a2^3*y2^2*z1^2 - a0^2*a2^3*y2^2*z1^2 + a0*b1*y2^2*z1^2 - 
        2*a0^2*b1*y2^2*z1^2 - 3*a2*b1*y2^2*z1^2 - a0*a2*b1*y2^2*z1^2 + 
        5*a0^2*a2*b1*y2^2*z1^2 + 6*a2^2*b1*y2^2*z1^2 - a0*a2^2*b1*y2^2*z1^2 - 
        4*a0^2*a2^2*b1*y2^2*z1^2 - 3*a2^3*b1*y2^2*z1^2 + 
        a0*a2^3*b1*y2^2*z1^2 + a0^2*a2^3*b1*y2^2*z1^2 + a0*b1^2*y2^2*z1^2 + 
        a0^2*b1^2*y2^2*z1^2 + 6*a2*b1^2*y2^2*z1^2 - 2*a0^2*a2*b1^2*y2^2*
         z1^2 - 6*a2^2*b1^2*y2^2*z1^2 - a0*a2^2*b1^2*y2^2*z1^2 + 
        a0^2*a2^2*b1^2*y2^2*z1^2 - a0*b1^3*y2^2*z1^2 - 3*a2*b1^3*y2^2*z1^2 - 
        2*a0*a2*b1^3*y2^2*z1^2 + a0*b1*y2^3*z1^2 - 2*a0*a2*b1*y2^3*z1^2 + 
        a0*a2^2*b1*y2^3*z1^2 - 2*a0*b1^2*y2^3*z1^2 + 2*a0*a2*b1^2*y2^3*z1^2 + 
        a0*b1^3*y2^3*z1^2 - 2*a2^2*b1^2*z1^3 + 2*a2^3*b1^2*z1^3 + 
        2*a2^2*b1^3*z1^3 - 3*a2*b1*y2*z1^3 + a0*a2*b1*y2*z1^3 + 
        6*a2^2*b1*y2*z1^3 - 2*a0*a2^2*b1*y2*z1^3 - 3*a2^3*b1*y2*z1^3 + 
        a0*a2^3*b1*y2*z1^3 + 6*a2*b1^2*y2*z1^3 - a0*a2*b1^2*y2*z1^3 - 
        6*a2^2*b1^2*y2*z1^3 + a0*a2^2*b1^2*y2*z1^3 - 3*a2*b1^3*y2*z1^3 - 
        y2^2*z1^3 + a0*y2^2*z1^3 + 3*a2*y2^2*z1^3 - 3*a0*a2*y2^2*z1^3 - 
        3*a2^2*y2^2*z1^3 + 3*a0*a2^2*y2^2*z1^3 + a2^3*y2^2*z1^3 - 
        a0*a2^3*y2^2*z1^3 + 3*b1*y2^2*z1^3 - 2*a0*b1*y2^2*z1^3 - 
        6*a2*b1*y2^2*z1^3 + 4*a0*a2*b1*y2^2*z1^3 + 3*a2^2*b1*y2^2*z1^3 - 
        2*a0*a2^2*b1*y2^2*z1^3 - 3*b1^2*y2^2*z1^3 + a0*b1^2*y2^2*z1^3 + 
        3*a2*b1^2*y2^2*z1^3 - a0*a2*b1^2*y2^2*z1^3 + b1^3*y2^2*z1^3))/
      (a2*(-(a2*b1) + a0*b1*y2 + a2*b1*z1 - a0*y2*z1 + a0*a2*y2*z1)*
       (-(a2*b1) + a2*b1*y2 + a2*b1*z1 + y2*z1 - a2*y2*z1 - b1*y2*z1)^2*
       (-(a2*b1) + a0*b1*y2 + a2*b1*y2 - a0*b1*y2^2 + a2*b1*z1 + y2*z1 - 
        a0*y2*z1 - a2*y2*z1 + a0*a2*y2*z1 - b1*y2*z1)), 
     (a0*(a2^5*b1^5 - a0*a2^4*b1^5*y2 - 5*a2^5*b1^5*y2 + 
        5*a0*a2^4*b1^5*y2^2 + 10*a2^5*b1^5*y2^2 - 10*a0*a2^4*b1^5*y2^3 - 
        10*a2^5*b1^5*y2^3 + 10*a0*a2^4*b1^5*y2^4 + 5*a2^5*b1^5*y2^4 - 
        5*a0*a2^4*b1^5*y2^5 - a2^5*b1^5*y2^5 + a0*a2^4*b1^5*y2^6 - 
        3*a2^5*b1^5*z1 - 5*a2^4*b1^4*y2*z1 + 2*a0*a2^4*b1^4*y2*z1 + 
        5*a2^5*b1^4*y2*z1 - 2*a0*a2^5*b1^4*y2*z1 + 3*a2^4*b1^5*y2*z1 + 
        2*a0*a2^4*b1^5*y2*z1 + 12*a2^5*b1^5*y2*z1 + 5*a0*a2^3*b1^4*y2^2*z1 + 
        19*a2^4*b1^4*y2^2*z1 - 14*a0*a2^4*b1^4*y2^2*z1 - 
        19*a2^5*b1^4*y2^2*z1 + 9*a0*a2^5*b1^4*y2^2*z1 - 
        2*a0*a2^3*b1^5*y2^2*z1 - 12*a2^4*b1^5*y2^2*z1 - 
        8*a0*a2^4*b1^5*y2^2*z1 - 18*a2^5*b1^5*y2^2*z1 - 
        2*a0^2*a2^2*b1^4*y2^3*z1 - 19*a0*a2^3*b1^4*y2^3*z1 + 
        3*a0^2*a2^3*b1^4*y2^3*z1 - 26*a2^4*b1^4*y2^3*z1 + 
        35*a0*a2^4*b1^4*y2^3*z1 - a0^2*a2^4*b1^4*y2^3*z1 + 
        26*a2^5*b1^4*y2^3*z1 - 16*a0*a2^5*b1^4*y2^3*z1 + 
        a0^2*a2^2*b1^5*y2^3*z1 + 8*a0*a2^3*b1^5*y2^3*z1 - 
        a0^2*a2^3*b1^5*y2^3*z1 + 18*a2^4*b1^5*y2^3*z1 + 
        12*a0*a2^4*b1^5*y2^3*z1 + 12*a2^5*b1^5*y2^3*z1 + 
        8*a0^2*a2^2*b1^4*y2^4*z1 + 26*a0*a2^3*b1^4*y2^4*z1 - 
        12*a0^2*a2^3*b1^4*y2^4*z1 + 14*a2^4*b1^4*y2^4*z1 - 
        40*a0*a2^4*b1^4*y2^4*z1 + 4*a0^2*a2^4*b1^4*y2^4*z1 - 
        14*a2^5*b1^4*y2^4*z1 + 14*a0*a2^5*b1^4*y2^4*z1 - 
        4*a0^2*a2^2*b1^5*y2^4*z1 - 12*a0*a2^3*b1^5*y2^4*z1 + 
        4*a0^2*a2^3*b1^5*y2^4*z1 - 12*a2^4*b1^5*y2^4*z1 - 
        8*a0*a2^4*b1^5*y2^4*z1 - 3*a2^5*b1^5*y2^4*z1 - 12*a0^2*a2^2*b1^4*y2^5*
         z1 - 14*a0*a2^3*b1^4*y2^5*z1 + 18*a0^2*a2^3*b1^4*y2^5*z1 - 
        a2^4*b1^4*y2^5*z1 + 20*a0*a2^4*b1^4*y2^5*z1 - 6*a0^2*a2^4*b1^4*y2^5*
         z1 + a2^5*b1^4*y2^5*z1 - 6*a0*a2^5*b1^4*y2^5*z1 + 
        6*a0^2*a2^2*b1^5*y2^5*z1 + 8*a0*a2^3*b1^5*y2^5*z1 - 
        6*a0^2*a2^3*b1^5*y2^5*z1 + 3*a2^4*b1^5*y2^5*z1 + 
        2*a0*a2^4*b1^5*y2^5*z1 + 8*a0^2*a2^2*b1^4*y2^6*z1 + 
        a0*a2^3*b1^4*y2^6*z1 - 12*a0^2*a2^3*b1^4*y2^6*z1 - 
        a2^4*b1^4*y2^6*z1 - 2*a0*a2^4*b1^4*y2^6*z1 + 4*a0^2*a2^4*b1^4*y2^6*
         z1 + a2^5*b1^4*y2^6*z1 + a0*a2^5*b1^4*y2^6*z1 - 
        4*a0^2*a2^2*b1^5*y2^6*z1 - 2*a0*a2^3*b1^5*y2^6*z1 + 
        4*a0^2*a2^3*b1^5*y2^6*z1 - 2*a0^2*a2^2*b1^4*y2^7*z1 + 
        a0*a2^3*b1^4*y2^7*z1 + 3*a0^2*a2^3*b1^4*y2^7*z1 - 
        a0*a2^4*b1^4*y2^7*z1 - a0^2*a2^4*b1^4*y2^7*z1 + 
        a0^2*a2^2*b1^5*y2^7*z1 - a0^2*a2^3*b1^5*y2^7*z1 + 3*a2^5*b1^5*z1^2 + 
        12*a2^4*b1^4*y2*z1^2 - 4*a0*a2^4*b1^4*y2*z1^2 - 
        12*a2^5*b1^4*y2*z1^2 + 4*a0*a2^5*b1^4*y2*z1^2 - 6*a2^4*b1^5*y2*z1^2 - 
        a0*a2^4*b1^5*y2*z1^2 - 9*a2^5*b1^5*y2*z1^2 + 9*a2^3*b1^3*y2^2*z1^2 - 
        9*a0*a2^3*b1^3*y2^2*z1^2 - 18*a2^4*b1^3*y2^2*z1^2 + 
        18*a0*a2^4*b1^3*y2^2*z1^2 + 9*a2^5*b1^3*y2^2*z1^2 - 
        9*a0*a2^5*b1^3*y2^2*z1^2 - 12*a2^3*b1^4*y2^2*z1^2 - 
        4*a0*a2^3*b1^4*y2^2*z1^2 - 21*a2^4*b1^4*y2^2*z1^2 + 
        18*a0*a2^4*b1^4*y2^2*z1^2 + 33*a2^5*b1^4*y2^2*z1^2 - 
        14*a0*a2^5*b1^4*y2^2*z1^2 + 3*a2^3*b1^5*y2^2*z1^2 + 
        2*a0*a2^3*b1^5*y2^2*z1^2 + 18*a2^4*b1^5*y2^2*z1^2 + 
        3*a0*a2^4*b1^5*y2^2*z1^2 + 9*a2^5*b1^5*y2^2*z1^2 - 
        6*a0*a2^2*b1^3*y2^3*z1^2 + 4*a0^2*a2^2*b1^3*y2^3*z1^2 - 
        23*a2^3*b1^3*y2^3*z1^2 + 41*a0*a2^3*b1^3*y2^3*z1^2 - 
        9*a0^2*a2^3*b1^3*y2^3*z1^2 + 46*a2^4*b1^3*y2^3*z1^2 - 
        64*a0*a2^4*b1^3*y2^3*z1^2 + 6*a0^2*a2^4*b1^3*y2^3*z1^2 - 
        23*a2^5*b1^3*y2^3*z1^2 + 29*a0*a2^5*b1^3*y2^3*z1^2 - 
        a0^2*a2^5*b1^3*y2^3*z1^2 + 7*a0*a2^2*b1^4*y2^3*z1^2 - 
        a0^2*a2^2*b1^4*y2^3*z1^2 + 33*a2^3*b1^4*y2^3*z1^2 + 
        2*a0*a2^3*b1^4*y2^3*z1^2 + 2*a0^2*a2^3*b1^4*y2^3*z1^2 - 
        6*a2^4*b1^4*y2^3*z1^2 - 27*a0*a2^4*b1^4*y2^3*z1^2 - 
        a0^2*a2^4*b1^4*y2^3*z1^2 - 27*a2^5*b1^4*y2^3*z1^2 + 
        18*a0*a2^5*b1^4*y2^3*z1^2 - a0*a2^2*b1^5*y2^3*z1^2 - 
        9*a2^3*b1^5*y2^3*z1^2 - 6*a0*a2^3*b1^5*y2^3*z1^2 - 
        18*a2^4*b1^5*y2^3*z1^2 - 3*a0*a2^4*b1^5*y2^3*z1^2 - 
        3*a2^5*b1^5*y2^3*z1^2 + 2*a0^2*a2*b1^3*y2^4*z1^2 + 
        15*a0*a2^2*b1^3*y2^4*z1^2 - 18*a0^2*a2^2*b1^3*y2^4*z1^2 + 
        15*a2^3*b1^3*y2^4*z1^2 - 63*a0*a2^3*b1^3*y2^4*z1^2 + 
        33*a0^2*a2^3*b1^3*y2^4*z1^2 - 30*a2^4*b1^3*y2^4*z1^2 + 
        81*a0*a2^4*b1^3*y2^4*z1^2 - 20*a0^2*a2^4*b1^3*y2^4*z1^2 + 
        15*a2^5*b1^3*y2^4*z1^2 - 33*a0*a2^5*b1^3*y2^4*z1^2 + 
        3*a0^2*a2^5*b1^3*y2^4*z1^2 - 2*a0^2*a2*b1^4*y2^4*z1^2 - 
        19*a0*a2^2*b1^4*y2^4*z1^2 + 7*a0^2*a2^2*b1^4*y2^4*z1^2 - 
        27*a2^3*b1^4*y2^4*z1^2 + 16*a0*a2^3*b1^4*y2^4*z1^2 - 
        8*a0^2*a2^3*b1^4*y2^4*z1^2 + 24*a2^4*b1^4*y2^4*z1^2 + 
        13*a0*a2^4*b1^4*y2^4*z1^2 + 3*a0^2*a2^4*b1^4*y2^4*z1^2 + 
        3*a2^5*b1^4*y2^4*z1^2 - 10*a0*a2^5*b1^4*y2^4*z1^2 + 
        3*a0*a2^2*b1^5*y2^4*z1^2 + 9*a2^3*b1^5*y2^4*z1^2 + 
        6*a0*a2^3*b1^5*y2^4*z1^2 + 6*a2^4*b1^5*y2^4*z1^2 + 
        a0*a2^4*b1^5*y2^4*z1^2 - 6*a0^2*a2*b1^3*y2^5*z1^2 - 
        9*a0*a2^2*b1^3*y2^5*z1^2 + 30*a0^2*a2^2*b1^3*y2^5*z1^2 + 
        3*a2^3*b1^3*y2^5*z1^2 + 33*a0*a2^3*b1^3*y2^5*z1^2 - 
        45*a0^2*a2^3*b1^3*y2^5*z1^2 - 6*a2^4*b1^3*y2^5*z1^2 - 
        39*a0*a2^4*b1^3*y2^5*z1^2 + 24*a0^2*a2^4*b1^3*y2^5*z1^2 + 
        3*a2^5*b1^3*y2^5*z1^2 + 15*a0*a2^5*b1^3*y2^5*z1^2 - 
        3*a0^2*a2^5*b1^3*y2^5*z1^2 + 6*a0^2*a2*b1^4*y2^5*z1^2 + 
        15*a0*a2^2*b1^4*y2^5*z1^2 - 15*a0^2*a2^2*b1^4*y2^5*z1^2 + 
        3*a2^3*b1^4*y2^5*z1^2 - 20*a0*a2^3*b1^4*y2^5*z1^2 + 
        12*a0^2*a2^3*b1^4*y2^5*z1^2 - 6*a2^4*b1^4*y2^5*z1^2 + 
        3*a0*a2^4*b1^4*y2^5*z1^2 - 3*a0^2*a2^4*b1^4*y2^5*z1^2 + 
        3*a2^5*b1^4*y2^5*z1^2 + 2*a0*a2^5*b1^4*y2^5*z1^2 - 
        3*a0*a2^2*b1^5*y2^5*z1^2 - 3*a2^3*b1^5*y2^5*z1^2 - 
        2*a0*a2^3*b1^5*y2^5*z1^2 + 6*a0^2*a2*b1^3*y2^6*z1^2 - 
        3*a0*a2^2*b1^3*y2^6*z1^2 - 22*a0^2*a2^2*b1^3*y2^6*z1^2 - 
        4*a2^3*b1^3*y2^6*z1^2 + 4*a0*a2^3*b1^3*y2^6*z1^2 + 
        27*a0^2*a2^3*b1^3*y2^6*z1^2 + 8*a2^4*b1^3*y2^6*z1^2 + 
        a0*a2^4*b1^3*y2^6*z1^2 - 12*a0^2*a2^4*b1^3*y2^6*z1^2 - 
        4*a2^5*b1^3*y2^6*z1^2 - 2*a0*a2^5*b1^3*y2^6*z1^2 + 
        a0^2*a2^5*b1^3*y2^6*z1^2 - 6*a0^2*a2*b1^4*y2^6*z1^2 - 
        a0*a2^2*b1^4*y2^6*z1^2 + 13*a0^2*a2^2*b1^4*y2^6*z1^2 + 
        3*a2^3*b1^4*y2^6*z1^2 + 4*a0*a2^3*b1^4*y2^6*z1^2 - 
        8*a0^2*a2^3*b1^4*y2^6*z1^2 - 3*a2^4*b1^4*y2^6*z1^2 - 
        3*a0*a2^4*b1^4*y2^6*z1^2 + a0^2*a2^4*b1^4*y2^6*z1^2 + 
        a0*a2^2*b1^5*y2^6*z1^2 - 2*a0^2*a2*b1^3*y2^7*z1^2 + 
        3*a0*a2^2*b1^3*y2^7*z1^2 + 6*a0^2*a2^2*b1^3*y2^7*z1^2 - 
        6*a0*a2^3*b1^3*y2^7*z1^2 - 6*a0^2*a2^3*b1^3*y2^7*z1^2 + 
        3*a0*a2^4*b1^3*y2^7*z1^2 + 2*a0^2*a2^4*b1^3*y2^7*z1^2 + 
        2*a0^2*a2*b1^4*y2^7*z1^2 - 2*a0*a2^2*b1^4*y2^7*z1^2 - 
        4*a0^2*a2^2*b1^4*y2^7*z1^2 + 2*a0*a2^3*b1^4*y2^7*z1^2 + 
        2*a0^2*a2^3*b1^4*y2^7*z1^2 - a2^5*b1^5*z1^3 - 9*a2^4*b1^4*y2*z1^3 + 
        2*a0*a2^4*b1^4*y2*z1^3 + 9*a2^5*b1^4*y2*z1^3 - 
        2*a0*a2^5*b1^4*y2*z1^3 + 3*a2^4*b1^5*y2*z1^3 + 2*a2^5*b1^5*y2*z1^3 - 
        15*a2^3*b1^3*y2^2*z1^3 + 14*a0*a2^3*b1^3*y2^2*z1^3 + 
        30*a2^4*b1^3*y2^2*z1^3 - 28*a0*a2^4*b1^3*y2^2*z1^3 - 
        15*a2^5*b1^3*y2^2*z1^3 + 14*a0*a2^5*b1^3*y2^2*z1^3 + 
        18*a2^3*b1^4*y2^2*z1^3 - a0*a2^3*b1^4*y2^2*z1^3 - 
        3*a2^4*b1^4*y2^2*z1^3 - 4*a0*a2^4*b1^4*y2^2*z1^3 - 
        15*a2^5*b1^4*y2^2*z1^3 + 5*a0*a2^5*b1^4*y2^2*z1^3 - 
        3*a2^3*b1^5*y2^2*z1^3 - 6*a2^4*b1^5*y2^2*z1^3 - a2^5*b1^5*y2^2*z1^3 - 
        7*a2^2*b1^2*y2^3*z1^3 + 12*a0*a2^2*b1^2*y2^3*z1^3 - 
        2*a0^2*a2^2*b1^2*y2^3*z1^3 + 21*a2^3*b1^2*y2^3*z1^3 - 
        36*a0*a2^3*b1^2*y2^3*z1^3 + 6*a0^2*a2^3*b1^2*y2^3*z1^3 - 
        21*a2^4*b1^2*y2^3*z1^3 + 36*a0*a2^4*b1^2*y2^3*z1^3 - 
        6*a0^2*a2^4*b1^2*y2^3*z1^3 + 7*a2^5*b1^2*y2^3*z1^3 - 
        12*a0*a2^5*b1^2*y2^3*z1^3 + 2*a0^2*a2^5*b1^2*y2^3*z1^3 + 
        15*a2^2*b1^3*y2^3*z1^3 - 8*a0*a2^2*b1^3*y2^3*z1^3 - 
        a0^2*a2^2*b1^3*y2^3*z1^3 - 9*a2^3*b1^3*y2^3*z1^3 - 
        15*a0*a2^3*b1^3*y2^3*z1^3 + 2*a0^2*a2^3*b1^3*y2^3*z1^3 - 
        27*a2^4*b1^3*y2^3*z1^3 + 54*a0*a2^4*b1^3*y2^3*z1^3 - 
        a0^2*a2^4*b1^3*y2^3*z1^3 + 21*a2^5*b1^3*y2^3*z1^3 - 
        31*a0*a2^5*b1^3*y2^3*z1^3 - 9*a2^2*b1^4*y2^3*z1^3 - 
        3*a0*a2^2*b1^4*y2^3*z1^3 - 21*a2^3*b1^4*y2^3*z1^3 + 
        7*a0*a2^3*b1^4*y2^3*z1^3 + 27*a2^4*b1^4*y2^3*z1^3 + 
        3*a2^5*b1^4*y2^3*z1^3 - 4*a0*a2^5*b1^4*y2^3*z1^3 + 
        a2^2*b1^5*y2^3*z1^3 + 6*a2^3*b1^5*y2^3*z1^3 + 3*a2^4*b1^5*y2^3*z1^3 + 
        a0*a2*b1^2*y2^4*z1^3 - 4*a0^2*a2*b1^2*y2^4*z1^3 + 
        8*a2^2*b1^2*y2^4*z1^3 - 27*a0*a2^2*b1^2*y2^4*z1^3 + 
        18*a0^2*a2^2*b1^2*y2^4*z1^3 - 24*a2^3*b1^2*y2^4*z1^3 + 
        75*a0*a2^3*b1^2*y2^4*z1^3 - 30*a0^2*a2^3*b1^2*y2^4*z1^3 + 
        24*a2^4*b1^2*y2^4*z1^3 - 73*a0*a2^4*b1^2*y2^4*z1^3 + 
        22*a0^2*a2^4*b1^2*y2^4*z1^3 - 8*a2^5*b1^2*y2^4*z1^3 + 
        24*a0*a2^5*b1^2*y2^4*z1^3 - 6*a0^2*a2^5*b1^2*y2^4*z1^3 - 
        3*a0*a2*b1^3*y2^4*z1^3 + 4*a0^2*a2*b1^3*y2^4*z1^3 - 
        21*a2^2*b1^3*y2^4*z1^3 + 26*a0*a2^2*b1^3*y2^4*z1^3 - 
        8*a0^2*a2^2*b1^3*y2^4*z1^3 + 45*a2^3*b1^3*y2^4*z1^3 - 
        23*a0*a2^3*b1^3*y2^4*z1^3 + 4*a0^2*a2^3*b1^3*y2^4*z1^3 - 
        27*a2^4*b1^3*y2^4*z1^3 - 20*a0*a2^4*b1^3*y2^4*z1^3 + 
        3*a2^5*b1^3*y2^4*z1^3 + 20*a0*a2^5*b1^3*y2^4*z1^3 + 
        2*a0*a2*b1^4*y2^4*z1^3 + 15*a2^2*b1^4*y2^4*z1^3 + 
        2*a0*a2^2*b1^4*y2^4*z1^3 - 9*a2^3*b1^4*y2^4*z1^3 - 
        9*a0*a2^3*b1^4*y2^4*z1^3 - 9*a2^4*b1^4*y2^4*z1^3 + 
        4*a0*a2^4*b1^4*y2^4*z1^3 + 3*a2^5*b1^4*y2^4*z1^3 + 
        a0*a2^5*b1^4*y2^4*z1^3 - 2*a2^2*b1^5*y2^4*z1^3 - 
        3*a2^3*b1^5*y2^4*z1^3 + a0*a2*b1^2*y2^5*z1^3 + 9*a0^2*a2*b1^2*y2^5*
         z1^3 + 5*a2^2*b1^2*y2^5*z1^3 + 9*a0*a2^2*b1^2*y2^5*z1^3 - 
        33*a0^2*a2^2*b1^2*y2^5*z1^3 - 15*a2^3*b1^2*y2^5*z1^3 - 
        33*a0*a2^3*b1^2*y2^5*z1^3 + 45*a0^2*a2^3*b1^2*y2^5*z1^3 + 
        15*a2^4*b1^2*y2^5*z1^3 + 35*a0*a2^4*b1^2*y2^5*z1^3 - 
        27*a0^2*a2^4*b1^2*y2^5*z1^3 - 5*a2^5*b1^2*y2^5*z1^3 - 
        12*a0*a2^5*b1^2*y2^5*z1^3 + 6*a0^2*a2^5*b1^2*y2^5*z1^3 + 
        2*a0*a2*b1^3*y2^5*z1^3 - 9*a0^2*a2*b1^3*y2^5*z1^3 - 
        3*a2^2*b1^3*y2^5*z1^3 - 20*a0*a2^2*b1^3*y2^5*z1^3 + 
        21*a0^2*a2^2*b1^3*y2^5*z1^3 - 3*a2^3*b1^3*y2^5*z1^3 + 
        31*a0*a2^3*b1^3*y2^5*z1^3 - 15*a0^2*a2^3*b1^3*y2^5*z1^3 + 
        15*a2^4*b1^3*y2^5*z1^3 - 10*a0*a2^4*b1^3*y2^5*z1^3 + 
        3*a0^2*a2^4*b1^3*y2^5*z1^3 - 9*a2^5*b1^3*y2^5*z1^3 - 
        3*a0*a2^5*b1^3*y2^5*z1^3 - 3*a0*a2*b1^4*y2^5*z1^3 - 
        3*a2^2*b1^4*y2^5*z1^3 + 4*a0*a2^2*b1^4*y2^5*z1^3 + 
        9*a2^3*b1^4*y2^5*z1^3 + a0*a2^3*b1^4*y2^5*z1^3 - 
        6*a2^4*b1^4*y2^5*z1^3 - 2*a0*a2^4*b1^4*y2^5*z1^3 + 
        a2^2*b1^5*y2^5*z1^3 - 5*a0*a2*b1^2*y2^6*z1^3 - 6*a0^2*a2*b1^2*y2^6*
         z1^3 - 6*a2^2*b1^2*y2^6*z1^3 + 15*a0*a2^2*b1^2*y2^6*z1^3 + 
        20*a0^2*a2^2*b1^2*y2^6*z1^3 + 18*a2^3*b1^2*y2^6*z1^3 - 
        15*a0*a2^3*b1^2*y2^6*z1^3 - 24*a0^2*a2^3*b1^2*y2^6*z1^3 - 
        18*a2^4*b1^2*y2^6*z1^3 + 5*a0*a2^4*b1^2*y2^6*z1^3 + 
        12*a0^2*a2^4*b1^2*y2^6*z1^3 + 6*a2^5*b1^2*y2^6*z1^3 - 
        2*a0^2*a2^5*b1^2*y2^6*z1^3 + 5*a0*a2*b1^3*y2^6*z1^3 + 
        6*a0^2*a2*b1^3*y2^6*z1^3 + 9*a2^2*b1^3*y2^6*z1^3 - 
        6*a0*a2^2*b1^3*y2^6*z1^3 - 14*a0^2*a2^2*b1^3*y2^6*z1^3 - 
        18*a2^3*b1^3*y2^6*z1^3 - 3*a0*a2^3*b1^3*y2^6*z1^3 + 
        10*a0^2*a2^3*b1^3*y2^6*z1^3 + 9*a2^4*b1^3*y2^6*z1^3 + 
        4*a0*a2^4*b1^3*y2^6*z1^3 - 2*a0^2*a2^4*b1^3*y2^6*z1^3 - 
        3*a2^2*b1^4*y2^6*z1^3 - 2*a0*a2^2*b1^4*y2^6*z1^3 + 
        3*a2^3*b1^4*y2^6*z1^3 + 2*a0*a2^3*b1^4*y2^6*z1^3 + 
        3*a0*a2*b1^2*y2^7*z1^3 + a0^2*a2*b1^2*y2^7*z1^3 - 
        9*a0*a2^2*b1^2*y2^7*z1^3 - 3*a0^2*a2^2*b1^2*y2^7*z1^3 + 
        9*a0*a2^3*b1^2*y2^7*z1^3 + 3*a0^2*a2^3*b1^2*y2^7*z1^3 - 
        3*a0*a2^4*b1^2*y2^7*z1^3 - a0^2*a2^4*b1^2*y2^7*z1^3 - 
        4*a0*a2*b1^3*y2^7*z1^3 - a0^2*a2*b1^3*y2^7*z1^3 + 
        8*a0*a2^2*b1^3*y2^7*z1^3 + 2*a0^2*a2^2*b1^3*y2^7*z1^3 - 
        4*a0*a2^3*b1^3*y2^7*z1^3 - a0^2*a2^3*b1^3*y2^7*z1^3 + 
        a0*a2*b1^4*y2^7*z1^3 - a0*a2^2*b1^4*y2^7*z1^3 + 2*a2^4*b1^4*y2*z1^4 - 
        2*a2^5*b1^4*y2*z1^4 + 6*a2^3*b1^3*y2^2*z1^4 - 5*a0*a2^3*b1^3*y2^2*
         z1^4 - 12*a2^4*b1^3*y2^2*z1^4 + 10*a0*a2^4*b1^3*y2^2*z1^4 + 
        6*a2^5*b1^3*y2^2*z1^4 - 5*a0*a2^5*b1^3*y2^2*z1^4 - 
        6*a2^3*b1^4*y2^2*z1^4 + 5*a2^4*b1^4*y2^2*z1^4 + a2^5*b1^4*y2^2*z1^4 + 
        6*a2^2*b1^2*y2^3*z1^4 - 11*a0*a2^2*b1^2*y2^3*z1^4 + 
        a0^2*a2^2*b1^2*y2^3*z1^4 - 18*a2^3*b1^2*y2^3*z1^4 + 
        33*a0*a2^3*b1^2*y2^3*z1^4 - 3*a0^2*a2^3*b1^2*y2^3*z1^4 + 
        18*a2^4*b1^2*y2^3*z1^4 - 33*a0*a2^4*b1^2*y2^3*z1^4 + 
        3*a0^2*a2^4*b1^2*y2^3*z1^4 - 6*a2^5*b1^2*y2^3*z1^4 + 
        11*a0*a2^5*b1^2*y2^3*z1^4 - a0^2*a2^5*b1^2*y2^3*z1^4 - 
        12*a2^2*b1^3*y2^3*z1^4 + 9*a0*a2^2*b1^3*y2^3*z1^4 + 
        24*a2^3*b1^3*y2^3*z1^4 - 12*a0*a2^3*b1^3*y2^3*z1^4 - 
        12*a2^4*b1^3*y2^3*z1^4 - 3*a0*a2^4*b1^3*y2^3*z1^4 + 
        6*a0*a2^5*b1^3*y2^3*z1^4 + 6*a2^2*b1^4*y2^3*z1^4 - 
        3*a2^3*b1^4*y2^3*z1^4 - 4*a2^4*b1^4*y2^3*z1^4 + a2^5*b1^4*y2^3*z1^4 + 
        2*a2*b1*y2^4*z1^4 - 5*a0*a2*b1*y2^4*z1^4 + 2*a0^2*a2*b1*y2^4*z1^4 - 
        8*a2^2*b1*y2^4*z1^4 + 20*a0*a2^2*b1*y2^4*z1^4 - 
        8*a0^2*a2^2*b1*y2^4*z1^4 + 12*a2^3*b1*y2^4*z1^4 - 
        30*a0*a2^3*b1*y2^4*z1^4 + 12*a0^2*a2^3*b1*y2^4*z1^4 - 
        8*a2^4*b1*y2^4*z1^4 + 20*a0*a2^4*b1*y2^4*z1^4 - 
        8*a0^2*a2^4*b1*y2^4*z1^4 + 2*a2^5*b1*y2^4*z1^4 - 
        5*a0*a2^5*b1*y2^4*z1^4 + 2*a0^2*a2^5*b1*y2^4*z1^4 - 
        6*a2*b1^2*y2^4*z1^4 + 10*a0*a2*b1^2*y2^4*z1^4 - 
        2*a0^2*a2*b1^2*y2^4*z1^4 + 21*a2^2*b1^2*y2^4*z1^4 - 
        19*a0*a2^2*b1^2*y2^4*z1^4 + 5*a0^2*a2^2*b1^2*y2^4*z1^4 - 
        27*a2^3*b1^2*y2^4*z1^4 - 3*a0*a2^3*b1^2*y2^4*z1^4 - 
        3*a0^2*a2^3*b1^2*y2^4*z1^4 + 15*a2^4*b1^2*y2^4*z1^4 + 
        23*a0*a2^4*b1^2*y2^4*z1^4 - a0^2*a2^4*b1^2*y2^4*z1^4 - 
        3*a2^5*b1^2*y2^4*z1^4 - 11*a0*a2^5*b1^2*y2^4*z1^4 + 
        a0^2*a2^5*b1^2*y2^4*z1^4 + 6*a2*b1^3*y2^4*z1^4 - 
        5*a0*a2*b1^3*y2^4*z1^4 - 12*a2^2*b1^3*y2^4*z1^4 + 
        14*a0*a2^3*b1^3*y2^4*z1^4 + 12*a2^4*b1^3*y2^4*z1^4 - 
        8*a0*a2^4*b1^3*y2^4*z1^4 - 6*a2^5*b1^3*y2^4*z1^4 - 
        a0*a2^5*b1^3*y2^4*z1^4 - 2*a2*b1^4*y2^4*z1^4 - a2^2*b1^4*y2^4*z1^4 + 
        6*a2^3*b1^4*y2^4*z1^4 - 3*a2^4*b1^4*y2^4*z1^4 + a0*b1*y2^5*z1^4 + 
        2*a2*b1*y2^5*z1^4 - a0*a2*b1*y2^5*z1^4 - 3*a0^2*a2*b1*y2^5*z1^4 - 
        8*a2^2*b1*y2^5*z1^4 - 6*a0*a2^2*b1*y2^5*z1^4 + 12*a0^2*a2^2*b1*y2^5*
         z1^4 + 12*a2^3*b1*y2^5*z1^4 + 14*a0*a2^3*b1*y2^5*z1^4 - 
        18*a0^2*a2^3*b1*y2^5*z1^4 - 8*a2^4*b1*y2^5*z1^4 - 
        11*a0*a2^4*b1*y2^5*z1^4 + 12*a0^2*a2^4*b1*y2^5*z1^4 + 
        2*a2^5*b1*y2^5*z1^4 + 3*a0*a2^5*b1*y2^5*z1^4 - 3*a0^2*a2^5*b1*y2^5*
         z1^4 - 2*a0*b1^2*y2^5*z1^4 - 3*a2*b1^2*y2^5*z1^4 - 
        3*a0*a2*b1^2*y2^5*z1^4 + 3*a0^2*a2*b1^2*y2^5*z1^4 + 
        21*a0*a2^2*b1^2*y2^5*z1^4 - 9*a0^2*a2^2*b1^2*y2^5*z1^4 + 
        18*a2^3*b1^2*y2^5*z1^4 - 25*a0*a2^3*b1^2*y2^5*z1^4 + 
        9*a0^2*a2^3*b1^2*y2^5*z1^4 - 24*a2^4*b1^2*y2^5*z1^4 + 
        9*a0*a2^4*b1^2*y2^5*z1^4 - 3*a0^2*a2^4*b1^2*y2^5*z1^4 + 
        9*a2^5*b1^2*y2^5*z1^4 + a0*b1^3*y2^5*z1^4 + 4*a0*a2*b1^3*y2^5*z1^4 + 
        12*a2^2*b1^3*y2^5*z1^4 - 10*a0*a2^2*b1^3*y2^5*z1^4 - 
        24*a2^3*b1^3*y2^5*z1^4 + 4*a0*a2^3*b1^3*y2^5*z1^4 + 
        12*a2^4*b1^3*y2^5*z1^4 + a0*a2^4*b1^3*y2^5*z1^4 + a2*b1^4*y2^5*z1^4 - 
        4*a2^2*b1^4*y2^5*z1^4 + 3*a2^3*b1^4*y2^5*z1^4 - 2*a0*b1*y2^6*z1^4 - 
        4*a2*b1*y2^6*z1^4 + 10*a0*a2*b1*y2^6*z1^4 + a0^2*a2*b1*y2^6*z1^4 + 
        16*a2^2*b1*y2^6*z1^4 - 20*a0*a2^2*b1*y2^6*z1^4 - 
        4*a0^2*a2^2*b1*y2^6*z1^4 - 24*a2^3*b1*y2^6*z1^4 + 
        20*a0*a2^3*b1*y2^6*z1^4 + 6*a0^2*a2^3*b1*y2^6*z1^4 + 
        16*a2^4*b1*y2^6*z1^4 - 10*a0*a2^4*b1*y2^6*z1^4 - 
        4*a0^2*a2^4*b1*y2^6*z1^4 - 4*a2^5*b1*y2^6*z1^4 + 
        2*a0*a2^5*b1*y2^6*z1^4 + a0^2*a2^5*b1*y2^6*z1^4 + 
        4*a0*b1^2*y2^6*z1^4 + 9*a2*b1^2*y2^6*z1^4 - 13*a0*a2*b1^2*y2^6*z1^4 - 
        a0^2*a2*b1^2*y2^6*z1^4 - 27*a2^2*b1^2*y2^6*z1^4 + 
        15*a0*a2^2*b1^2*y2^6*z1^4 + 3*a0^2*a2^2*b1^2*y2^6*z1^4 + 
        27*a2^3*b1^2*y2^6*z1^4 - 7*a0*a2^3*b1^2*y2^6*z1^4 - 
        3*a0^2*a2^3*b1^2*y2^6*z1^4 - 9*a2^4*b1^2*y2^6*z1^4 + 
        a0*a2^4*b1^2*y2^6*z1^4 + a0^2*a2^4*b1^2*y2^6*z1^4 - 
        2*a0*b1^3*y2^6*z1^4 - 6*a2*b1^3*y2^6*z1^4 + 3*a0*a2*b1^3*y2^6*z1^4 + 
        12*a2^2*b1^3*y2^6*z1^4 - 6*a2^3*b1^3*y2^6*z1^4 - 
        a0*a2^3*b1^3*y2^6*z1^4 + a2*b1^4*y2^6*z1^4 - a2^2*b1^4*y2^6*z1^4 + 
        a0*b1*y2^7*z1^4 - 4*a0*a2*b1*y2^7*z1^4 + 6*a0*a2^2*b1*y2^7*z1^4 - 
        4*a0*a2^3*b1*y2^7*z1^4 + a0*a2^4*b1*y2^7*z1^4 - 2*a0*b1^2*y2^7*z1^4 + 
        6*a0*a2*b1^2*y2^7*z1^4 - 6*a0*a2^2*b1^2*y2^7*z1^4 + 
        2*a0*a2^3*b1^2*y2^7*z1^4 + a0*b1^3*y2^7*z1^4 - 
        2*a0*a2*b1^3*y2^7*z1^4 + a0*a2^2*b1^3*y2^7*z1^4 + 
        a0*a2^2*b1^2*y2^3*z1^5 - 3*a0*a2^3*b1^2*y2^3*z1^5 + 
        3*a0*a2^4*b1^2*y2^3*z1^5 - a0*a2^5*b1^2*y2^3*z1^5 - 
        a2^3*b1^3*y2^3*z1^5 + 2*a2^4*b1^3*y2^3*z1^5 - a2^5*b1^3*y2^3*z1^5 + 
        a0*a2*b1*y2^4*z1^5 - 4*a0*a2^2*b1*y2^4*z1^5 + 6*a0*a2^3*b1*y2^4*
         z1^5 - 4*a0*a2^4*b1*y2^4*z1^5 + a0*a2^5*b1*y2^4*z1^5 - 
        a0*a2*b1^2*y2^4*z1^5 - 3*a2^2*b1^2*y2^4*z1^5 + 3*a0*a2^2*b1^2*y2^4*
         z1^5 + 9*a2^3*b1^2*y2^4*z1^5 - 3*a0*a2^3*b1^2*y2^4*z1^5 - 
        9*a2^4*b1^2*y2^4*z1^5 + a0*a2^4*b1^2*y2^4*z1^5 + 
        3*a2^5*b1^2*y2^4*z1^5 + 3*a2^2*b1^3*y2^4*z1^5 - 
        6*a2^3*b1^3*y2^4*z1^5 + 3*a2^4*b1^3*y2^4*z1^5 - 3*a2*b1*y2^5*z1^5 + 
        a0*a2*b1*y2^5*z1^5 + 12*a2^2*b1*y2^5*z1^5 - 4*a0*a2^2*b1*y2^5*z1^5 - 
        18*a2^3*b1*y2^5*z1^5 + 6*a0*a2^3*b1*y2^5*z1^5 + 
        12*a2^4*b1*y2^5*z1^5 - 4*a0*a2^4*b1*y2^5*z1^5 - 3*a2^5*b1*y2^5*z1^5 + 
        a0*a2^5*b1*y2^5*z1^5 + 6*a2*b1^2*y2^5*z1^5 - a0*a2*b1^2*y2^5*z1^5 - 
        18*a2^2*b1^2*y2^5*z1^5 + 3*a0*a2^2*b1^2*y2^5*z1^5 + 
        18*a2^3*b1^2*y2^5*z1^5 - 3*a0*a2^3*b1^2*y2^5*z1^5 - 
        6*a2^4*b1^2*y2^5*z1^5 + a0*a2^4*b1^2*y2^5*z1^5 - 
        3*a2*b1^3*y2^5*z1^5 + 6*a2^2*b1^3*y2^5*z1^5 - 3*a2^3*b1^3*y2^5*z1^5 - 
        y2^6*z1^5 + a0*y2^6*z1^5 + 5*a2*y2^6*z1^5 - 5*a0*a2*y2^6*z1^5 - 
        10*a2^2*y2^6*z1^5 + 10*a0*a2^2*y2^6*z1^5 + 10*a2^3*y2^6*z1^5 - 
        10*a0*a2^3*y2^6*z1^5 - 5*a2^4*y2^6*z1^5 + 5*a0*a2^4*y2^6*z1^5 + 
        a2^5*y2^6*z1^5 - a0*a2^5*y2^6*z1^5 + 3*b1*y2^6*z1^5 - 
        2*a0*b1*y2^6*z1^5 - 12*a2*b1*y2^6*z1^5 + 8*a0*a2*b1*y2^6*z1^5 + 
        18*a2^2*b1*y2^6*z1^5 - 12*a0*a2^2*b1*y2^6*z1^5 - 
        12*a2^3*b1*y2^6*z1^5 + 8*a0*a2^3*b1*y2^6*z1^5 + 3*a2^4*b1*y2^6*z1^5 - 
        2*a0*a2^4*b1*y2^6*z1^5 - 3*b1^2*y2^6*z1^5 + a0*b1^2*y2^6*z1^5 + 
        9*a2*b1^2*y2^6*z1^5 - 3*a0*a2*b1^2*y2^6*z1^5 - 
        9*a2^2*b1^2*y2^6*z1^5 + 3*a0*a2^2*b1^2*y2^6*z1^5 + 
        3*a2^3*b1^2*y2^6*z1^5 - a0*a2^3*b1^2*y2^6*z1^5 + b1^3*y2^6*z1^5 - 
        2*a2*b1^3*y2^6*z1^5 + a2^2*b1^3*y2^6*z1^5))/((-1 + a2)*a2*(-1 + y2)*
       (-(a2*b1) + a2*b1*y2 + y2*z1 - a2*y2*z1)^2*
       (-(a2*b1) + a2*b1*y2 + a2*b1*z1 + y2*z1 - a2*y2*z1 - b1*y2*z1)^2*
       (-(a2*b1) + a0*b1*y2 + a2*b1*y2 - a0*b1*y2^2 + a2*b1*z1 + y2*z1 - 
        a0*y2*z1 - a2*y2*z1 + a0*a2*y2*z1 - b1*y2*z1)), 
     (a0*y2*z1*(a2*b1 - a2*b1^2 - a0*b1*y2 - 2*a0*a2*b1*y2 + a0*b1^2*y2 + 
        2*a0^2*b1*y2^2 + a0*a2*b1*y2^2 - a0^2*b1*y2^3 - a2*b1*z1 + 
        a2*b1^2*z1 + 2*a0*a2*b1*y2*z1 + a0*y2^2*z1 - a0^2*y2^2*z1 - 
        a0*a2*y2^2*z1 + a0^2*a2*y2^2*z1 - a0*b1*y2^2*z1))/
      (a2*(-1 + y2)*(-(a2*b1) + a0*b1*y2 + a2*b1*z1 - a0*y2*z1 + a0*a2*y2*z1)*
       (-(a2*b1) + a0*b1*y2 + a2*b1*y2 - a0*b1*y2^2 + a2*b1*z1 + y2*z1 - 
        a0*y2*z1 - a2*y2*z1 + a0*a2*y2*z1 - b1*y2*z1)), 
     (a0*(-(a2^3*b1^3) + a0*a2^2*b1^3*y2 + a2^3*b1^3*y2 - a0*a2^2*b1^3*y2^2 + 
        3*a2^3*b1^3*z1 + a2^2*b1^2*y2*z1 - 2*a0*a2^2*b1^2*y2*z1 - 
        a2^3*b1^2*y2*z1 + 2*a0*a2^3*b1^2*y2*z1 - a2^2*b1^3*y2*z1 - 
        2*a0*a2^2*b1^3*y2*z1 - 2*a2^3*b1^3*y2*z1 + a0*a2*b1*y2^2*z1 - 
        2*a0*a2^2*b1*y2^2*z1 + a0*a2^3*b1*y2^2*z1 - 3*a0*a2*b1^2*y2^2*z1 + 
        7*a0*a2^2*b1^2*y2^2*z1 - 4*a0*a2^3*b1^2*y2^2*z1 + 
        2*a0*a2*b1^3*y2^2*z1 - a0^2*b1*y2^3*z1 + 2*a0^2*a2*b1*y2^3*z1 - 
        a0^2*a2^2*b1*y2^3*z1 + 2*a0^2*b1^2*y2^3*z1 - 3*a0^2*a2*b1^2*y2^3*z1 - 
        a0*a2^2*b1^2*y2^3*z1 + a0^2*a2^2*b1^2*y2^3*z1 + 
        a0*a2^3*b1^2*y2^3*z1 - a0^2*b1^3*y2^3*z1 + a0^2*a2*b1^3*y2^3*z1 - 
        3*a2^3*b1^3*z1^2 - 2*a2^2*b1^2*y2*z1^2 + 4*a0*a2^2*b1^2*y2*z1^2 + 
        2*a2^3*b1^2*y2*z1^2 - 4*a0*a2^3*b1^2*y2*z1^2 + 2*a2^2*b1^3*y2*z1^2 + 
        a0*a2^2*b1^3*y2*z1^2 + a2^3*b1^3*y2*z1^2 + 2*a0*a2*b1*y2^2*z1^2 - 
        4*a0*a2^2*b1*y2^2*z1^2 + 2*a0*a2^3*b1*y2^2*z1^2 - 
        4*a0*a2^2*b1^2*y2^2*z1^2 + 4*a0*a2^3*b1^2*y2^2*z1^2 - 
        2*a0*a2*b1^3*y2^2*z1^2 + a0*a2^2*b1^3*y2^2*z1^2 + a0^2*y2^3*z1^2 - 
        3*a0^2*a2*y2^3*z1^2 + 3*a0^2*a2^2*y2^3*z1^2 - a0^2*a2^3*y2^3*z1^2 - 
        2*a0^2*b1*y2^3*z1^2 - 2*a0*a2*b1*y2^3*z1^2 + 5*a0^2*a2*b1*y2^3*z1^2 + 
        4*a0*a2^2*b1*y2^3*z1^2 - 4*a0^2*a2^2*b1*y2^3*z1^2 - 
        2*a0*a2^3*b1*y2^3*z1^2 + a0^2*a2^3*b1*y2^3*z1^2 + 
        a0^2*b1^2*y2^3*z1^2 + 2*a0*a2*b1^2*y2^3*z1^2 - 2*a0^2*a2*b1^2*y2^3*
         z1^2 - 2*a0*a2^2*b1^2*y2^3*z1^2 + a0^2*a2^2*b1^2*y2^3*z1^2 + 
        a2^3*b1^3*z1^3 + a2^2*b1^2*y2*z1^3 - 2*a0*a2^2*b1^2*y2*z1^3 - 
        a2^3*b1^2*y2*z1^3 + 2*a0*a2^3*b1^2*y2*z1^3 - a2^2*b1^3*y2*z1^3 - 
        3*a0*a2*b1*y2^2*z1^3 + 6*a0*a2^2*b1*y2^2*z1^3 - 
        3*a0*a2^3*b1*y2^2*z1^3 + 3*a0*a2*b1^2*y2^2*z1^3 - 
        3*a0*a2^2*b1^2*y2^2*z1^3 - a0*y2^3*z1^3 + 3*a0*a2*y2^3*z1^3 - 
        3*a0*a2^2*y2^3*z1^3 + a0*a2^3*y2^3*z1^3 + 2*a0*b1*y2^3*z1^3 - 
        4*a0*a2*b1*y2^3*z1^3 + 2*a0*a2^2*b1*y2^3*z1^3 - a0*b1^2*y2^3*z1^3 + 
        a0*a2*b1^2*y2^3*z1^3))/((-1 + a2)*a2*(-(a2*b1) + a0*b1*y2 + 
        a2*b1*z1 - a0*y2*z1 + a0*a2*y2*z1)*(-(a2*b1) + a2*b1*y2 + a2*b1*z1 + 
         y2*z1 - a2*y2*z1 - b1*y2*z1)^2), 
     -((a0^2*y2*z1*(a2^2*b1^2 - a2*b1*y2 + a2^2*b1*y2 + a2*b1^2*y2 - 
         2*a2^2*b1^2*y2 + a0*b1*y2^2 + a2*b1*y2^2 - a0*a2*b1*y2^2 - 
         a2^2*b1*y2^2 - 2*a0*b1^2*y2^2 - a2*b1^2*y2^2 + a0*a2*b1^2*y2^2 + 
         a2^2*b1^2*y2^2 + a0*b1^3*y2^2 - a0*b1*y2^3 + a0*a2*b1*y2^3 + 
         2*a0*b1^2*y2^3 - a0*a2*b1^2*y2^3 - a0*b1^3*y2^3 - 2*a2^2*b1^2*z1 + 
         2*a2^2*b1^2*y2*z1 + y2^2*z1 - a0*y2^2*z1 - 2*a2*y2^2*z1 + 
         2*a0*a2*y2^2*z1 + a2^2*y2^2*z1 - a0*a2^2*y2^2*z1 - 2*b1*y2^2*z1 + 
         2*a0*b1*y2^2*z1 + 3*a2*b1*y2^2*z1 - 3*a0*a2*b1*y2^2*z1 - 
         a2^2*b1*y2^2*z1 + a0*a2^2*b1*y2^2*z1 + b1^2*y2^2*z1 - 
         a0*b1^2*y2^2*z1 - a2*b1^2*y2^2*z1 + a0*a2*b1^2*y2^2*z1 + 
         a2^2*b1^2*z1^2 + a2*b1*y2*z1^2 - a2^2*b1*y2*z1^2 - a2*b1^2*y2*z1^2))/
       (a2*(-(a2*b1) + a2*b1*y2 + a2*b1*z1 + y2*z1 - a2*y2*z1 - b1*y2*z1)^2*
        (-(a2*b1) + a0*b1*y2 + a2*b1*y2 - a0*b1*y2^2 + a2*b1*z1 + y2*z1 - 
         a0*y2*z1 - a2*y2*z1 + a0*a2*y2*z1 - b1*y2*z1))), 
     -((a0*(a2^2*b1^2 - 2*a0*a2*b1^2*y2 + a0^2*b1^2*y2^2 - 2*a2^2*b1^2*z1 + 
         2*a0*a2*b1*y2*z1 - 2*a0*a2^2*b1*y2*z1 + 2*a0*a2*b1^2*y2*z1 - 
         2*a0^2*b1*y2^2*z1 - a0*a2*b1*y2^2*z1 + 2*a0^2*a2*b1*y2^2*z1 + 
         a0*a2^2*b1*y2^2*z1 + a0^2*b1*y2^3*z1 - a0^2*a2*b1*y2^3*z1 + 
         a2^2*b1^2*z1^2 - 2*a0*a2*b1*y2*z1^2 + 2*a0*a2^2*b1*y2*z1^2 - 
         a0*y2^2*z1^2 + a0^2*y2^2*z1^2 + 2*a0*a2*y2^2*z1^2 - 
         2*a0^2*a2*y2^2*z1^2 - a0*a2^2*y2^2*z1^2 + a0^2*a2^2*y2^2*z1^2 + 
         a0*b1*y2^2*z1^2 - a0*a2*b1*y2^2*z1^2))/((-1 + a2)*a2*
        (-(a2*b1) + a0*b1*y2 + a2*b1*z1 - a0*y2*z1 + a0*a2*y2*z1)*
        (-(a2*b1) + a0*b1*y2 + a2*b1*y2 - a0*b1*y2^2 + a2*b1*z1 + y2*z1 - 
         a0*y2*z1 - a2*y2*z1 + a0*a2*y2*z1 - b1*y2*z1))), 
     -((a0*y2^2*z1*(-a0 + a0*a2 + a2*b1 + z1 - a2*z1))/
       (a2*(-(a2*b1) + a2*b1*y2 + y2*z1 - a2*y2*z1)^2)), 
     (a0*y2^2*z1*(-a0 + a0*a2 + a2*b1 + z1 - a2*z1))/
      (a2*(-(a2*b1) + a2*b1*y2 + y2*z1 - a2*y2*z1)^2)}
 
finLog2 = {(a0*y2^2*z1*(-(a0^2*a2^3*b1^4) - a2^4*b1^4 + 2*a0*a2^4*b1^4 + 
        a0^2*a2^4*b1^4 + a0*a2^3*b1^5 + a0^2*a2^3*b1^5 - a0*a2^4*b1^5 + 
        a0^3*a2^2*b1^4*y2 + 2*a0*a2^3*b1^4*y2 - a0^2*a2^3*b1^4*y2 - 
        a0^3*a2^3*b1^4*y2 + 2*a2^4*b1^4*y2 - 5*a0*a2^4*b1^4*y2 - 
        2*a0^2*a2^4*b1^4*y2 - 2*a0^2*a2^2*b1^5*y2 - a0^3*a2^2*b1^5*y2 - 
        2*a0*a2^3*b1^5*y2 + 2*a0*a2^4*b1^5*y2 - a0^2*a2^2*b1^4*y2^2 - 
        a0^3*a2^2*b1^4*y2^2 - 4*a0*a2^3*b1^4*y2^2 + 6*a0^2*a2^3*b1^4*y2^2 + 
        2*a0^3*a2^3*b1^4*y2^2 - a2^4*b1^4*y2^2 + 4*a0*a2^4*b1^4*y2^2 + 
        a0^2*a2^4*b1^4*y2^2 + a0^3*a2*b1^5*y2^2 + 4*a0^2*a2^2*b1^5*y2^2 + 
        a0^3*a2^2*b1^5*y2^2 + a0*a2^3*b1^5*y2^2 - 3*a0^2*a2^3*b1^5*y2^2 - 
        a0*a2^4*b1^5*y2^2 + 2*a0^2*a2^2*b1^4*y2^3 - a0^3*a2^2*b1^4*y2^3 + 
        2*a0*a2^3*b1^4*y2^3 - 5*a0^2*a2^3*b1^4*y2^3 - a0^3*a2^3*b1^4*y2^3 - 
        a0*a2^4*b1^4*y2^3 - 2*a0^3*a2*b1^5*y2^3 - 2*a0^2*a2^2*b1^5*y2^3 + 
        a0^3*a2^2*b1^5*y2^3 + 2*a0^2*a2^3*b1^5*y2^3 - a0^2*a2^2*b1^4*y2^4 + 
        a0^3*a2^2*b1^4*y2^4 + a0^2*a2^3*b1^4*y2^4 + a0^3*a2*b1^5*y2^4 - 
        a0^3*a2^2*b1^5*y2^4 - a2^3*b1^3*z1 + a0*a2^3*b1^3*z1 + 
        a0^2*a2^3*b1^3*z1 + a2^4*b1^3*z1 - a0*a2^4*b1^3*z1 - 
        a0^2*a2^4*b1^3*z1 + a2^3*b1^4*z1 - 5*a0*a2^3*b1^4*z1 + 
        2*a0^2*a2^3*b1^4*z1 + 4*a2^4*b1^4*z1 - 3*a0*a2^4*b1^4*z1 - 
        3*a0^2*a2^4*b1^4*z1 - 2*a0*a2^3*b1^5*z1 - 3*a0^2*a2^3*b1^5*z1 + 
        3*a0*a2^4*b1^5*z1 + 4*a0*a2^2*b1^3*y2*z1 + 2*a0^2*a2^2*b1^3*y2*z1 - 
        2*a0^3*a2^2*b1^3*y2*z1 + 4*a2^3*b1^3*y2*z1 - 16*a0*a2^3*b1^3*y2*z1 - 
        4*a0^2*a2^3*b1^3*y2*z1 + 3*a0^3*a2^3*b1^3*y2*z1 - 4*a2^4*b1^3*y2*z1 + 
        12*a0*a2^4*b1^3*y2*z1 + 2*a0^2*a2^4*b1^3*y2*z1 - 
        a0^3*a2^4*b1^3*y2*z1 - 4*a0*a2^2*b1^4*y2*z1 + 6*a0^2*a2^2*b1^4*y2*
         z1 - 4*a2^3*b1^4*y2*z1 + 12*a0*a2^3*b1^4*y2*z1 - 
        2*a0^2*a2^3*b1^4*y2*z1 + a0^3*a2^3*b1^4*y2*z1 - 6*a2^4*b1^4*y2*z1 + 
        4*a0*a2^4*b1^4*y2*z1 + 7*a0^2*a2^4*b1^4*y2*z1 + 
        3*a0^2*a2^2*b1^5*y2*z1 + 2*a0^3*a2^2*b1^5*y2*z1 + 
        2*a0*a2^3*b1^5*y2*z1 + a0^2*a2^3*b1^5*y2*z1 - 4*a0*a2^4*b1^5*y2*z1 - 
        5*a0^2*a2*b1^3*y2^2*z1 - 2*a0^3*a2*b1^3*y2^2*z1 - 
        9*a0*a2^2*b1^3*y2^2*z1 + 15*a0^2*a2^2*b1^3*y2^2*z1 + 
        6*a0^3*a2^2*b1^3*y2^2*z1 - 3*a2^3*b1^3*y2^2*z1 + 
        25*a0*a2^3*b1^3*y2^2*z1 - 10*a0^2*a2^3*b1^3*y2^2*z1 - 
        6*a0^3*a2^3*b1^3*y2^2*z1 + 3*a2^4*b1^3*y2^2*z1 - 
        16*a0*a2^4*b1^3*y2^2*z1 + 2*a0^3*a2^4*b1^3*y2^2*z1 + 
        4*a0^2*a2*b1^4*y2^2*z1 - 2*a0^3*a2*b1^4*y2^2*z1 + 
        9*a0*a2^2*b1^4*y2^2*z1 - 20*a0^2*a2^2*b1^4*y2^2*z1 + 
        a0^3*a2^2*b1^4*y2^2*z1 + 3*a2^3*b1^4*y2^2*z1 - 8*a0*a2^3*b1^4*y2^2*
         z1 + 2*a0^2*a2^3*b1^4*y2^2*z1 - 3*a0^3*a2^3*b1^4*y2^2*z1 + 
        2*a2^4*b1^4*y2^2*z1 - a0*a2^4*b1^4*y2^2*z1 - 5*a0^2*a2^4*b1^4*y2^2*
         z1 + a0^2*a2*b1^5*y2^2*z1 - a0^3*a2*b1^5*y2^2*z1 - 
        3*a0^2*a2^2*b1^5*y2^2*z1 - 2*a0^3*a2^2*b1^5*y2^2*z1 + 
        3*a0^2*a2^3*b1^5*y2^2*z1 + a0*a2^4*b1^5*y2^2*z1 + 
        2*a0^3*b1^3*y2^3*z1 + 7*a0^2*a2*b1^3*y2^3*z1 - 3*a0^3*a2*b1^3*y2^3*
         z1 + 5*a0*a2^2*b1^3*y2^3*z1 - 23*a0^2*a2^2*b1^3*y2^3*z1 - 
        10*a0*a2^3*b1^3*y2^3*z1 + 17*a0^2*a2^3*b1^3*y2^3*z1 + 
        2*a0^3*a2^3*b1^3*y2^3*z1 + 5*a0*a2^4*b1^3*y2^3*z1 - 
        a0^2*a2^4*b1^3*y2^3*z1 - a0^3*a2^4*b1^3*y2^3*z1 - a0^3*b1^4*y2^3*z1 - 
        6*a0^2*a2*b1^4*y2^3*z1 + 7*a0^3*a2*b1^4*y2^3*z1 - 
        5*a0*a2^2*b1^4*y2^3*z1 + 16*a0^2*a2^2*b1^4*y2^3*z1 - 
        4*a0^3*a2^2*b1^4*y2^3*z1 + a0*a2^3*b1^4*y2^3*z1 - 
        2*a0^2*a2^3*b1^4*y2^3*z1 + 3*a0^3*a2^3*b1^4*y2^3*z1 + 
        a0^2*a2^4*b1^4*y2^3*z1 - a0^3*b1^5*y2^3*z1 - a0^2*a2*b1^5*y2^3*z1 + 
        a0^3*a2*b1^5*y2^3*z1 - a0^2*a2^3*b1^5*y2^3*z1 - 2*a0^3*b1^3*y2^4*z1 - 
        2*a0^2*a2*b1^3*y2^4*z1 + 5*a0^3*a2*b1^3*y2^4*z1 + 
        6*a0^2*a2^2*b1^3*y2^4*z1 - 4*a0^3*a2^2*b1^3*y2^4*z1 - 
        4*a0^2*a2^3*b1^3*y2^4*z1 + a0^3*a2^3*b1^3*y2^4*z1 + 
        a0^3*b1^4*y2^4*z1 + 2*a0^2*a2*b1^4*y2^4*z1 - 5*a0^3*a2*b1^4*y2^4*z1 - 
        2*a0^2*a2^2*b1^4*y2^4*z1 + 3*a0^3*a2^2*b1^4*y2^4*z1 - 
        a0^3*a2^3*b1^4*y2^4*z1 + a0^3*b1^5*y2^4*z1 + 4*a2^3*b1^3*z1^2 - 
        3*a0^2*a2^3*b1^3*z1^2 - 4*a2^4*b1^3*z1^2 + 3*a0^2*a2^4*b1^3*z1^2 - 
        4*a2^3*b1^4*z1^2 + 14*a0*a2^3*b1^4*z1^2 - 6*a2^4*b1^4*z1^2 - 
        3*a0*a2^4*b1^4*z1^2 + 3*a0^2*a2^4*b1^4*z1^2 + 3*a0^2*a2^3*b1^5*z1^2 - 
        3*a0*a2^4*b1^5*z1^2 + 2*a2^2*b1^2*y2*z1^2 - 7*a0*a2^2*b1^2*y2*z1^2 - 
        2*a0^2*a2^2*b1^2*y2*z1^2 + a0^3*a2^2*b1^2*y2*z1^2 - 
        4*a2^3*b1^2*y2*z1^2 + 14*a0*a2^3*b1^2*y2*z1^2 + 
        4*a0^2*a2^3*b1^2*y2*z1^2 - 2*a0^3*a2^3*b1^2*y2*z1^2 + 
        2*a2^4*b1^2*y2*z1^2 - 7*a0*a2^4*b1^2*y2*z1^2 - 2*a0^2*a2^4*b1^2*y2*
         z1^2 + a0^3*a2^4*b1^2*y2*z1^2 - 4*a2^2*b1^3*y2*z1^2 + 
        2*a0*a2^2*b1^3*y2*z1^2 - 14*a0^2*a2^2*b1^3*y2*z1^2 + 
        3*a0^3*a2^2*b1^3*y2*z1^2 - 8*a2^3*b1^3*y2*z1^2 + 
        18*a0*a2^3*b1^3*y2*z1^2 + 25*a0^2*a2^3*b1^3*y2*z1^2 - 
        5*a0^3*a2^3*b1^3*y2*z1^2 + 12*a2^4*b1^3*y2*z1^2 - 
        20*a0*a2^4*b1^3*y2*z1^2 - 11*a0^2*a2^4*b1^3*y2*z1^2 + 
        2*a0^3*a2^4*b1^3*y2*z1^2 + 2*a2^2*b1^4*y2*z1^2 + 
        3*a0*a2^2*b1^4*y2*z1^2 - 8*a0^2*a2^2*b1^4*y2*z1^2 - 
        3*a0^3*a2^2*b1^4*y2*z1^2 + 12*a2^3*b1^4*y2*z1^2 - 
        26*a0*a2^3*b1^4*y2*z1^2 + 3*a0^2*a2^3*b1^4*y2*z1^2 + 
        a0^3*a2^3*b1^4*y2*z1^2 + 6*a2^4*b1^4*y2*z1^2 + 
        7*a0*a2^4*b1^4*y2*z1^2 - 8*a0^2*a2^4*b1^4*y2*z1^2 + 
        2*a0*a2^2*b1^5*y2*z1^2 - a0^3*a2^2*b1^5*y2*z1^2 + 
        2*a0*a2^3*b1^5*y2*z1^2 - 2*a0^2*a2^3*b1^5*y2*z1^2 + 
        2*a0*a2^4*b1^5*y2*z1^2 - 5*a0*a2*b1^2*y2^2*z1^2 + 
        9*a0^2*a2*b1^2*y2^2*z1^2 + 4*a0^3*a2*b1^2*y2^2*z1^2 - 
        3*a2^2*b1^2*y2^2*z1^2 + 30*a0*a2^2*b1^2*y2^2*z1^2 - 
        23*a0^2*a2^2*b1^2*y2^2*z1^2 - 11*a0^3*a2^2*b1^2*y2^2*z1^2 + 
        6*a2^3*b1^2*y2^2*z1^2 - 45*a0*a2^3*b1^2*y2^2*z1^2 + 
        19*a0^2*a2^3*b1^2*y2^2*z1^2 + 10*a0^3*a2^3*b1^2*y2^2*z1^2 - 
        3*a2^4*b1^2*y2^2*z1^2 + 20*a0*a2^4*b1^2*y2^2*z1^2 - 
        5*a0^2*a2^4*b1^2*y2^2*z1^2 - 3*a0^3*a2^4*b1^2*y2^2*z1^2 + 
        9*a0*a2*b1^3*y2^2*z1^2 + 6*a0^3*a2*b1^3*y2^2*z1^2 + 
        6*a2^2*b1^3*y2^2*z1^2 - 24*a0*a2^2*b1^3*y2^2*z1^2 + 
        4*a0^2*a2^2*b1^3*y2^2*z1^2 - 14*a0^3*a2^2*b1^3*y2^2*z1^2 - 
        2*a0*a2^3*b1^3*y2^2*z1^2 - 14*a0^2*a2^3*b1^3*y2^2*z1^2 + 
        12*a0^3*a2^3*b1^3*y2^2*z1^2 - 6*a2^4*b1^3*y2^2*z1^2 + 
        17*a0*a2^4*b1^3*y2^2*z1^2 + 10*a0^2*a2^4*b1^3*y2^2*z1^2 - 
        4*a0^3*a2^4*b1^3*y2^2*z1^2 - 3*a0*a2*b1^4*y2^2*z1^2 - 
        5*a0^2*a2*b1^4*y2^2*z1^2 - 3*a2^2*b1^4*y2^2*z1^2 - 
        5*a0*a2^2*b1^4*y2^2*z1^2 + 22*a0^2*a2^2*b1^4*y2^2*z1^2 + 
        4*a0^3*a2^2*b1^4*y2^2*z1^2 - 6*a2^3*b1^4*y2^2*z1^2 + 
        10*a0*a2^3*b1^4*y2^2*z1^2 - 4*a0^2*a2^3*b1^4*y2^2*z1^2 - 
        a2^4*b1^4*y2^2*z1^2 - 3*a0*a2^4*b1^4*y2^2*z1^2 + 
        4*a0^2*a2^4*b1^4*y2^2*z1^2 - a0*a2*b1^5*y2^2*z1^2 - 
        4*a0^2*a2*b1^5*y2^2*z1^2 - a0*a2^2*b1^5*y2^2*z1^2 - 
        a0^2*a2^2*b1^5*y2^2*z1^2 + a0^3*a2^2*b1^5*y2^2*z1^2 - 
        a0*a2^3*b1^5*y2^2*z1^2 + 3*a0^2*b1^2*y2^3*z1^2 - 
        5*a0^3*b1^2*y2^3*z1^2 + 4*a0*a2*b1^2*y2^3*z1^2 - 
        23*a0^2*a2*b1^2*y2^3*z1^2 + 11*a0^3*a2*b1^2*y2^3*z1^2 - 
        17*a0*a2^2*b1^2*y2^3*z1^2 + 42*a0^2*a2^2*b1^2*y2^3*z1^2 - 
        5*a0^3*a2^2*b1^2*y2^3*z1^2 + 22*a0*a2^3*b1^2*y2^3*z1^2 - 
        27*a0^2*a2^3*b1^2*y2^3*z1^2 - 3*a0^3*a2^3*b1^2*y2^3*z1^2 - 
        9*a0*a2^4*b1^2*y2^3*z1^2 + 5*a0^2*a2^4*b1^2*y2^3*z1^2 + 
        2*a0^3*a2^4*b1^2*y2^3*z1^2 - 5*a0^2*b1^3*y2^3*z1^2 - 
        a0^3*b1^3*y2^3*z1^2 - 8*a0*a2*b1^3*y2^3*z1^2 + 19*a0^2*a2*b1^3*y2^3*
         z1^2 - 5*a0^3*a2*b1^3*y2^3*z1^2 + 16*a0*a2^2*b1^3*y2^3*z1^2 - 
        9*a0^2*a2^2*b1^3*y2^3*z1^2 + 11*a0^3*a2^2*b1^3*y2^3*z1^2 - 
        7*a0*a2^3*b1^3*y2^3*z1^2 - 2*a0^2*a2^3*b1^3*y2^3*z1^2 - 
        7*a0^3*a2^3*b1^3*y2^3*z1^2 - a0*a2^4*b1^3*y2^3*z1^2 - 
        3*a0^2*a2^4*b1^3*y2^3*z1^2 + 2*a0^3*a2^4*b1^3*y2^3*z1^2 + 
        a0^2*b1^4*y2^3*z1^2 + 5*a0^3*b1^4*y2^3*z1^2 + 4*a0*a2*b1^4*y2^3*
         z1^2 + a0^2*a2*b1^4*y2^3*z1^2 - 6*a0^3*a2*b1^4*y2^3*z1^2 + 
        a0*a2^2*b1^4*y2^3*z1^2 - 9*a0^2*a2^2*b1^4*y2^3*z1^2 - 
        a0^3*a2^2*b1^4*y2^3*z1^2 + a0*a2^3*b1^4*y2^3*z1^2 + 
        a0^2*b1^5*y2^3*z1^2 + a0^3*b1^5*y2^3*z1^2 + 3*a0^2*a2*b1^5*y2^3*
         z1^2 - a0^2*b1^2*y2^4*z1^2 + 4*a0^3*b1^2*y2^4*z1^2 + 
        7*a0^2*a2*b1^2*y2^4*z1^2 - 11*a0^3*a2*b1^2*y2^4*z1^2 - 
        11*a0^2*a2^2*b1^2*y2^4*z1^2 + 10*a0^3*a2^2*b1^2*y2^4*z1^2 + 
        5*a0^2*a2^3*b1^2*y2^4*z1^2 - 3*a0^3*a2^3*b1^2*y2^4*z1^2 + 
        2*a0^2*b1^3*y2^4*z1^2 - 8*a0^2*a2*b1^3*y2^4*z1^2 + 
        2*a0^3*a2*b1^3*y2^4*z1^2 + 5*a0^2*a2^2*b1^3*y2^4*z1^2 - 
        3*a0^3*a2^2*b1^3*y2^4*z1^2 + a0^2*a2^3*b1^3*y2^4*z1^2 + 
        a0^3*a2^3*b1^3*y2^4*z1^2 - a0^2*b1^4*y2^4*z1^2 - 
        3*a0^3*b1^4*y2^4*z1^2 + a0^2*a2*b1^4*y2^4*z1^2 + 
        3*a0^3*a2*b1^4*y2^4*z1^2 - a0^3*b1^5*y2^4*z1^2 - 6*a2^3*b1^3*z1^3 - 
        6*a0*a2^3*b1^3*z1^3 + 3*a0^2*a2^3*b1^3*z1^3 + 6*a2^4*b1^3*z1^3 + 
        6*a0*a2^4*b1^3*z1^3 - 3*a0^2*a2^4*b1^3*z1^3 + 6*a2^3*b1^4*z1^3 - 
        12*a0*a2^3*b1^4*z1^3 - 2*a0^2*a2^3*b1^4*z1^3 + 4*a2^4*b1^4*z1^3 + 
        7*a0*a2^4*b1^4*z1^3 - a0^2*a2^4*b1^4*z1^3 + 2*a0*a2^3*b1^5*z1^3 - 
        a0^2*a2^3*b1^5*z1^3 + a0*a2^4*b1^5*z1^3 - 6*a2^2*b1^2*y2*z1^3 + 
        14*a0*a2^2*b1^2*y2*z1^3 + 10*a0^2*a2^2*b1^2*y2*z1^3 - 
        2*a0^3*a2^2*b1^2*y2*z1^3 + 12*a2^3*b1^2*y2*z1^3 - 
        28*a0*a2^3*b1^2*y2*z1^3 - 20*a0^2*a2^3*b1^2*y2*z1^3 + 
        4*a0^3*a2^3*b1^2*y2*z1^3 - 6*a2^4*b1^2*y2*z1^3 + 
        14*a0*a2^4*b1^2*y2*z1^3 + 10*a0^2*a2^4*b1^2*y2*z1^3 - 
        2*a0^3*a2^4*b1^2*y2*z1^3 + 12*a2^2*b1^3*y2*z1^3 - 
        14*a0*a2^2*b1^3*y2*z1^3 + 19*a0^2*a2^2*b1^3*y2*z1^3 + 
        10*a0*a2^3*b1^3*y2*z1^3 - 35*a0^2*a2^3*b1^3*y2*z1^3 + 
        a0^3*a2^3*b1^3*y2*z1^3 - 12*a2^4*b1^3*y2*z1^3 + 
        4*a0*a2^4*b1^3*y2*z1^3 + 16*a0^2*a2^4*b1^3*y2*z1^3 - 
        a0^3*a2^4*b1^3*y2*z1^3 - 6*a2^2*b1^4*y2*z1^3 + 
        4*a0*a2^2*b1^4*y2*z1^3 - 2*a0^2*a2^2*b1^4*y2*z1^3 + 
        2*a0^3*a2^2*b1^4*y2*z1^3 - 12*a2^3*b1^4*y2*z1^3 + 
        8*a0*a2^3*b1^4*y2*z1^3 + 4*a0^2*a2^3*b1^4*y2*z1^3 - 
        a0^3*a2^3*b1^4*y2*z1^3 - 2*a2^4*b1^4*y2*z1^3 - 
        6*a0*a2^4*b1^4*y2*z1^3 + 3*a0^2*a2^4*b1^4*y2*z1^3 - 
        4*a0*a2^2*b1^5*y2*z1^3 - a0^2*a2^2*b1^5*y2*z1^3 - 
        2*a0*a2^3*b1^5*y2*z1^3 + a0^2*a2^3*b1^5*y2*z1^3 - a2*b1*y2^2*z1^3 + 
        8*a0*a2*b1*y2^2*z1^3 - 4*a0^2*a2*b1*y2^2*z1^3 - 
        2*a0^3*a2*b1*y2^2*z1^3 + 3*a2^2*b1*y2^2*z1^3 - 
        24*a0*a2^2*b1*y2^2*z1^3 + 12*a0^2*a2^2*b1*y2^2*z1^3 + 
        6*a0^3*a2^2*b1*y2^2*z1^3 - 3*a2^3*b1*y2^2*z1^3 + 
        24*a0*a2^3*b1*y2^2*z1^3 - 12*a0^2*a2^3*b1*y2^2*z1^3 - 
        6*a0^3*a2^3*b1*y2^2*z1^3 + a2^4*b1*y2^2*z1^3 - 
        8*a0*a2^4*b1*y2^2*z1^3 + 4*a0^2*a2^4*b1*y2^2*z1^3 + 
        2*a0^3*a2^4*b1*y2^2*z1^3 + 3*a2*b1^2*y2^2*z1^3 - 
        9*a0*a2*b1^2*y2^2*z1^3 - 8*a0^2*a2*b1^2*y2^2*z1^3 - 
        10*a0^3*a2*b1^2*y2^2*z1^3 - 9*a0*a2^2*b1^2*y2^2*z1^3 + 
        15*a0^2*a2^2*b1^2*y2^2*z1^3 + 27*a0^3*a2^2*b1^2*y2^2*z1^3 - 
        9*a2^3*b1^2*y2^2*z1^3 + 45*a0*a2^3*b1^2*y2^2*z1^3 - 
        6*a0^2*a2^3*b1^2*y2^2*z1^3 - 24*a0^3*a2^3*b1^2*y2^2*z1^3 + 
        6*a2^4*b1^2*y2^2*z1^3 - 27*a0*a2^4*b1^2*y2^2*z1^3 - 
        a0^2*a2^4*b1^2*y2^2*z1^3 + 7*a0^3*a2^4*b1^2*y2^2*z1^3 - 
        3*a2*b1^3*y2^2*z1^3 - 4*a0*a2*b1^3*y2^2*z1^3 + 
        a0^2*a2*b1^3*y2^2*z1^3 - 9*a2^2*b1^3*y2^2*z1^3 + 
        34*a0*a2^2*b1^3*y2^2*z1^3 - 10*a0^2*a2^2*b1^3*y2^2*z1^3 + 
        a0^3*a2^2*b1^3*y2^2*z1^3 + 9*a2^3*b1^3*y2^2*z1^3 - 
        29*a0*a2^3*b1^3*y2^2*z1^3 + 19*a0^2*a2^3*b1^3*y2^2*z1^3 - 
        3*a0^3*a2^3*b1^3*y2^2*z1^3 + 3*a2^4*b1^3*y2^2*z1^3 - 
        a0*a2^4*b1^3*y2^2*z1^3 - 10*a0^2*a2^4*b1^3*y2^2*z1^3 + 
        2*a0^3*a2^4*b1^3*y2^2*z1^3 + a2*b1^4*y2^2*z1^3 + 
        3*a0*a2*b1^4*y2^2*z1^3 + 8*a0^2*a2*b1^4*y2^2*z1^3 + 
        2*a0^3*a2*b1^4*y2^2*z1^3 + 6*a2^2*b1^4*y2^2*z1^3 - 
        2*a0*a2^2*b1^4*y2^2*z1^3 - 5*a0^2*a2^2*b1^4*y2^2*z1^3 - 
        4*a0^3*a2^2*b1^4*y2^2*z1^3 + 3*a2^3*b1^4*y2^2*z1^3 + 
        2*a0*a2^3*b1^4*y2^2*z1^3 - 4*a0^2*a2^3*b1^4*y2^2*z1^3 + 
        a0^3*a2^3*b1^4*y2^2*z1^3 + 2*a0*a2*b1^5*y2^2*z1^3 + 
        3*a0^2*a2*b1^5*y2^2*z1^3 + a0*a2^2*b1^5*y2^2*z1^3 + a0*b1*y2^3*z1^3 - 
        6*a0^2*b1*y2^3*z1^3 + 4*a0^3*b1*y2^3*z1^3 - 10*a0*a2*b1*y2^3*z1^3 + 
        25*a0^2*a2*b1*y2^3*z1^3 - 12*a0^3*a2*b1*y2^3*z1^3 + 
        24*a0*a2^2*b1*y2^3*z1^3 - 39*a0^2*a2^2*b1*y2^3*z1^3 + 
        12*a0^3*a2^2*b1*y2^3*z1^3 - 22*a0*a2^3*b1*y2^3*z1^3 + 
        27*a0^2*a2^3*b1*y2^3*z1^3 - 4*a0^3*a2^3*b1*y2^3*z1^3 + 
        7*a0*a2^4*b1*y2^3*z1^3 - 7*a0^2*a2^4*b1*y2^3*z1^3 - 
        3*a0*b1^2*y2^3*z1^3 + 8*a0^2*b1^2*y2^3*z1^3 + 6*a0^3*b1^2*y2^3*z1^3 + 
        19*a0*a2*b1^2*y2^3*z1^3 - 12*a0^2*a2*b1^2*y2^3*z1^3 - 
        10*a0^3*a2*b1^2*y2^3*z1^3 - 26*a0*a2^2*b1^2*y2^3*z1^3 + 
        a0^2*a2^2*b1^2*y2^3*z1^3 - 2*a0^3*a2^2*b1^2*y2^3*z1^3 + 
        7*a0*a2^3*b1^2*y2^3*z1^3 + 2*a0^2*a2^3*b1^2*y2^3*z1^3 + 
        10*a0^3*a2^3*b1^2*y2^3*z1^3 + 3*a0*a2^4*b1^2*y2^3*z1^3 + 
        a0^2*a2^4*b1^2*y2^3*z1^3 - 4*a0^3*a2^4*b1^2*y2^3*z1^3 + 
        3*a0*b1^3*y2^3*z1^3 + a0^2*b1^3*y2^3*z1^3 - 6*a0^3*b1^3*y2^3*z1^3 - 
        8*a0*a2*b1^3*y2^3*z1^3 - 10*a0^2*a2*b1^3*y2^3*z1^3 + 
        9*a0^3*a2*b1^3*y2^3*z1^3 + 4*a0*a2^2*b1^3*y2^3*z1^3 + 
        5*a0^2*a2^2*b1^3*y2^3*z1^3 - a0^3*a2^2*b1^3*y2^3*z1^3 + 
        a0*a2^3*b1^3*y2^3*z1^3 + 4*a0^2*a2^3*b1^3*y2^3*z1^3 - 
        2*a0^3*a2^3*b1^3*y2^3*z1^3 - a0*b1^4*y2^3*z1^3 - 
        2*a0^2*b1^4*y2^3*z1^3 - 4*a0^3*b1^4*y2^3*z1^3 - 
        a0*a2*b1^4*y2^3*z1^3 - 2*a0^2*a2*b1^4*y2^3*z1^3 + 
        3*a0^3*a2*b1^4*y2^3*z1^3 - 2*a0*a2^2*b1^4*y2^3*z1^3 + 
        3*a0^2*a2^2*b1^4*y2^3*z1^3 - a0^2*b1^5*y2^3*z1^3 - 
        a0^2*a2*b1^5*y2^3*z1^3 + 2*a0^2*b1*y2^4*z1^3 - 2*a0^3*b1*y2^4*z1^3 - 
        6*a0^2*a2*b1*y2^4*z1^3 + 6*a0^3*a2*b1*y2^4*z1^3 + 
        6*a0^2*a2^2*b1*y2^4*z1^3 - 6*a0^3*a2^2*b1*y2^4*z1^3 - 
        2*a0^2*a2^3*b1*y2^4*z1^3 + 2*a0^3*a2^3*b1*y2^4*z1^3 - 
        4*a0^2*b1^2*y2^4*z1^3 - 3*a0^3*b1^2*y2^4*z1^3 + 
        6*a0^2*a2*b1^2*y2^4*z1^3 + 8*a0^3*a2*b1^2*y2^4*z1^3 - 
        7*a0^3*a2^2*b1^2*y2^4*z1^3 - 2*a0^2*a2^3*b1^2*y2^4*z1^3 + 
        2*a0^3*a2^3*b1^2*y2^4*z1^3 + 2*a0^2*b1^3*y2^4*z1^3 + 
        3*a0^3*b1^3*y2^4*z1^3 - 5*a0^3*a2*b1^3*y2^4*z1^3 - 
        2*a0^2*a2^2*b1^3*y2^4*z1^3 + 2*a0^3*a2^2*b1^3*y2^4*z1^3 + 
        2*a0^3*b1^4*y2^4*z1^3 - a0^3*a2*b1^4*y2^4*z1^3 + 4*a2^3*b1^3*z1^4 + 
        8*a0*a2^3*b1^3*z1^4 - a0^2*a2^3*b1^3*z1^4 - 4*a2^4*b1^3*z1^4 - 
        8*a0*a2^4*b1^3*z1^4 + a0^2*a2^4*b1^3*z1^4 - 4*a2^3*b1^4*z1^4 + 
        2*a0*a2^3*b1^4*z1^4 + a0^2*a2^3*b1^4*z1^4 - a2^4*b1^4*z1^4 - 
        3*a0*a2^4*b1^4*z1^4 - a0*a2^3*b1^5*z1^4 + 6*a2^2*b1^2*y2*z1^4 - 
        7*a0*a2^2*b1^2*y2*z1^4 - 14*a0^2*a2^2*b1^2*y2*z1^4 + 
        a0^3*a2^2*b1^2*y2*z1^4 - 12*a2^3*b1^2*y2*z1^4 + 
        14*a0*a2^3*b1^2*y2*z1^4 + 28*a0^2*a2^3*b1^2*y2*z1^4 - 
        2*a0^3*a2^3*b1^2*y2*z1^4 + 6*a2^4*b1^2*y2*z1^4 - 
        7*a0*a2^4*b1^2*y2*z1^4 - 14*a0^2*a2^4*b1^2*y2*z1^4 + 
        a0^3*a2^4*b1^2*y2*z1^4 - 12*a2^2*b1^3*y2*z1^4 + 
        6*a0*a2^2*b1^3*y2*z1^4 - 4*a0^2*a2^2*b1^3*y2*z1^4 - 
        a0^3*a2^2*b1^3*y2*z1^4 + 8*a2^3*b1^3*y2*z1^4 - 
        10*a0*a2^3*b1^3*y2*z1^4 + 11*a0^2*a2^3*b1^3*y2*z1^4 + 
        a0^3*a2^3*b1^3*y2*z1^4 + 4*a2^4*b1^3*y2*z1^4 + 
        4*a0*a2^4*b1^3*y2*z1^4 - 7*a0^2*a2^4*b1^3*y2*z1^4 + 
        6*a2^2*b1^4*y2*z1^4 - a0*a2^2*b1^4*y2*z1^4 + 4*a0^2*a2^2*b1^4*y2*
         z1^4 + 4*a2^3*b1^4*y2*z1^4 + 4*a0*a2^3*b1^4*y2*z1^4 - 
        4*a0^2*a2^3*b1^4*y2*z1^4 + 2*a0*a2^2*b1^5*y2*z1^4 + 
        2*a2*b1*y2^2*z1^4 - 12*a0*a2*b1*y2^2*z1^4 + 4*a0^2*a2*b1*y2^2*z1^4 + 
        5*a0^3*a2*b1*y2^2*z1^4 - 6*a2^2*b1*y2^2*z1^4 + 
        36*a0*a2^2*b1*y2^2*z1^4 - 12*a0^2*a2^2*b1*y2^2*z1^4 - 
        15*a0^3*a2^2*b1*y2^2*z1^4 + 6*a2^3*b1*y2^2*z1^4 - 
        36*a0*a2^3*b1*y2^2*z1^4 + 12*a0^2*a2^3*b1*y2^2*z1^4 + 
        15*a0^3*a2^3*b1*y2^2*z1^4 - 2*a2^4*b1*y2^2*z1^4 + 
        12*a0*a2^4*b1*y2^2*z1^4 - 4*a0^2*a2^4*b1*y2^2*z1^4 - 
        5*a0^3*a2^4*b1*y2^2*z1^4 - 6*a2*b1^2*y2^2*z1^4 + 
        21*a0*a2*b1^2*y2^2*z1^4 + 3*a0^2*a2*b1^2*y2^2*z1^4 + 
        4*a0^3*a2*b1^2*y2^2*z1^4 + 9*a2^2*b1^2*y2^2*z1^4 - 
        35*a0*a2^2*b1^2*y2^2*z1^4 - 12*a0^3*a2^2*b1^2*y2^2*z1^4 + 
        7*a0*a2^3*b1^2*y2^2*z1^4 - 9*a0^2*a2^3*b1^2*y2^2*z1^4 + 
        12*a0^3*a2^3*b1^2*y2^2*z1^4 - 3*a2^4*b1^2*y2^2*z1^4 + 
        7*a0*a2^4*b1^2*y2^2*z1^4 + 6*a0^2*a2^4*b1^2*y2^2*z1^4 - 
        4*a0^3*a2^4*b1^2*y2^2*z1^4 + 6*a2*b1^3*y2^2*z1^4 - 
        7*a0*a2*b1^3*y2^2*z1^4 - 4*a0^3*a2*b1^3*y2^2*z1^4 + 
        a0*a2^2*b1^3*y2^2*z1^4 - 5*a0^2*a2^2*b1^3*y2^2*z1^4 + 
        7*a0^3*a2^2*b1^3*y2^2*z1^4 - 6*a2^3*b1^3*y2^2*z1^4 + 
        6*a0*a2^3*b1^3*y2^2*z1^4 + 5*a0^2*a2^3*b1^3*y2^2*z1^4 - 
        3*a0^3*a2^3*b1^3*y2^2*z1^4 - 2*a2*b1^4*y2^2*z1^4 - 
        a0*a2*b1^4*y2^2*z1^4 - 7*a0^2*a2*b1^4*y2^2*z1^4 - 
        3*a2^2*b1^4*y2^2*z1^4 - 2*a0*a2^2*b1^4*y2^2*z1^4 + 
        4*a0^2*a2^2*b1^4*y2^2*z1^4 - a0*a2*b1^5*y2^2*z1^4 - 2*a0*y2^3*z1^4 + 
        3*a0^2*y2^3*z1^4 - a0^3*y2^3*z1^4 + 8*a0*a2*y2^3*z1^4 - 
        12*a0^2*a2*y2^3*z1^4 + 4*a0^3*a2*y2^3*z1^4 - 12*a0*a2^2*y2^3*z1^4 + 
        18*a0^2*a2^2*y2^3*z1^4 - 6*a0^3*a2^2*y2^3*z1^4 + 
        8*a0*a2^3*y2^3*z1^4 - 12*a0^2*a2^3*y2^3*z1^4 + 
        4*a0^3*a2^3*y2^3*z1^4 - 2*a0*a2^4*y2^3*z1^4 + 3*a0^2*a2^4*y2^3*z1^4 - 
        a0^3*a2^4*y2^3*z1^4 + 6*a0*b1*y2^3*z1^4 - a0^2*b1*y2^3*z1^4 - 
        5*a0^3*b1*y2^3*z1^4 - 15*a0*a2*b1*y2^3*z1^4 + 14*a0^3*a2*b1*y2^3*
         z1^4 + 9*a0*a2^2*b1*y2^3*z1^4 + 6*a0^2*a2^2*b1*y2^3*z1^4 - 
        12*a0^3*a2^2*b1*y2^3*z1^4 + 3*a0*a2^3*b1*y2^3*z1^4 - 
        8*a0^2*a2^3*b1*y2^3*z1^4 + 2*a0^3*a2^3*b1*y2^3*z1^4 - 
        3*a0*a2^4*b1*y2^3*z1^4 + 3*a0^2*a2^4*b1*y2^3*z1^4 + 
        a0^3*a2^4*b1*y2^3*z1^4 - 6*a0*b1^2*y2^3*z1^4 - 
        5*a0^2*b1^2*y2^3*z1^4 + a0^3*b1^2*y2^3*z1^4 + 7*a0*a2*b1^2*y2^3*
         z1^4 + 10*a0^2*a2*b1^2*y2^3*z1^4 - a0^3*a2*b1^2*y2^3*z1^4 + 
        4*a0*a2^2*b1^2*y2^3*z1^4 - 5*a0^2*a2^2*b1^2*y2^3*z1^4 - 
        a0^3*a2^2*b1^2*y2^3*z1^4 - 5*a0*a2^3*b1^2*y2^3*z1^4 + 
        a0^3*a2^3*b1^2*y2^3*z1^4 + 2*a0*b1^3*y2^3*z1^4 + 
        a0^2*b1^3*y2^3*z1^4 + 5*a0^3*b1^3*y2^3*z1^4 - a0*a2*b1^3*y2^3*z1^4 + 
        2*a0^2*a2*b1^3*y2^3*z1^4 - 7*a0^3*a2*b1^3*y2^3*z1^4 - 
        a0*a2^2*b1^3*y2^3*z1^4 - 3*a0^2*a2^2*b1^3*y2^3*z1^4 + 
        2*a0^3*a2^2*b1^3*y2^3*z1^4 + 2*a0^2*b1^4*y2^3*z1^4 + 
        a0*a2*b1^4*y2^3*z1^4 - a0^2*b1*y2^4*z1^4 + 2*a0^3*b1*y2^4*z1^4 + 
        3*a0^2*a2*b1*y2^4*z1^4 - 6*a0^3*a2*b1*y2^4*z1^4 - 
        3*a0^2*a2^2*b1*y2^4*z1^4 + 6*a0^3*a2^2*b1*y2^4*z1^4 + 
        a0^2*a2^3*b1*y2^4*z1^4 - 2*a0^3*a2^3*b1*y2^4*z1^4 + 
        2*a0^2*b1^2*y2^4*z1^4 - a0^3*b1^2*y2^4*z1^4 - 4*a0^2*a2*b1^2*y2^4*
         z1^4 + 2*a0^3*a2*b1^2*y2^4*z1^4 + 2*a0^2*a2^2*b1^2*y2^4*z1^4 - 
        a0^3*a2^2*b1^2*y2^4*z1^4 - a0^2*b1^3*y2^4*z1^4 - 
        a0^3*b1^3*y2^4*z1^4 + a0^2*a2*b1^3*y2^4*z1^4 + 
        a0^3*a2*b1^3*y2^4*z1^4 - a2^3*b1^3*z1^5 - 3*a0*a2^3*b1^3*z1^5 + 
        a2^4*b1^3*z1^5 + 3*a0*a2^4*b1^3*z1^5 + a2^3*b1^4*z1^5 + 
        a0*a2^3*b1^4*z1^5 - 2*a2^2*b1^2*y2*z1^5 + 6*a0^2*a2^2*b1^2*y2*z1^5 + 
        4*a2^3*b1^2*y2*z1^5 - 12*a0^2*a2^3*b1^2*y2*z1^5 - 
        2*a2^4*b1^2*y2*z1^5 + 6*a0^2*a2^4*b1^2*y2*z1^5 + 
        4*a2^2*b1^3*y2*z1^5 + 2*a0*a2^2*b1^3*y2*z1^5 - 3*a0^2*a2^2*b1^3*y2*
         z1^5 - 4*a2^3*b1^3*y2*z1^5 - 2*a0*a2^3*b1^3*y2*z1^5 + 
        3*a0^2*a2^3*b1^3*y2*z1^5 - 2*a2^2*b1^4*y2*z1^5 - 
        2*a0*a2^2*b1^4*y2*z1^5 - a2*b1*y2^2*z1^5 + 4*a0*a2*b1*y2^2*z1^5 - 
        3*a0^3*a2*b1*y2^2*z1^5 + 3*a2^2*b1*y2^2*z1^5 - 
        12*a0*a2^2*b1*y2^2*z1^5 + 9*a0^3*a2^2*b1*y2^2*z1^5 - 
        3*a2^3*b1*y2^2*z1^5 + 12*a0*a2^3*b1*y2^2*z1^5 - 
        9*a0^3*a2^3*b1*y2^2*z1^5 + a2^4*b1*y2^2*z1^5 - 
        4*a0*a2^4*b1*y2^2*z1^5 + 3*a0^3*a2^4*b1*y2^2*z1^5 + 
        3*a2*b1^2*y2^2*z1^5 - 7*a0*a2*b1^2*y2^2*z1^5 - 4*a0^2*a2*b1^2*y2^2*
         z1^5 + 2*a0^3*a2*b1^2*y2^2*z1^5 - 6*a2^2*b1^2*y2^2*z1^5 + 
        14*a0*a2^2*b1^2*y2^2*z1^5 + 8*a0^2*a2^2*b1^2*y2^2*z1^5 - 
        4*a0^3*a2^2*b1^2*y2^2*z1^5 + 3*a2^3*b1^2*y2^2*z1^5 - 
        7*a0*a2^3*b1^2*y2^2*z1^5 - 4*a0^2*a2^3*b1^2*y2^2*z1^5 + 
        2*a0^3*a2^3*b1^2*y2^2*z1^5 - 3*a2*b1^3*y2^2*z1^5 + 
        2*a0*a2*b1^3*y2^2*z1^5 + 4*a0^2*a2*b1^3*y2^2*z1^5 + 
        3*a2^2*b1^3*y2^2*z1^5 - 2*a0*a2^2*b1^3*y2^2*z1^5 - 
        4*a0^2*a2^2*b1^3*y2^2*z1^5 + a2*b1^4*y2^2*z1^5 + 
        a0*a2*b1^4*y2^2*z1^5 + a0*y2^3*z1^5 - 2*a0^2*y2^3*z1^5 + 
        a0^3*y2^3*z1^5 - 4*a0*a2*y2^3*z1^5 + 8*a0^2*a2*y2^3*z1^5 - 
        4*a0^3*a2*y2^3*z1^5 + 6*a0*a2^2*y2^3*z1^5 - 12*a0^2*a2^2*y2^3*z1^5 + 
        6*a0^3*a2^2*y2^3*z1^5 - 4*a0*a2^3*y2^3*z1^5 + 8*a0^2*a2^3*y2^3*z1^5 - 
        4*a0^3*a2^3*y2^3*z1^5 + a0*a2^4*y2^3*z1^5 - 2*a0^2*a2^4*y2^3*z1^5 + 
        a0^3*a2^4*y2^3*z1^5 - 3*a0*b1*y2^3*z1^5 + 3*a0^2*b1*y2^3*z1^5 + 
        a0^3*b1*y2^3*z1^5 + 9*a0*a2*b1*y2^3*z1^5 - 9*a0^2*a2*b1*y2^3*z1^5 - 
        3*a0^3*a2*b1*y2^3*z1^5 - 9*a0*a2^2*b1*y2^3*z1^5 + 
        9*a0^2*a2^2*b1*y2^3*z1^5 + 3*a0^3*a2^2*b1*y2^3*z1^5 + 
        3*a0*a2^3*b1*y2^3*z1^5 - 3*a0^2*a2^3*b1*y2^3*z1^5 - 
        a0^3*a2^3*b1*y2^3*z1^5 + 3*a0*b1^2*y2^3*z1^5 - 
        2*a0^3*b1^2*y2^3*z1^5 - 6*a0*a2*b1^2*y2^3*z1^5 + 
        4*a0^3*a2*b1^2*y2^3*z1^5 + 3*a0*a2^2*b1^2*y2^3*z1^5 - 
        2*a0^3*a2^2*b1^2*y2^3*z1^5 - a0*b1^3*y2^3*z1^5 - 
        a0^2*b1^3*y2^3*z1^5 + a0*a2*b1^3*y2^3*z1^5 + a0^2*a2*b1^3*y2^3*z1^5))/
      (a2*(-1 + z1)*(-(a2*b1) + a0*b1*y2 + a2*b1*z1 - a0*y2*z1 + a0*a2*y2*z1)*
       (-(a2*b1) + a0*b1*y2 + a2*b1*y2 - a0*b1*y2^2 + a2*b1*z1 + y2*z1 - 
        a0*y2*z1 - a2*y2*z1 + a0*a2*y2*z1 - b1*y2*z1)*
       (a2*b1 - a2*b1*y2 - a2*b1*z1 - y2*z1 + a2*y2*z1 + b1*y2*z1)^3), 
     -((a0*y2*z1*(-(a2^2*b1^2) - a0*a2^2*b1^2 + a2^3*b1^2 + a0*a2^3*b1^2 + 
         4*a2^2*b1^3 + 3*a0*a2^2*b1^3 - 4*a2^3*b1^3 - 2*a0*a2^3*b1^3 - 
         5*a2^2*b1^4 - 3*a0*a2^2*b1^4 + 3*a2^3*b1^4 + a0*a2^3*b1^4 + 
         2*a2^2*b1^5 + a0*a2^2*b1^5 + 3*a2^2*b1^2*y2 + 2*a0*a2^2*b1^2*y2 - 
         3*a2^3*b1^2*y2 - 2*a0*a2^3*b1^2*y2 - a0*a2*b1^3*y2 - 
         10*a2^2*b1^3*y2 - 5*a0*a2^2*b1^3*y2 + 10*a2^3*b1^3*y2 + 
         4*a0*a2^3*b1^3*y2 + 2*a0*a2*b1^4*y2 + 11*a2^2*b1^4*y2 + 
         4*a0*a2^2*b1^4*y2 - 7*a2^3*b1^4*y2 - a0*a2^3*b1^4*y2 - 
         a0*a2*b1^5*y2 - 4*a2^2*b1^5*y2 - a0*a2^2*b1^5*y2 - 
         3*a2^2*b1^2*y2^2 - a0*a2^2*b1^2*y2^2 + 3*a2^3*b1^2*y2^2 + 
         a0*a2^3*b1^2*y2^2 + 2*a0*a2*b1^3*y2^2 + 8*a2^2*b1^3*y2^2 + 
         a0*a2^2*b1^3*y2^2 - 8*a2^3*b1^3*y2^2 - 2*a0*a2^3*b1^3*y2^2 - 
         4*a0*a2*b1^4*y2^2 - 7*a2^2*b1^4*y2^2 + a0*a2^2*b1^4*y2^2 + 
         5*a2^3*b1^4*y2^2 - a0*a2^3*b1^4*y2^2 + 2*a0*a2*b1^5*y2^2 + 
         2*a2^2*b1^5*y2^2 - a0*a2^2*b1^5*y2^2 + a2^2*b1^2*y2^3 - 
         a2^3*b1^2*y2^3 - a0*a2*b1^3*y2^3 - 2*a2^2*b1^3*y2^3 + 
         a0*a2^2*b1^3*y2^3 + 2*a2^3*b1^3*y2^3 + 2*a0*a2*b1^4*y2^3 + 
         a2^2*b1^4*y2^3 - 2*a0*a2^2*b1^4*y2^3 - a2^3*b1^4*y2^3 + 
         a0*a2^3*b1^4*y2^3 - a0*a2*b1^5*y2^3 + a0*a2^2*b1^5*y2^3 + 
         2*a0*a2^2*b1^2*z1 - 2*a0*a2^3*b1^2*z1 - 4*a2^2*b1^3*z1 - 
         6*a0*a2^2*b1^3*z1 + 6*a2^3*b1^3*z1 + 4*a0*a2^3*b1^3*z1 + 
         8*a2^2*b1^4*z1 + 6*a0*a2^2*b1^4*z1 - 6*a2^3*b1^4*z1 - 
         2*a0*a2^3*b1^4*z1 - 4*a2^2*b1^5*z1 - 2*a0*a2^2*b1^5*z1 + 
         3*a2*b1*y2*z1 + 2*a0*a2*b1*y2*z1 - 6*a2^2*b1*y2*z1 - 
         4*a0*a2^2*b1*y2*z1 + 3*a2^3*b1*y2*z1 + 2*a0*a2^3*b1*y2*z1 - 
         11*a2*b1^2*y2*z1 - 4*a0*a2*b1^2*y2*z1 + 19*a2^2*b1^2*y2*z1 + 
         3*a0*a2^2*b1^2*y2*z1 - 8*a2^3*b1^2*y2*z1 + a0*a2^3*b1^2*y2*z1 + 
         15*a2*b1^3*y2*z1 + 3*a0*a2*b1^3*y2*z1 - 14*a2^2*b1^3*y2*z1 + 
         8*a0*a2^2*b1^3*y2*z1 - 5*a2^3*b1^3*y2*z1 - 8*a0*a2^3*b1^3*y2*z1 - 
         9*a2*b1^4*y2*z1 - 2*a0*a2*b1^4*y2*z1 - 5*a2^2*b1^4*y2*z1 - 
         9*a0*a2^2*b1^4*y2*z1 + 10*a2^3*b1^4*y2*z1 + 2*a0*a2^3*b1^4*y2*z1 + 
         2*a2*b1^5*y2*z1 + a0*a2*b1^5*y2*z1 + 6*a2^2*b1^5*y2*z1 + 
         2*a0*a2^2*b1^5*y2*z1 - 2*a0*b1*y2^2*z1 - 5*a2*b1*y2^2*z1 + 
         3*a0*a2*b1*y2^2*z1 + 10*a2^2*b1*y2^2*z1 - 5*a2^3*b1*y2^2*z1 - 
         a0*a2^3*b1*y2^2*z1 + 5*a0*b1^2*y2^2*z1 + 17*a2*b1^2*y2^2*z1 - 
         7*a0*a2*b1^2*y2^2*z1 - 29*a2^2*b1^2*y2^2*z1 + 2*a0*a2^2*b1^2*y2^2*
          z1 + 12*a2^3*b1^2*y2^2*z1 - 3*a0*b1^3*y2^2*z1 - 
         21*a2*b1^3*y2^2*z1 + 4*a0*a2*b1^3*y2^2*z1 + 26*a2^2*b1^3*y2^2*z1 - 
         8*a0*a2^2*b1^3*y2^2*z1 - 3*a2^3*b1^3*y2^2*z1 + 7*a0*a2^3*b1^3*y2^2*
          z1 - a0*b1^4*y2^2*z1 + 11*a2*b1^4*y2^2*z1 + a0*a2*b1^4*y2^2*z1 - 
         5*a2^2*b1^4*y2^2*z1 + 6*a0*a2^2*b1^4*y2^2*z1 - 4*a2^3*b1^4*y2^2*z1 + 
         a0*b1^5*y2^2*z1 - 2*a2*b1^5*y2^2*z1 - a0*a2*b1^5*y2^2*z1 - 
         2*a2^2*b1^5*y2^2*z1 + 2*a0*b1*y2^3*z1 + 2*a2*b1*y2^3*z1 - 
         5*a0*a2*b1*y2^3*z1 - 4*a2^2*b1*y2^3*z1 + 4*a0*a2^2*b1*y2^3*z1 + 
         2*a2^3*b1*y2^3*z1 - a0*a2^3*b1*y2^3*z1 - 5*a0*b1^2*y2^3*z1 - 
         6*a2*b1^2*y2^3*z1 + 11*a0*a2*b1^2*y2^3*z1 + 10*a2^2*b1^2*y2^3*z1 - 
         7*a0*a2^2*b1^2*y2^3*z1 - 4*a2^3*b1^2*y2^3*z1 + 
         a0*a2^3*b1^2*y2^3*z1 + 3*a0*b1^3*y2^3*z1 + 6*a2*b1^3*y2^3*z1 - 
         7*a0*a2*b1^3*y2^3*z1 - 8*a2^2*b1^3*y2^3*z1 + 6*a0*a2^2*b1^3*y2^3*
          z1 + 2*a2^3*b1^3*y2^3*z1 - 3*a0*a2^3*b1^3*y2^3*z1 + 
         a0*b1^4*y2^3*z1 - 2*a2*b1^4*y2^3*z1 + a0*a2*b1^4*y2^3*z1 + 
         2*a2^2*b1^4*y2^3*z1 - 3*a0*a2^2*b1^4*y2^3*z1 - a0*b1^5*y2^3*z1 + 
         3*a2^2*b1^2*z1^2 - a0*a2^2*b1^2*z1^2 - 3*a2^3*b1^2*z1^2 + 
         a0*a2^3*b1^2*z1^2 - 4*a2^2*b1^3*z1^2 + 3*a0*a2^2*b1^3*z1^2 - 
         2*a0*a2^3*b1^3*z1^2 - a2^2*b1^4*z1^2 - 3*a0*a2^2*b1^4*z1^2 + 
         3*a2^3*b1^4*z1^2 + a0*a2^3*b1^4*z1^2 + 2*a2^2*b1^5*z1^2 + 
         a0*a2^2*b1^5*z1^2 - 2*a2*b1*y2*z1^2 - 5*a0*a2*b1*y2*z1^2 + 
         4*a2^2*b1*y2*z1^2 + 10*a0*a2^2*b1*y2*z1^2 - 2*a2^3*b1*y2*z1^2 - 
         5*a0*a2^3*b1*y2*z1^2 + 8*a2*b1^2*y2*z1^2 + 12*a0*a2*b1^2*y2*z1^2 - 
         21*a2^2*b1^2*y2*z1^2 - 18*a0*a2^2*b1^2*y2*z1^2 + 
         13*a2^3*b1^2*y2*z1^2 + 6*a0*a2^3*b1^2*y2*z1^2 - 12*a2*b1^3*y2*z1^2 - 
         9*a0*a2*b1^3*y2*z1^2 + 28*a2^2*b1^3*y2*z1^2 + 5*a0*a2^2*b1^3*y2*
          z1^2 - 8*a2^3*b1^3*y2*z1^2 + 3*a0*a2^3*b1^3*y2*z1^2 + 
         8*a2*b1^4*y2*z1^2 + 2*a0*a2*b1^4*y2*z1^2 - 9*a2^2*b1^4*y2*z1^2 + 
         4*a0*a2^2*b1^4*y2*z1^2 - 3*a2^3*b1^4*y2*z1^2 - 
         a0*a2^3*b1^4*y2*z1^2 - 2*a2*b1^5*y2*z1^2 - 2*a2^2*b1^5*y2*z1^2 - 
         a0*a2^2*b1^5*y2*z1^2 - 2*y2^2*z1^2 + a0*y2^2*z1^2 + 6*a2*y2^2*z1^2 - 
         3*a0*a2*y2^2*z1^2 - 6*a2^2*y2^2*z1^2 + 3*a0*a2^2*y2^2*z1^2 + 
         2*a2^3*y2^2*z1^2 - a0*a2^3*y2^2*z1^2 + 8*b1*y2^2*z1^2 + 
         a0*b1*y2^2*z1^2 - 19*a2*b1*y2^2*z1^2 + 2*a0*a2*b1*y2^2*z1^2 + 
         14*a2^2*b1*y2^2*z1^2 - 7*a0*a2^2*b1*y2^2*z1^2 - 
         3*a2^3*b1*y2^2*z1^2 + 4*a0*a2^3*b1*y2^2*z1^2 - 12*b1^2*y2^2*z1^2 - 
         8*a0*b1^2*y2^2*z1^2 + 19*a2*b1^2*y2^2*z1^2 + 4*a0*a2*b1^2*y2^2*
          z1^2 - a2^2*b1^2*y2^2*z1^2 + 11*a0*a2^2*b1^2*y2^2*z1^2 - 
         6*a2^3*b1^2*y2^2*z1^2 - 7*a0*a2^3*b1^2*y2^2*z1^2 + 
         8*b1^3*y2^2*z1^2 + 8*a0*b1^3*y2^2*z1^2 - 3*a2*b1^3*y2^2*z1^2 - 
         2*a0*a2*b1^3*y2^2*z1^2 - 16*a2^2*b1^3*y2^2*z1^2 - 
         5*a0*a2^2*b1^3*y2^2*z1^2 + 7*a2^3*b1^3*y2^2*z1^2 - 
         2*a0*a2^3*b1^3*y2^2*z1^2 - 2*b1^4*y2^2*z1^2 - a0*b1^4*y2^2*z1^2 - 
         5*a2*b1^4*y2^2*z1^2 - a0*a2*b1^4*y2^2*z1^2 + 9*a2^2*b1^4*y2^2*z1^2 - 
         2*a0*a2^2*b1^4*y2^2*z1^2 - a0*b1^5*y2^2*z1^2 + 2*a2*b1^5*y2^2*z1^2 + 
         y2^3*z1^2 - a0*y2^3*z1^2 - 3*a2*y2^3*z1^2 + 3*a0*a2*y2^3*z1^2 + 
         3*a2^2*y2^3*z1^2 - 3*a0*a2^2*y2^3*z1^2 - a2^3*y2^3*z1^2 + 
         a0*a2^3*y2^3*z1^2 - 4*b1*y2^3*z1^2 + 10*a2*b1*y2^3*z1^2 - 
         8*a2^2*b1*y2^3*z1^2 + 2*a2^3*b1*y2^3*z1^2 + 6*b1^2*y2^3*z1^2 + 
         5*a0*b1^2*y2^3*z1^2 - 12*a2*b1^2*y2^3*z1^2 - 8*a0*a2*b1^2*y2^3*
          z1^2 + 7*a2^2*b1^2*y2^3*z1^2 + a0*a2^2*b1^2*y2^3*z1^2 - 
         a2^3*b1^2*y2^3*z1^2 + 2*a0*a2^3*b1^2*y2^3*z1^2 - 4*b1^3*y2^3*z1^2 - 
         5*a0*b1^3*y2^3*z1^2 + 6*a2*b1^3*y2^3*z1^2 + 4*a0*a2*b1^3*y2^3*z1^2 - 
         2*a2^2*b1^3*y2^3*z1^2 + 2*a0*a2^2*b1^3*y2^3*z1^2 + b1^4*y2^3*z1^2 - 
         a2*b1^4*y2^3*z1^2 + a0*a2*b1^4*y2^3*z1^2 + a0*b1^5*y2^3*z1^2 - 
         2*a2^2*b1^2*z1^3 + 2*a2^3*b1^2*z1^3 + 4*a2^2*b1^3*z1^3 - 
         2*a2^3*b1^3*z1^3 - 2*a2^2*b1^4*z1^3 - a2*b1*y2*z1^3 + 
         3*a0*a2*b1*y2*z1^3 + 2*a2^2*b1*y2*z1^3 - 6*a0*a2^2*b1*y2*z1^3 - 
         a2^3*b1*y2*z1^3 + 3*a0*a2^3*b1*y2*z1^3 + 3*a2*b1^2*y2*z1^3 - 
         8*a0*a2*b1^2*y2*z1^3 - a2^2*b1^2*y2*z1^3 + 13*a0*a2^2*b1^2*y2*z1^3 - 
         2*a2^3*b1^2*y2*z1^3 - 5*a0*a2^3*b1^2*y2*z1^3 - 3*a2*b1^3*y2*z1^3 + 
         7*a0*a2*b1^3*y2*z1^3 - 4*a2^2*b1^3*y2*z1^3 - 8*a0*a2^2*b1^3*y2*
          z1^3 + 3*a2^3*b1^3*y2*z1^3 + a0*a2^3*b1^3*y2*z1^3 + 
         a2*b1^4*y2*z1^3 - 2*a0*a2*b1^4*y2*z1^3 + 3*a2^2*b1^4*y2*z1^3 + 
         a0*a2^2*b1^4*y2*z1^3 + y2^2*z1^3 - a0*y2^2*z1^3 - 3*a2*y2^2*z1^3 + 
         3*a0*a2*y2^2*z1^3 + 3*a2^2*y2^2*z1^3 - 3*a0*a2^2*y2^2*z1^3 - 
         a2^3*y2^2*z1^3 + a0*a2^3*y2^2*z1^3 - 4*b1*y2^2*z1^3 + 
         a0*b1*y2^2*z1^3 + 12*a2*b1*y2^2*z1^3 - 4*a0*a2*b1*y2^2*z1^3 - 
         12*a2^2*b1*y2^2*z1^3 + 5*a0*a2^2*b1*y2^2*z1^3 + 
         4*a2^3*b1*y2^2*z1^3 - 2*a0*a2^3*b1*y2^2*z1^3 + 6*b1^2*y2^2*z1^3 + 
         3*a0*b1^2*y2^2*z1^3 - 18*a2*b1^2*y2^2*z1^3 - a0*a2*b1^2*y2^2*z1^3 + 
         15*a2^2*b1^2*y2^2*z1^3 - 5*a0*a2^2*b1^2*y2^2*z1^3 - 
         3*a2^3*b1^2*y2^2*z1^3 + 3*a0*a2^3*b1^2*y2^2*z1^3 - 
         4*b1^3*y2^2*z1^3 - 5*a0*b1^3*y2^2*z1^3 + 12*a2*b1^3*y2^2*z1^3 + 
         2*a0*a2*b1^3*y2^2*z1^3 - 6*a2^2*b1^3*y2^2*z1^3 + 
         3*a0*a2^2*b1^3*y2^2*z1^3 + b1^4*y2^2*z1^3 + 2*a0*b1^4*y2^2*z1^3 - 
         3*a2*b1^4*y2^2*z1^3 + a0*y2^3*z1^3 - 3*a0*a2*y2^3*z1^3 + 
         3*a0*a2^2*y2^3*z1^3 - a0*a2^3*y2^3*z1^3 - 2*a0*b1*y2^3*z1^3 + 
         4*a0*a2*b1*y2^3*z1^3 - 2*a0*a2^2*b1*y2^3*z1^3 + 
         a0*a2*b1^2*y2^3*z1^3 - a0*a2^2*b1^2*y2^3*z1^3 + 
         2*a0*b1^3*y2^3*z1^3 - 2*a0*a2*b1^3*y2^3*z1^3 - a0*b1^4*y2^3*z1^3))/
       (a2*(-1 + b1)*(-1 + a2 + b1)*(-1 + y2)*(-1 + z1)*
        (-(a2*b1) + a2*b1*y2 + a2*b1*z1 + y2*z1 - a2*y2*z1 - b1*y2*z1)^3)), 
     -((a0*y2^2*z1*(-(a0^2*a2^3*b1^4) - a2^4*b1^4 + 2*a0*a2^4*b1^4 + 
         a0^2*a2^4*b1^4 + a0*a2^3*b1^5 + a0^2*a2^3*b1^5 - a0*a2^4*b1^5 + 
         a0^3*a2^2*b1^4*y2 + 2*a0*a2^3*b1^4*y2 - a0^2*a2^3*b1^4*y2 - 
         a0^3*a2^3*b1^4*y2 + 2*a2^4*b1^4*y2 - 5*a0*a2^4*b1^4*y2 - 
         2*a0^2*a2^4*b1^4*y2 - 2*a0^2*a2^2*b1^5*y2 - a0^3*a2^2*b1^5*y2 - 
         2*a0*a2^3*b1^5*y2 + 2*a0*a2^4*b1^5*y2 - a0^2*a2^2*b1^4*y2^2 - 
         a0^3*a2^2*b1^4*y2^2 - 4*a0*a2^3*b1^4*y2^2 + 6*a0^2*a2^3*b1^4*y2^2 + 
         2*a0^3*a2^3*b1^4*y2^2 - a2^4*b1^4*y2^2 + 4*a0*a2^4*b1^4*y2^2 + 
         a0^2*a2^4*b1^4*y2^2 + a0^3*a2*b1^5*y2^2 + 4*a0^2*a2^2*b1^5*y2^2 + 
         a0^3*a2^2*b1^5*y2^2 + a0*a2^3*b1^5*y2^2 - 3*a0^2*a2^3*b1^5*y2^2 - 
         a0*a2^4*b1^5*y2^2 + 2*a0^2*a2^2*b1^4*y2^3 - a0^3*a2^2*b1^4*y2^3 + 
         2*a0*a2^3*b1^4*y2^3 - 5*a0^2*a2^3*b1^4*y2^3 - a0^3*a2^3*b1^4*y2^3 - 
         a0*a2^4*b1^4*y2^3 - 2*a0^3*a2*b1^5*y2^3 - 2*a0^2*a2^2*b1^5*y2^3 + 
         a0^3*a2^2*b1^5*y2^3 + 2*a0^2*a2^3*b1^5*y2^3 - a0^2*a2^2*b1^4*y2^4 + 
         a0^3*a2^2*b1^4*y2^4 + a0^2*a2^3*b1^4*y2^4 + a0^3*a2*b1^5*y2^4 - 
         a0^3*a2^2*b1^5*y2^4 - a2^3*b1^3*z1 + a0*a2^3*b1^3*z1 + 
         a0^2*a2^3*b1^3*z1 + a2^4*b1^3*z1 - a0*a2^4*b1^3*z1 - 
         a0^2*a2^4*b1^3*z1 + a2^3*b1^4*z1 - 5*a0*a2^3*b1^4*z1 + 
         2*a0^2*a2^3*b1^4*z1 + 4*a2^4*b1^4*z1 - 3*a0*a2^4*b1^4*z1 - 
         3*a0^2*a2^4*b1^4*z1 - 2*a0*a2^3*b1^5*z1 - 3*a0^2*a2^3*b1^5*z1 + 
         3*a0*a2^4*b1^5*z1 + 4*a0*a2^2*b1^3*y2*z1 + 2*a0^2*a2^2*b1^3*y2*z1 - 
         2*a0^3*a2^2*b1^3*y2*z1 + 4*a2^3*b1^3*y2*z1 - 16*a0*a2^3*b1^3*y2*z1 - 
         4*a0^2*a2^3*b1^3*y2*z1 + 3*a0^3*a2^3*b1^3*y2*z1 - 
         4*a2^4*b1^3*y2*z1 + 12*a0*a2^4*b1^3*y2*z1 + 2*a0^2*a2^4*b1^3*y2*z1 - 
         a0^3*a2^4*b1^3*y2*z1 - 4*a0*a2^2*b1^4*y2*z1 + 6*a0^2*a2^2*b1^4*y2*
          z1 - 4*a2^3*b1^4*y2*z1 + 12*a0*a2^3*b1^4*y2*z1 - 
         2*a0^2*a2^3*b1^4*y2*z1 + a0^3*a2^3*b1^4*y2*z1 - 6*a2^4*b1^4*y2*z1 + 
         4*a0*a2^4*b1^4*y2*z1 + 7*a0^2*a2^4*b1^4*y2*z1 + 
         3*a0^2*a2^2*b1^5*y2*z1 + 2*a0^3*a2^2*b1^5*y2*z1 + 
         2*a0*a2^3*b1^5*y2*z1 + a0^2*a2^3*b1^5*y2*z1 - 4*a0*a2^4*b1^5*y2*z1 - 
         5*a0^2*a2*b1^3*y2^2*z1 - 2*a0^3*a2*b1^3*y2^2*z1 - 
         9*a0*a2^2*b1^3*y2^2*z1 + 15*a0^2*a2^2*b1^3*y2^2*z1 + 
         6*a0^3*a2^2*b1^3*y2^2*z1 - 3*a2^3*b1^3*y2^2*z1 + 
         25*a0*a2^3*b1^3*y2^2*z1 - 10*a0^2*a2^3*b1^3*y2^2*z1 - 
         6*a0^3*a2^3*b1^3*y2^2*z1 + 3*a2^4*b1^3*y2^2*z1 - 
         16*a0*a2^4*b1^3*y2^2*z1 + 2*a0^3*a2^4*b1^3*y2^2*z1 + 
         4*a0^2*a2*b1^4*y2^2*z1 - 2*a0^3*a2*b1^4*y2^2*z1 + 
         9*a0*a2^2*b1^4*y2^2*z1 - 20*a0^2*a2^2*b1^4*y2^2*z1 + 
         a0^3*a2^2*b1^4*y2^2*z1 + 3*a2^3*b1^4*y2^2*z1 - 8*a0*a2^3*b1^4*y2^2*
          z1 + 2*a0^2*a2^3*b1^4*y2^2*z1 - 3*a0^3*a2^3*b1^4*y2^2*z1 + 
         2*a2^4*b1^4*y2^2*z1 - a0*a2^4*b1^4*y2^2*z1 - 5*a0^2*a2^4*b1^4*y2^2*
          z1 + a0^2*a2*b1^5*y2^2*z1 - a0^3*a2*b1^5*y2^2*z1 - 
         3*a0^2*a2^2*b1^5*y2^2*z1 - 2*a0^3*a2^2*b1^5*y2^2*z1 + 
         3*a0^2*a2^3*b1^5*y2^2*z1 + a0*a2^4*b1^5*y2^2*z1 + 
         2*a0^3*b1^3*y2^3*z1 + 7*a0^2*a2*b1^3*y2^3*z1 - 3*a0^3*a2*b1^3*y2^3*
          z1 + 5*a0*a2^2*b1^3*y2^3*z1 - 23*a0^2*a2^2*b1^3*y2^3*z1 - 
         10*a0*a2^3*b1^3*y2^3*z1 + 17*a0^2*a2^3*b1^3*y2^3*z1 + 
         2*a0^3*a2^3*b1^3*y2^3*z1 + 5*a0*a2^4*b1^3*y2^3*z1 - 
         a0^2*a2^4*b1^3*y2^3*z1 - a0^3*a2^4*b1^3*y2^3*z1 - 
         a0^3*b1^4*y2^3*z1 - 6*a0^2*a2*b1^4*y2^3*z1 + 7*a0^3*a2*b1^4*y2^3*
          z1 - 5*a0*a2^2*b1^4*y2^3*z1 + 16*a0^2*a2^2*b1^4*y2^3*z1 - 
         4*a0^3*a2^2*b1^4*y2^3*z1 + a0*a2^3*b1^4*y2^3*z1 - 
         2*a0^2*a2^3*b1^4*y2^3*z1 + 3*a0^3*a2^3*b1^4*y2^3*z1 + 
         a0^2*a2^4*b1^4*y2^3*z1 - a0^3*b1^5*y2^3*z1 - a0^2*a2*b1^5*y2^3*z1 + 
         a0^3*a2*b1^5*y2^3*z1 - a0^2*a2^3*b1^5*y2^3*z1 - 
         2*a0^3*b1^3*y2^4*z1 - 2*a0^2*a2*b1^3*y2^4*z1 + 5*a0^3*a2*b1^3*y2^4*
          z1 + 6*a0^2*a2^2*b1^3*y2^4*z1 - 4*a0^3*a2^2*b1^3*y2^4*z1 - 
         4*a0^2*a2^3*b1^3*y2^4*z1 + a0^3*a2^3*b1^3*y2^4*z1 + 
         a0^3*b1^4*y2^4*z1 + 2*a0^2*a2*b1^4*y2^4*z1 - 5*a0^3*a2*b1^4*y2^4*
          z1 - 2*a0^2*a2^2*b1^4*y2^4*z1 + 3*a0^3*a2^2*b1^4*y2^4*z1 - 
         a0^3*a2^3*b1^4*y2^4*z1 + a0^3*b1^5*y2^4*z1 + 4*a2^3*b1^3*z1^2 - 
         3*a0^2*a2^3*b1^3*z1^2 - 4*a2^4*b1^3*z1^2 + 3*a0^2*a2^4*b1^3*z1^2 - 
         4*a2^3*b1^4*z1^2 + 14*a0*a2^3*b1^4*z1^2 - 6*a2^4*b1^4*z1^2 - 
         3*a0*a2^4*b1^4*z1^2 + 3*a0^2*a2^4*b1^4*z1^2 + 3*a0^2*a2^3*b1^5*
          z1^2 - 3*a0*a2^4*b1^5*z1^2 + 2*a2^2*b1^2*y2*z1^2 - 
         7*a0*a2^2*b1^2*y2*z1^2 - 2*a0^2*a2^2*b1^2*y2*z1^2 + 
         a0^3*a2^2*b1^2*y2*z1^2 - 4*a2^3*b1^2*y2*z1^2 + 14*a0*a2^3*b1^2*y2*
          z1^2 + 4*a0^2*a2^3*b1^2*y2*z1^2 - 2*a0^3*a2^3*b1^2*y2*z1^2 + 
         2*a2^4*b1^2*y2*z1^2 - 7*a0*a2^4*b1^2*y2*z1^2 - 2*a0^2*a2^4*b1^2*y2*
          z1^2 + a0^3*a2^4*b1^2*y2*z1^2 - 4*a2^2*b1^3*y2*z1^2 + 
         2*a0*a2^2*b1^3*y2*z1^2 - 14*a0^2*a2^2*b1^3*y2*z1^2 + 
         3*a0^3*a2^2*b1^3*y2*z1^2 - 8*a2^3*b1^3*y2*z1^2 + 
         18*a0*a2^3*b1^3*y2*z1^2 + 25*a0^2*a2^3*b1^3*y2*z1^2 - 
         5*a0^3*a2^3*b1^3*y2*z1^2 + 12*a2^4*b1^3*y2*z1^2 - 
         20*a0*a2^4*b1^3*y2*z1^2 - 11*a0^2*a2^4*b1^3*y2*z1^2 + 
         2*a0^3*a2^4*b1^3*y2*z1^2 + 2*a2^2*b1^4*y2*z1^2 + 
         3*a0*a2^2*b1^4*y2*z1^2 - 8*a0^2*a2^2*b1^4*y2*z1^2 - 
         3*a0^3*a2^2*b1^4*y2*z1^2 + 12*a2^3*b1^4*y2*z1^2 - 
         26*a0*a2^3*b1^4*y2*z1^2 + 3*a0^2*a2^3*b1^4*y2*z1^2 + 
         a0^3*a2^3*b1^4*y2*z1^2 + 6*a2^4*b1^4*y2*z1^2 + 
         7*a0*a2^4*b1^4*y2*z1^2 - 8*a0^2*a2^4*b1^4*y2*z1^2 + 
         2*a0*a2^2*b1^5*y2*z1^2 - a0^3*a2^2*b1^5*y2*z1^2 + 
         2*a0*a2^3*b1^5*y2*z1^2 - 2*a0^2*a2^3*b1^5*y2*z1^2 + 
         2*a0*a2^4*b1^5*y2*z1^2 - 5*a0*a2*b1^2*y2^2*z1^2 + 
         9*a0^2*a2*b1^2*y2^2*z1^2 + 4*a0^3*a2*b1^2*y2^2*z1^2 - 
         3*a2^2*b1^2*y2^2*z1^2 + 30*a0*a2^2*b1^2*y2^2*z1^2 - 
         23*a0^2*a2^2*b1^2*y2^2*z1^2 - 11*a0^3*a2^2*b1^2*y2^2*z1^2 + 
         6*a2^3*b1^2*y2^2*z1^2 - 45*a0*a2^3*b1^2*y2^2*z1^2 + 
         19*a0^2*a2^3*b1^2*y2^2*z1^2 + 10*a0^3*a2^3*b1^2*y2^2*z1^2 - 
         3*a2^4*b1^2*y2^2*z1^2 + 20*a0*a2^4*b1^2*y2^2*z1^2 - 
         5*a0^2*a2^4*b1^2*y2^2*z1^2 - 3*a0^3*a2^4*b1^2*y2^2*z1^2 + 
         9*a0*a2*b1^3*y2^2*z1^2 + 6*a0^3*a2*b1^3*y2^2*z1^2 + 
         6*a2^2*b1^3*y2^2*z1^2 - 24*a0*a2^2*b1^3*y2^2*z1^2 + 
         4*a0^2*a2^2*b1^3*y2^2*z1^2 - 14*a0^3*a2^2*b1^3*y2^2*z1^2 - 
         2*a0*a2^3*b1^3*y2^2*z1^2 - 14*a0^2*a2^3*b1^3*y2^2*z1^2 + 
         12*a0^3*a2^3*b1^3*y2^2*z1^2 - 6*a2^4*b1^3*y2^2*z1^2 + 
         17*a0*a2^4*b1^3*y2^2*z1^2 + 10*a0^2*a2^4*b1^3*y2^2*z1^2 - 
         4*a0^3*a2^4*b1^3*y2^2*z1^2 - 3*a0*a2*b1^4*y2^2*z1^2 - 
         5*a0^2*a2*b1^4*y2^2*z1^2 - 3*a2^2*b1^4*y2^2*z1^2 - 
         5*a0*a2^2*b1^4*y2^2*z1^2 + 22*a0^2*a2^2*b1^4*y2^2*z1^2 + 
         4*a0^3*a2^2*b1^4*y2^2*z1^2 - 6*a2^3*b1^4*y2^2*z1^2 + 
         10*a0*a2^3*b1^4*y2^2*z1^2 - 4*a0^2*a2^3*b1^4*y2^2*z1^2 - 
         a2^4*b1^4*y2^2*z1^2 - 3*a0*a2^4*b1^4*y2^2*z1^2 + 
         4*a0^2*a2^4*b1^4*y2^2*z1^2 - a0*a2*b1^5*y2^2*z1^2 - 
         4*a0^2*a2*b1^5*y2^2*z1^2 - a0*a2^2*b1^5*y2^2*z1^2 - 
         a0^2*a2^2*b1^5*y2^2*z1^2 + a0^3*a2^2*b1^5*y2^2*z1^2 - 
         a0*a2^3*b1^5*y2^2*z1^2 + 3*a0^2*b1^2*y2^3*z1^2 - 
         5*a0^3*b1^2*y2^3*z1^2 + 4*a0*a2*b1^2*y2^3*z1^2 - 
         23*a0^2*a2*b1^2*y2^3*z1^2 + 11*a0^3*a2*b1^2*y2^3*z1^2 - 
         17*a0*a2^2*b1^2*y2^3*z1^2 + 42*a0^2*a2^2*b1^2*y2^3*z1^2 - 
         5*a0^3*a2^2*b1^2*y2^3*z1^2 + 22*a0*a2^3*b1^2*y2^3*z1^2 - 
         27*a0^2*a2^3*b1^2*y2^3*z1^2 - 3*a0^3*a2^3*b1^2*y2^3*z1^2 - 
         9*a0*a2^4*b1^2*y2^3*z1^2 + 5*a0^2*a2^4*b1^2*y2^3*z1^2 + 
         2*a0^3*a2^4*b1^2*y2^3*z1^2 - 5*a0^2*b1^3*y2^3*z1^2 - 
         a0^3*b1^3*y2^3*z1^2 - 8*a0*a2*b1^3*y2^3*z1^2 + 19*a0^2*a2*b1^3*y2^3*
          z1^2 - 5*a0^3*a2*b1^3*y2^3*z1^2 + 16*a0*a2^2*b1^3*y2^3*z1^2 - 
         9*a0^2*a2^2*b1^3*y2^3*z1^2 + 11*a0^3*a2^2*b1^3*y2^3*z1^2 - 
         7*a0*a2^3*b1^3*y2^3*z1^2 - 2*a0^2*a2^3*b1^3*y2^3*z1^2 - 
         7*a0^3*a2^3*b1^3*y2^3*z1^2 - a0*a2^4*b1^3*y2^3*z1^2 - 
         3*a0^2*a2^4*b1^3*y2^3*z1^2 + 2*a0^3*a2^4*b1^3*y2^3*z1^2 + 
         a0^2*b1^4*y2^3*z1^2 + 5*a0^3*b1^4*y2^3*z1^2 + 4*a0*a2*b1^4*y2^3*
          z1^2 + a0^2*a2*b1^4*y2^3*z1^2 - 6*a0^3*a2*b1^4*y2^3*z1^2 + 
         a0*a2^2*b1^4*y2^3*z1^2 - 9*a0^2*a2^2*b1^4*y2^3*z1^2 - 
         a0^3*a2^2*b1^4*y2^3*z1^2 + a0*a2^3*b1^4*y2^3*z1^2 + 
         a0^2*b1^5*y2^3*z1^2 + a0^3*b1^5*y2^3*z1^2 + 3*a0^2*a2*b1^5*y2^3*
          z1^2 - a0^2*b1^2*y2^4*z1^2 + 4*a0^3*b1^2*y2^4*z1^2 + 
         7*a0^2*a2*b1^2*y2^4*z1^2 - 11*a0^3*a2*b1^2*y2^4*z1^2 - 
         11*a0^2*a2^2*b1^2*y2^4*z1^2 + 10*a0^3*a2^2*b1^2*y2^4*z1^2 + 
         5*a0^2*a2^3*b1^2*y2^4*z1^2 - 3*a0^3*a2^3*b1^2*y2^4*z1^2 + 
         2*a0^2*b1^3*y2^4*z1^2 - 8*a0^2*a2*b1^3*y2^4*z1^2 + 
         2*a0^3*a2*b1^3*y2^4*z1^2 + 5*a0^2*a2^2*b1^3*y2^4*z1^2 - 
         3*a0^3*a2^2*b1^3*y2^4*z1^2 + a0^2*a2^3*b1^3*y2^4*z1^2 + 
         a0^3*a2^3*b1^3*y2^4*z1^2 - a0^2*b1^4*y2^4*z1^2 - 
         3*a0^3*b1^4*y2^4*z1^2 + a0^2*a2*b1^4*y2^4*z1^2 + 
         3*a0^3*a2*b1^4*y2^4*z1^2 - a0^3*b1^5*y2^4*z1^2 - 6*a2^3*b1^3*z1^3 - 
         6*a0*a2^3*b1^3*z1^3 + 3*a0^2*a2^3*b1^3*z1^3 + 6*a2^4*b1^3*z1^3 + 
         6*a0*a2^4*b1^3*z1^3 - 3*a0^2*a2^4*b1^3*z1^3 + 6*a2^3*b1^4*z1^3 - 
         12*a0*a2^3*b1^4*z1^3 - 2*a0^2*a2^3*b1^4*z1^3 + 4*a2^4*b1^4*z1^3 + 
         7*a0*a2^4*b1^4*z1^3 - a0^2*a2^4*b1^4*z1^3 + 2*a0*a2^3*b1^5*z1^3 - 
         a0^2*a2^3*b1^5*z1^3 + a0*a2^4*b1^5*z1^3 - 6*a2^2*b1^2*y2*z1^3 + 
         14*a0*a2^2*b1^2*y2*z1^3 + 10*a0^2*a2^2*b1^2*y2*z1^3 - 
         2*a0^3*a2^2*b1^2*y2*z1^3 + 12*a2^3*b1^2*y2*z1^3 - 
         28*a0*a2^3*b1^2*y2*z1^3 - 20*a0^2*a2^3*b1^2*y2*z1^3 + 
         4*a0^3*a2^3*b1^2*y2*z1^3 - 6*a2^4*b1^2*y2*z1^3 + 
         14*a0*a2^4*b1^2*y2*z1^3 + 10*a0^2*a2^4*b1^2*y2*z1^3 - 
         2*a0^3*a2^4*b1^2*y2*z1^3 + 12*a2^2*b1^3*y2*z1^3 - 
         14*a0*a2^2*b1^3*y2*z1^3 + 19*a0^2*a2^2*b1^3*y2*z1^3 + 
         10*a0*a2^3*b1^3*y2*z1^3 - 35*a0^2*a2^3*b1^3*y2*z1^3 + 
         a0^3*a2^3*b1^3*y2*z1^3 - 12*a2^4*b1^3*y2*z1^3 + 
         4*a0*a2^4*b1^3*y2*z1^3 + 16*a0^2*a2^4*b1^3*y2*z1^3 - 
         a0^3*a2^4*b1^3*y2*z1^3 - 6*a2^2*b1^4*y2*z1^3 + 
         4*a0*a2^2*b1^4*y2*z1^3 - 2*a0^2*a2^2*b1^4*y2*z1^3 + 
         2*a0^3*a2^2*b1^4*y2*z1^3 - 12*a2^3*b1^4*y2*z1^3 + 
         8*a0*a2^3*b1^4*y2*z1^3 + 4*a0^2*a2^3*b1^4*y2*z1^3 - 
         a0^3*a2^3*b1^4*y2*z1^3 - 2*a2^4*b1^4*y2*z1^3 - 
         6*a0*a2^4*b1^4*y2*z1^3 + 3*a0^2*a2^4*b1^4*y2*z1^3 - 
         4*a0*a2^2*b1^5*y2*z1^3 - a0^2*a2^2*b1^5*y2*z1^3 - 
         2*a0*a2^3*b1^5*y2*z1^3 + a0^2*a2^3*b1^5*y2*z1^3 - a2*b1*y2^2*z1^3 + 
         8*a0*a2*b1*y2^2*z1^3 - 4*a0^2*a2*b1*y2^2*z1^3 - 
         2*a0^3*a2*b1*y2^2*z1^3 + 3*a2^2*b1*y2^2*z1^3 - 24*a0*a2^2*b1*y2^2*
          z1^3 + 12*a0^2*a2^2*b1*y2^2*z1^3 + 6*a0^3*a2^2*b1*y2^2*z1^3 - 
         3*a2^3*b1*y2^2*z1^3 + 24*a0*a2^3*b1*y2^2*z1^3 - 
         12*a0^2*a2^3*b1*y2^2*z1^3 - 6*a0^3*a2^3*b1*y2^2*z1^3 + 
         a2^4*b1*y2^2*z1^3 - 8*a0*a2^4*b1*y2^2*z1^3 + 4*a0^2*a2^4*b1*y2^2*
          z1^3 + 2*a0^3*a2^4*b1*y2^2*z1^3 + 3*a2*b1^2*y2^2*z1^3 - 
         9*a0*a2*b1^2*y2^2*z1^3 - 8*a0^2*a2*b1^2*y2^2*z1^3 - 
         10*a0^3*a2*b1^2*y2^2*z1^3 - 9*a0*a2^2*b1^2*y2^2*z1^3 + 
         15*a0^2*a2^2*b1^2*y2^2*z1^3 + 27*a0^3*a2^2*b1^2*y2^2*z1^3 - 
         9*a2^3*b1^2*y2^2*z1^3 + 45*a0*a2^3*b1^2*y2^2*z1^3 - 
         6*a0^2*a2^3*b1^2*y2^2*z1^3 - 24*a0^3*a2^3*b1^2*y2^2*z1^3 + 
         6*a2^4*b1^2*y2^2*z1^3 - 27*a0*a2^4*b1^2*y2^2*z1^3 - 
         a0^2*a2^4*b1^2*y2^2*z1^3 + 7*a0^3*a2^4*b1^2*y2^2*z1^3 - 
         3*a2*b1^3*y2^2*z1^3 - 4*a0*a2*b1^3*y2^2*z1^3 + 
         a0^2*a2*b1^3*y2^2*z1^3 - 9*a2^2*b1^3*y2^2*z1^3 + 
         34*a0*a2^2*b1^3*y2^2*z1^3 - 10*a0^2*a2^2*b1^3*y2^2*z1^3 + 
         a0^3*a2^2*b1^3*y2^2*z1^3 + 9*a2^3*b1^3*y2^2*z1^3 - 
         29*a0*a2^3*b1^3*y2^2*z1^3 + 19*a0^2*a2^3*b1^3*y2^2*z1^3 - 
         3*a0^3*a2^3*b1^3*y2^2*z1^3 + 3*a2^4*b1^3*y2^2*z1^3 - 
         a0*a2^4*b1^3*y2^2*z1^3 - 10*a0^2*a2^4*b1^3*y2^2*z1^3 + 
         2*a0^3*a2^4*b1^3*y2^2*z1^3 + a2*b1^4*y2^2*z1^3 + 
         3*a0*a2*b1^4*y2^2*z1^3 + 8*a0^2*a2*b1^4*y2^2*z1^3 + 
         2*a0^3*a2*b1^4*y2^2*z1^3 + 6*a2^2*b1^4*y2^2*z1^3 - 
         2*a0*a2^2*b1^4*y2^2*z1^3 - 5*a0^2*a2^2*b1^4*y2^2*z1^3 - 
         4*a0^3*a2^2*b1^4*y2^2*z1^3 + 3*a2^3*b1^4*y2^2*z1^3 + 
         2*a0*a2^3*b1^4*y2^2*z1^3 - 4*a0^2*a2^3*b1^4*y2^2*z1^3 + 
         a0^3*a2^3*b1^4*y2^2*z1^3 + 2*a0*a2*b1^5*y2^2*z1^3 + 
         3*a0^2*a2*b1^5*y2^2*z1^3 + a0*a2^2*b1^5*y2^2*z1^3 + 
         a0*b1*y2^3*z1^3 - 6*a0^2*b1*y2^3*z1^3 + 4*a0^3*b1*y2^3*z1^3 - 
         10*a0*a2*b1*y2^3*z1^3 + 25*a0^2*a2*b1*y2^3*z1^3 - 
         12*a0^3*a2*b1*y2^3*z1^3 + 24*a0*a2^2*b1*y2^3*z1^3 - 
         39*a0^2*a2^2*b1*y2^3*z1^3 + 12*a0^3*a2^2*b1*y2^3*z1^3 - 
         22*a0*a2^3*b1*y2^3*z1^3 + 27*a0^2*a2^3*b1*y2^3*z1^3 - 
         4*a0^3*a2^3*b1*y2^3*z1^3 + 7*a0*a2^4*b1*y2^3*z1^3 - 
         7*a0^2*a2^4*b1*y2^3*z1^3 - 3*a0*b1^2*y2^3*z1^3 + 
         8*a0^2*b1^2*y2^3*z1^3 + 6*a0^3*b1^2*y2^3*z1^3 + 
         19*a0*a2*b1^2*y2^3*z1^3 - 12*a0^2*a2*b1^2*y2^3*z1^3 - 
         10*a0^3*a2*b1^2*y2^3*z1^3 - 26*a0*a2^2*b1^2*y2^3*z1^3 + 
         a0^2*a2^2*b1^2*y2^3*z1^3 - 2*a0^3*a2^2*b1^2*y2^3*z1^3 + 
         7*a0*a2^3*b1^2*y2^3*z1^3 + 2*a0^2*a2^3*b1^2*y2^3*z1^3 + 
         10*a0^3*a2^3*b1^2*y2^3*z1^3 + 3*a0*a2^4*b1^2*y2^3*z1^3 + 
         a0^2*a2^4*b1^2*y2^3*z1^3 - 4*a0^3*a2^4*b1^2*y2^3*z1^3 + 
         3*a0*b1^3*y2^3*z1^3 + a0^2*b1^3*y2^3*z1^3 - 6*a0^3*b1^3*y2^3*z1^3 - 
         8*a0*a2*b1^3*y2^3*z1^3 - 10*a0^2*a2*b1^3*y2^3*z1^3 + 
         9*a0^3*a2*b1^3*y2^3*z1^3 + 4*a0*a2^2*b1^3*y2^3*z1^3 + 
         5*a0^2*a2^2*b1^3*y2^3*z1^3 - a0^3*a2^2*b1^3*y2^3*z1^3 + 
         a0*a2^3*b1^3*y2^3*z1^3 + 4*a0^2*a2^3*b1^3*y2^3*z1^3 - 
         2*a0^3*a2^3*b1^3*y2^3*z1^3 - a0*b1^4*y2^3*z1^3 - 
         2*a0^2*b1^4*y2^3*z1^3 - 4*a0^3*b1^4*y2^3*z1^3 - 
         a0*a2*b1^4*y2^3*z1^3 - 2*a0^2*a2*b1^4*y2^3*z1^3 + 
         3*a0^3*a2*b1^4*y2^3*z1^3 - 2*a0*a2^2*b1^4*y2^3*z1^3 + 
         3*a0^2*a2^2*b1^4*y2^3*z1^3 - a0^2*b1^5*y2^3*z1^3 - 
         a0^2*a2*b1^5*y2^3*z1^3 + 2*a0^2*b1*y2^4*z1^3 - 2*a0^3*b1*y2^4*z1^3 - 
         6*a0^2*a2*b1*y2^4*z1^3 + 6*a0^3*a2*b1*y2^4*z1^3 + 
         6*a0^2*a2^2*b1*y2^4*z1^3 - 6*a0^3*a2^2*b1*y2^4*z1^3 - 
         2*a0^2*a2^3*b1*y2^4*z1^3 + 2*a0^3*a2^3*b1*y2^4*z1^3 - 
         4*a0^2*b1^2*y2^4*z1^3 - 3*a0^3*b1^2*y2^4*z1^3 + 
         6*a0^2*a2*b1^2*y2^4*z1^3 + 8*a0^3*a2*b1^2*y2^4*z1^3 - 
         7*a0^3*a2^2*b1^2*y2^4*z1^3 - 2*a0^2*a2^3*b1^2*y2^4*z1^3 + 
         2*a0^3*a2^3*b1^2*y2^4*z1^3 + 2*a0^2*b1^3*y2^4*z1^3 + 
         3*a0^3*b1^3*y2^4*z1^3 - 5*a0^3*a2*b1^3*y2^4*z1^3 - 
         2*a0^2*a2^2*b1^3*y2^4*z1^3 + 2*a0^3*a2^2*b1^3*y2^4*z1^3 + 
         2*a0^3*b1^4*y2^4*z1^3 - a0^3*a2*b1^4*y2^4*z1^3 + 4*a2^3*b1^3*z1^4 + 
         8*a0*a2^3*b1^3*z1^4 - a0^2*a2^3*b1^3*z1^4 - 4*a2^4*b1^3*z1^4 - 
         8*a0*a2^4*b1^3*z1^4 + a0^2*a2^4*b1^3*z1^4 - 4*a2^3*b1^4*z1^4 + 
         2*a0*a2^3*b1^4*z1^4 + a0^2*a2^3*b1^4*z1^4 - a2^4*b1^4*z1^4 - 
         3*a0*a2^4*b1^4*z1^4 - a0*a2^3*b1^5*z1^4 + 6*a2^2*b1^2*y2*z1^4 - 
         7*a0*a2^2*b1^2*y2*z1^4 - 14*a0^2*a2^2*b1^2*y2*z1^4 + 
         a0^3*a2^2*b1^2*y2*z1^4 - 12*a2^3*b1^2*y2*z1^4 + 
         14*a0*a2^3*b1^2*y2*z1^4 + 28*a0^2*a2^3*b1^2*y2*z1^4 - 
         2*a0^3*a2^3*b1^2*y2*z1^4 + 6*a2^4*b1^2*y2*z1^4 - 
         7*a0*a2^4*b1^2*y2*z1^4 - 14*a0^2*a2^4*b1^2*y2*z1^4 + 
         a0^3*a2^4*b1^2*y2*z1^4 - 12*a2^2*b1^3*y2*z1^4 + 
         6*a0*a2^2*b1^3*y2*z1^4 - 4*a0^2*a2^2*b1^3*y2*z1^4 - 
         a0^3*a2^2*b1^3*y2*z1^4 + 8*a2^3*b1^3*y2*z1^4 - 10*a0*a2^3*b1^3*y2*
          z1^4 + 11*a0^2*a2^3*b1^3*y2*z1^4 + a0^3*a2^3*b1^3*y2*z1^4 + 
         4*a2^4*b1^3*y2*z1^4 + 4*a0*a2^4*b1^3*y2*z1^4 - 7*a0^2*a2^4*b1^3*y2*
          z1^4 + 6*a2^2*b1^4*y2*z1^4 - a0*a2^2*b1^4*y2*z1^4 + 
         4*a0^2*a2^2*b1^4*y2*z1^4 + 4*a2^3*b1^4*y2*z1^4 + 
         4*a0*a2^3*b1^4*y2*z1^4 - 4*a0^2*a2^3*b1^4*y2*z1^4 + 
         2*a0*a2^2*b1^5*y2*z1^4 + 2*a2*b1*y2^2*z1^4 - 12*a0*a2*b1*y2^2*z1^4 + 
         4*a0^2*a2*b1*y2^2*z1^4 + 5*a0^3*a2*b1*y2^2*z1^4 - 
         6*a2^2*b1*y2^2*z1^4 + 36*a0*a2^2*b1*y2^2*z1^4 - 
         12*a0^2*a2^2*b1*y2^2*z1^4 - 15*a0^3*a2^2*b1*y2^2*z1^4 + 
         6*a2^3*b1*y2^2*z1^4 - 36*a0*a2^3*b1*y2^2*z1^4 + 
         12*a0^2*a2^3*b1*y2^2*z1^4 + 15*a0^3*a2^3*b1*y2^2*z1^4 - 
         2*a2^4*b1*y2^2*z1^4 + 12*a0*a2^4*b1*y2^2*z1^4 - 
         4*a0^2*a2^4*b1*y2^2*z1^4 - 5*a0^3*a2^4*b1*y2^2*z1^4 - 
         6*a2*b1^2*y2^2*z1^4 + 21*a0*a2*b1^2*y2^2*z1^4 + 
         3*a0^2*a2*b1^2*y2^2*z1^4 + 4*a0^3*a2*b1^2*y2^2*z1^4 + 
         9*a2^2*b1^2*y2^2*z1^4 - 35*a0*a2^2*b1^2*y2^2*z1^4 - 
         12*a0^3*a2^2*b1^2*y2^2*z1^4 + 7*a0*a2^3*b1^2*y2^2*z1^4 - 
         9*a0^2*a2^3*b1^2*y2^2*z1^4 + 12*a0^3*a2^3*b1^2*y2^2*z1^4 - 
         3*a2^4*b1^2*y2^2*z1^4 + 7*a0*a2^4*b1^2*y2^2*z1^4 + 
         6*a0^2*a2^4*b1^2*y2^2*z1^4 - 4*a0^3*a2^4*b1^2*y2^2*z1^4 + 
         6*a2*b1^3*y2^2*z1^4 - 7*a0*a2*b1^3*y2^2*z1^4 - 4*a0^3*a2*b1^3*y2^2*
          z1^4 + a0*a2^2*b1^3*y2^2*z1^4 - 5*a0^2*a2^2*b1^3*y2^2*z1^4 + 
         7*a0^3*a2^2*b1^3*y2^2*z1^4 - 6*a2^3*b1^3*y2^2*z1^4 + 
         6*a0*a2^3*b1^3*y2^2*z1^4 + 5*a0^2*a2^3*b1^3*y2^2*z1^4 - 
         3*a0^3*a2^3*b1^3*y2^2*z1^4 - 2*a2*b1^4*y2^2*z1^4 - 
         a0*a2*b1^4*y2^2*z1^4 - 7*a0^2*a2*b1^4*y2^2*z1^4 - 
         3*a2^2*b1^4*y2^2*z1^4 - 2*a0*a2^2*b1^4*y2^2*z1^4 + 
         4*a0^2*a2^2*b1^4*y2^2*z1^4 - a0*a2*b1^5*y2^2*z1^4 - 2*a0*y2^3*z1^4 + 
         3*a0^2*y2^3*z1^4 - a0^3*y2^3*z1^4 + 8*a0*a2*y2^3*z1^4 - 
         12*a0^2*a2*y2^3*z1^4 + 4*a0^3*a2*y2^3*z1^4 - 12*a0*a2^2*y2^3*z1^4 + 
         18*a0^2*a2^2*y2^3*z1^4 - 6*a0^3*a2^2*y2^3*z1^4 + 
         8*a0*a2^3*y2^3*z1^4 - 12*a0^2*a2^3*y2^3*z1^4 + 
         4*a0^3*a2^3*y2^3*z1^4 - 2*a0*a2^4*y2^3*z1^4 + 3*a0^2*a2^4*y2^3*
          z1^4 - a0^3*a2^4*y2^3*z1^4 + 6*a0*b1*y2^3*z1^4 - 
         a0^2*b1*y2^3*z1^4 - 5*a0^3*b1*y2^3*z1^4 - 15*a0*a2*b1*y2^3*z1^4 + 
         14*a0^3*a2*b1*y2^3*z1^4 + 9*a0*a2^2*b1*y2^3*z1^4 + 
         6*a0^2*a2^2*b1*y2^3*z1^4 - 12*a0^3*a2^2*b1*y2^3*z1^4 + 
         3*a0*a2^3*b1*y2^3*z1^4 - 8*a0^2*a2^3*b1*y2^3*z1^4 + 
         2*a0^3*a2^3*b1*y2^3*z1^4 - 3*a0*a2^4*b1*y2^3*z1^4 + 
         3*a0^2*a2^4*b1*y2^3*z1^4 + a0^3*a2^4*b1*y2^3*z1^4 - 
         6*a0*b1^2*y2^3*z1^4 - 5*a0^2*b1^2*y2^3*z1^4 + a0^3*b1^2*y2^3*z1^4 + 
         7*a0*a2*b1^2*y2^3*z1^4 + 10*a0^2*a2*b1^2*y2^3*z1^4 - 
         a0^3*a2*b1^2*y2^3*z1^4 + 4*a0*a2^2*b1^2*y2^3*z1^4 - 
         5*a0^2*a2^2*b1^2*y2^3*z1^4 - a0^3*a2^2*b1^2*y2^3*z1^4 - 
         5*a0*a2^3*b1^2*y2^3*z1^4 + a0^3*a2^3*b1^2*y2^3*z1^4 + 
         2*a0*b1^3*y2^3*z1^4 + a0^2*b1^3*y2^3*z1^4 + 5*a0^3*b1^3*y2^3*z1^4 - 
         a0*a2*b1^3*y2^3*z1^4 + 2*a0^2*a2*b1^3*y2^3*z1^4 - 
         7*a0^3*a2*b1^3*y2^3*z1^4 - a0*a2^2*b1^3*y2^3*z1^4 - 
         3*a0^2*a2^2*b1^3*y2^3*z1^4 + 2*a0^3*a2^2*b1^3*y2^3*z1^4 + 
         2*a0^2*b1^4*y2^3*z1^4 + a0*a2*b1^4*y2^3*z1^4 - a0^2*b1*y2^4*z1^4 + 
         2*a0^3*b1*y2^4*z1^4 + 3*a0^2*a2*b1*y2^4*z1^4 - 
         6*a0^3*a2*b1*y2^4*z1^4 - 3*a0^2*a2^2*b1*y2^4*z1^4 + 
         6*a0^3*a2^2*b1*y2^4*z1^4 + a0^2*a2^3*b1*y2^4*z1^4 - 
         2*a0^3*a2^3*b1*y2^4*z1^4 + 2*a0^2*b1^2*y2^4*z1^4 - 
         a0^3*b1^2*y2^4*z1^4 - 4*a0^2*a2*b1^2*y2^4*z1^4 + 
         2*a0^3*a2*b1^2*y2^4*z1^4 + 2*a0^2*a2^2*b1^2*y2^4*z1^4 - 
         a0^3*a2^2*b1^2*y2^4*z1^4 - a0^2*b1^3*y2^4*z1^4 - 
         a0^3*b1^3*y2^4*z1^4 + a0^2*a2*b1^3*y2^4*z1^4 + 
         a0^3*a2*b1^3*y2^4*z1^4 - a2^3*b1^3*z1^5 - 3*a0*a2^3*b1^3*z1^5 + 
         a2^4*b1^3*z1^5 + 3*a0*a2^4*b1^3*z1^5 + a2^3*b1^4*z1^5 + 
         a0*a2^3*b1^4*z1^5 - 2*a2^2*b1^2*y2*z1^5 + 6*a0^2*a2^2*b1^2*y2*z1^5 + 
         4*a2^3*b1^2*y2*z1^5 - 12*a0^2*a2^3*b1^2*y2*z1^5 - 
         2*a2^4*b1^2*y2*z1^5 + 6*a0^2*a2^4*b1^2*y2*z1^5 + 
         4*a2^2*b1^3*y2*z1^5 + 2*a0*a2^2*b1^3*y2*z1^5 - 3*a0^2*a2^2*b1^3*y2*
          z1^5 - 4*a2^3*b1^3*y2*z1^5 - 2*a0*a2^3*b1^3*y2*z1^5 + 
         3*a0^2*a2^3*b1^3*y2*z1^5 - 2*a2^2*b1^4*y2*z1^5 - 
         2*a0*a2^2*b1^4*y2*z1^5 - a2*b1*y2^2*z1^5 + 4*a0*a2*b1*y2^2*z1^5 - 
         3*a0^3*a2*b1*y2^2*z1^5 + 3*a2^2*b1*y2^2*z1^5 - 12*a0*a2^2*b1*y2^2*
          z1^5 + 9*a0^3*a2^2*b1*y2^2*z1^5 - 3*a2^3*b1*y2^2*z1^5 + 
         12*a0*a2^3*b1*y2^2*z1^5 - 9*a0^3*a2^3*b1*y2^2*z1^5 + 
         a2^4*b1*y2^2*z1^5 - 4*a0*a2^4*b1*y2^2*z1^5 + 3*a0^3*a2^4*b1*y2^2*
          z1^5 + 3*a2*b1^2*y2^2*z1^5 - 7*a0*a2*b1^2*y2^2*z1^5 - 
         4*a0^2*a2*b1^2*y2^2*z1^5 + 2*a0^3*a2*b1^2*y2^2*z1^5 - 
         6*a2^2*b1^2*y2^2*z1^5 + 14*a0*a2^2*b1^2*y2^2*z1^5 + 
         8*a0^2*a2^2*b1^2*y2^2*z1^5 - 4*a0^3*a2^2*b1^2*y2^2*z1^5 + 
         3*a2^3*b1^2*y2^2*z1^5 - 7*a0*a2^3*b1^2*y2^2*z1^5 - 
         4*a0^2*a2^3*b1^2*y2^2*z1^5 + 2*a0^3*a2^3*b1^2*y2^2*z1^5 - 
         3*a2*b1^3*y2^2*z1^5 + 2*a0*a2*b1^3*y2^2*z1^5 + 4*a0^2*a2*b1^3*y2^2*
          z1^5 + 3*a2^2*b1^3*y2^2*z1^5 - 2*a0*a2^2*b1^3*y2^2*z1^5 - 
         4*a0^2*a2^2*b1^3*y2^2*z1^5 + a2*b1^4*y2^2*z1^5 + 
         a0*a2*b1^4*y2^2*z1^5 + a0*y2^3*z1^5 - 2*a0^2*y2^3*z1^5 + 
         a0^3*y2^3*z1^5 - 4*a0*a2*y2^3*z1^5 + 8*a0^2*a2*y2^3*z1^5 - 
         4*a0^3*a2*y2^3*z1^5 + 6*a0*a2^2*y2^3*z1^5 - 12*a0^2*a2^2*y2^3*z1^5 + 
         6*a0^3*a2^2*y2^3*z1^5 - 4*a0*a2^3*y2^3*z1^5 + 8*a0^2*a2^3*y2^3*
          z1^5 - 4*a0^3*a2^3*y2^3*z1^5 + a0*a2^4*y2^3*z1^5 - 
         2*a0^2*a2^4*y2^3*z1^5 + a0^3*a2^4*y2^3*z1^5 - 3*a0*b1*y2^3*z1^5 + 
         3*a0^2*b1*y2^3*z1^5 + a0^3*b1*y2^3*z1^5 + 9*a0*a2*b1*y2^3*z1^5 - 
         9*a0^2*a2*b1*y2^3*z1^5 - 3*a0^3*a2*b1*y2^3*z1^5 - 
         9*a0*a2^2*b1*y2^3*z1^5 + 9*a0^2*a2^2*b1*y2^3*z1^5 + 
         3*a0^3*a2^2*b1*y2^3*z1^5 + 3*a0*a2^3*b1*y2^3*z1^5 - 
         3*a0^2*a2^3*b1*y2^3*z1^5 - a0^3*a2^3*b1*y2^3*z1^5 + 
         3*a0*b1^2*y2^3*z1^5 - 2*a0^3*b1^2*y2^3*z1^5 - 6*a0*a2*b1^2*y2^3*
          z1^5 + 4*a0^3*a2*b1^2*y2^3*z1^5 + 3*a0*a2^2*b1^2*y2^3*z1^5 - 
         2*a0^3*a2^2*b1^2*y2^3*z1^5 - a0*b1^3*y2^3*z1^5 - 
         a0^2*b1^3*y2^3*z1^5 + a0*a2*b1^3*y2^3*z1^5 + a0^2*a2*b1^3*y2^3*
          z1^5))/(a2*(-1 + z1)*(-(a2*b1) + a0*b1*y2 + a2*b1*z1 - a0*y2*z1 + 
         a0*a2*y2*z1)*(-(a2*b1) + a0*b1*y2 + a2*b1*y2 - a0*b1*y2^2 + 
         a2*b1*z1 + y2*z1 - a0*y2*z1 - a2*y2*z1 + a0*a2*y2*z1 - b1*y2*z1)*
        (a2*b1 - a2*b1*y2 - a2*b1*z1 - y2*z1 + a2*y2*z1 + b1*y2*z1)^3)), 
     (a0*(-(a2^4*b1^4) + a2^4*b1^5 + 2*a0*a2^3*b1^4*y2 + 4*a2^4*b1^4*y2 - 
        a0*a2^4*b1^4*y2 - 2*a0*a2^3*b1^5*y2 - 4*a2^4*b1^5*y2 + 
        a0*a2^4*b1^5*y2 - a0^2*a2^2*b1^4*y2^2 - 8*a0*a2^3*b1^4*y2^2 + 
        a0^2*a2^3*b1^4*y2^2 - 6*a2^4*b1^4*y2^2 + 4*a0*a2^4*b1^4*y2^2 + 
        a0^2*a2^2*b1^5*y2^2 + 8*a0*a2^3*b1^5*y2^2 - a0^2*a2^3*b1^5*y2^2 + 
        6*a2^4*b1^5*y2^2 - 4*a0*a2^4*b1^5*y2^2 + 4*a0^2*a2^2*b1^4*y2^3 + 
        12*a0*a2^3*b1^4*y2^3 - 4*a0^2*a2^3*b1^4*y2^3 + 4*a2^4*b1^4*y2^3 - 
        6*a0*a2^4*b1^4*y2^3 - 4*a0^2*a2^2*b1^5*y2^3 - 12*a0*a2^3*b1^5*y2^3 + 
        4*a0^2*a2^3*b1^5*y2^3 - 4*a2^4*b1^5*y2^3 + 6*a0*a2^4*b1^5*y2^3 - 
        6*a0^2*a2^2*b1^4*y2^4 - 8*a0*a2^3*b1^4*y2^4 + 6*a0^2*a2^3*b1^4*y2^4 - 
        a2^4*b1^4*y2^4 + 4*a0*a2^4*b1^4*y2^4 + 6*a0^2*a2^2*b1^5*y2^4 + 
        8*a0*a2^3*b1^5*y2^4 - 6*a0^2*a2^3*b1^5*y2^4 + a2^4*b1^5*y2^4 - 
        4*a0*a2^4*b1^5*y2^4 + 4*a0^2*a2^2*b1^4*y2^5 + 2*a0*a2^3*b1^4*y2^5 - 
        4*a0^2*a2^3*b1^4*y2^5 - a0*a2^4*b1^4*y2^5 - 4*a0^2*a2^2*b1^5*y2^5 - 
        2*a0*a2^3*b1^5*y2^5 + 4*a0^2*a2^3*b1^5*y2^5 + a0*a2^4*b1^5*y2^5 - 
        a0^2*a2^2*b1^4*y2^6 + a0^2*a2^3*b1^4*y2^6 + a0^2*a2^2*b1^5*y2^6 - 
        a0^2*a2^3*b1^5*y2^6 + 3*a2^4*b1^4*z1 - 3*a2^4*b1^5*z1 + 
        4*a2^3*b1^3*y2*z1 - 3*a0*a2^3*b1^3*y2*z1 - 4*a2^4*b1^3*y2*z1 + 
        3*a0*a2^4*b1^3*y2*z1 - 7*a2^3*b1^4*y2*z1 - 5*a2^4*b1^4*y2*z1 - 
        a0*a2^4*b1^4*y2*z1 + 3*a2^3*b1^5*y2*z1 + 3*a0*a2^3*b1^5*y2*z1 + 
        9*a2^4*b1^5*y2*z1 - 2*a0*a2^4*b1^5*y2*z1 - 6*a0*a2^2*b1^3*y2^2*z1 + 
        3*a0^2*a2^2*b1^3*y2^2*z1 - 11*a2^3*b1^3*y2^2*z1 + 
        19*a0*a2^3*b1^3*y2^2*z1 - 5*a0^2*a2^3*b1^3*y2^2*z1 + 
        11*a2^4*b1^3*y2^2*z1 - 13*a0*a2^4*b1^3*y2^2*z1 + 
        2*a0^2*a2^4*b1^3*y2^2*z1 + 8*a0*a2^2*b1^4*y2^2*z1 - 
        4*a0^2*a2^2*b1^4*y2^2*z1 + 20*a2^3*b1^4*y2^2*z1 - 
        10*a0*a2^3*b1^4*y2^2*z1 + 5*a0^2*a2^3*b1^4*y2^2*z1 - 
        2*a2^4*b1^4*y2^2*z1 + 6*a0*a2^4*b1^4*y2^2*z1 - 2*a0^2*a2^4*b1^4*y2^2*
         z1 - 2*a0*a2^2*b1^5*y2^2*z1 + a0^2*a2^2*b1^5*y2^2*z1 - 
        9*a2^3*b1^5*y2^2*z1 - 8*a0*a2^3*b1^5*y2^2*z1 - 9*a2^4*b1^5*y2^2*z1 + 
        6*a0*a2^4*b1^5*y2^2*z1 + 2*a0^2*a2*b1^3*y2^3*z1 + 
        17*a0*a2^2*b1^3*y2^3*z1 - 13*a0^2*a2^2*b1^3*y2^3*z1 + 
        9*a2^3*b1^3*y2^3*z1 - 38*a0*a2^3*b1^3*y2^3*z1 + 
        17*a0^2*a2^3*b1^3*y2^3*z1 - 9*a2^4*b1^3*y2^3*z1 + 
        21*a0*a2^4*b1^3*y2^3*z1 - 6*a0^2*a2^4*b1^3*y2^3*z1 - 
        a0^2*a2*b1^4*y2^3*z1 - 23*a0*a2^2*b1^4*y2^3*z1 + 
        15*a0^2*a2^2*b1^4*y2^3*z1 - 18*a2^3*b1^4*y2^3*z1 + 
        29*a0*a2^3*b1^4*y2^3*z1 - 16*a0^2*a2^3*b1^4*y2^3*z1 + 
        6*a2^4*b1^4*y2^3*z1 - 12*a0*a2^4*b1^4*y2^3*z1 + 
        6*a0^2*a2^4*b1^4*y2^3*z1 - a0^2*a2*b1^5*y2^3*z1 + 
        6*a0*a2^2*b1^5*y2^3*z1 - 3*a0^2*a2^2*b1^5*y2^3*z1 + 
        9*a2^3*b1^5*y2^3*z1 + 6*a0*a2^3*b1^5*y2^3*z1 + 3*a2^4*b1^5*y2^3*z1 - 
        6*a0*a2^4*b1^5*y2^3*z1 - 6*a0^2*a2*b1^3*y2^4*z1 - 
        15*a0*a2^2*b1^3*y2^4*z1 + 21*a0^2*a2^2*b1^3*y2^4*z1 - 
        a2^3*b1^3*y2^4*z1 + 30*a0*a2^3*b1^3*y2^4*z1 - 21*a0^2*a2^3*b1^3*y2^4*
         z1 + a2^4*b1^3*y2^4*z1 - 15*a0*a2^4*b1^3*y2^4*z1 + 
        6*a0^2*a2^4*b1^3*y2^4*z1 + 3*a0^2*a2*b1^4*y2^4*z1 + 
        21*a0*a2^2*b1^4*y2^4*z1 - 21*a0^2*a2^2*b1^4*y2^4*z1 + 
        4*a2^3*b1^4*y2^4*z1 - 27*a0*a2^3*b1^4*y2^4*z1 + 
        18*a0^2*a2^3*b1^4*y2^4*z1 - a2^4*b1^4*y2^4*z1 + 
        10*a0*a2^4*b1^4*y2^4*z1 - 6*a0^2*a2^4*b1^4*y2^4*z1 + 
        3*a0^2*a2*b1^5*y2^4*z1 - 6*a0*a2^2*b1^5*y2^4*z1 + 
        3*a0^2*a2^2*b1^5*y2^4*z1 - 3*a2^3*b1^5*y2^4*z1 + 
        2*a0*a2^4*b1^5*y2^4*z1 + 6*a0^2*a2*b1^3*y2^5*z1 + 
        3*a0*a2^2*b1^3*y2^5*z1 - 15*a0^2*a2^2*b1^3*y2^5*z1 - 
        a2^3*b1^3*y2^5*z1 - 7*a0*a2^3*b1^3*y2^5*z1 + 11*a0^2*a2^3*b1^3*y2^5*
         z1 + a2^4*b1^3*y2^5*z1 + 4*a0*a2^4*b1^3*y2^5*z1 - 
        2*a0^2*a2^4*b1^3*y2^5*z1 - 3*a0^2*a2*b1^4*y2^5*z1 - 
        5*a0*a2^2*b1^4*y2^5*z1 + 13*a0^2*a2^2*b1^4*y2^5*z1 + 
        a2^3*b1^4*y2^5*z1 + 7*a0*a2^3*b1^4*y2^5*z1 - 8*a0^2*a2^3*b1^4*y2^5*
         z1 - a2^4*b1^4*y2^5*z1 - 3*a0*a2^4*b1^4*y2^5*z1 + 
        2*a0^2*a2^4*b1^4*y2^5*z1 - 3*a0^2*a2*b1^5*y2^5*z1 + 
        2*a0*a2^2*b1^5*y2^5*z1 - a0^2*a2^2*b1^5*y2^5*z1 - 
        a0*a2^3*b1^5*y2^5*z1 - 2*a0^2*a2*b1^3*y2^6*z1 + 
        a0*a2^2*b1^3*y2^6*z1 + 4*a0^2*a2^2*b1^3*y2^6*z1 - 
        a0*a2^3*b1^3*y2^6*z1 - 2*a0^2*a2^3*b1^3*y2^6*z1 + 
        a0^2*a2*b1^4*y2^6*z1 - a0*a2^2*b1^4*y2^6*z1 - 3*a0^2*a2^2*b1^4*y2^6*
         z1 + a0*a2^3*b1^4*y2^6*z1 + a0^2*a2^3*b1^4*y2^6*z1 + 
        a0^2*a2*b1^5*y2^6*z1 - 3*a2^4*b1^4*z1^2 + 3*a2^4*b1^5*z1^2 - 
        9*a2^3*b1^3*y2*z1^2 + 5*a0*a2^3*b1^3*y2*z1^2 + 9*a2^4*b1^3*y2*z1^2 - 
        5*a0*a2^4*b1^3*y2*z1^2 + 15*a2^3*b1^4*y2*z1^2 - 
        5*a0*a2^3*b1^4*y2*z1^2 - 3*a2^4*b1^4*y2*z1^2 + 
        4*a0*a2^4*b1^4*y2*z1^2 - 6*a2^3*b1^5*y2*z1^2 - 6*a2^4*b1^5*y2*z1^2 + 
        a0*a2^4*b1^5*y2*z1^2 - 5*a2^2*b1^2*y2^2*z1^2 + 9*a0*a2^2*b1^2*y2^2*
         z1^2 - 2*a0^2*a2^2*b1^2*y2^2*z1^2 + 10*a2^3*b1^2*y2^2*z1^2 - 
        18*a0*a2^3*b1^2*y2^2*z1^2 + 4*a0^2*a2^3*b1^2*y2^2*z1^2 - 
        5*a2^4*b1^2*y2^2*z1^2 + 9*a0*a2^4*b1^2*y2^2*z1^2 - 
        2*a0^2*a2^4*b1^2*y2^2*z1^2 + 13*a2^2*b1^3*y2^2*z1^2 - 
        5*a0*a2^2*b1^3*y2^2*z1^2 + 2*a0^2*a2^2*b1^3*y2^2*z1^2 - 
        2*a2^3*b1^3*y2^2*z1^2 - 5*a0*a2^3*b1^3*y2^2*z1^2 - 
        2*a0^2*a2^3*b1^3*y2^2*z1^2 - 11*a2^4*b1^3*y2^2*z1^2 + 
        10*a0*a2^4*b1^3*y2^2*z1^2 - 11*a2^2*b1^4*y2^2*z1^2 - 
        4*a0*a2^2*b1^4*y2^2*z1^2 + 2*a0^2*a2^2*b1^4*y2^2*z1^2 - 
        20*a2^3*b1^4*y2^2*z1^2 + 22*a0*a2^3*b1^4*y2^2*z1^2 - 
        3*a0^2*a2^3*b1^4*y2^2*z1^2 + 13*a2^4*b1^4*y2^2*z1^2 - 
        14*a0*a2^4*b1^4*y2^2*z1^2 + 2*a0^2*a2^4*b1^4*y2^2*z1^2 + 
        3*a2^2*b1^5*y2^2*z1^2 - 2*a0^2*a2^2*b1^5*y2^2*z1^2 + 
        12*a2^3*b1^5*y2^2*z1^2 - 2*a0*a2^3*b1^5*y2^2*z1^2 + 
        a0^2*a2^3*b1^5*y2^2*z1^2 + 3*a2^4*b1^5*y2^2*z1^2 - 
        2*a0*a2^4*b1^5*y2^2*z1^2 + 3*a0*a2*b1^2*y2^3*z1^2 - 
        6*a0^2*a2*b1^2*y2^3*z1^2 + 7*a2^2*b1^2*y2^3*z1^2 - 
        28*a0*a2^2*b1^2*y2^3*z1^2 + 21*a0^2*a2^2*b1^2*y2^3*z1^2 - 
        14*a2^3*b1^2*y2^3*z1^2 + 47*a0*a2^3*b1^2*y2^3*z1^2 - 
        24*a0^2*a2^3*b1^2*y2^3*z1^2 + 7*a2^4*b1^2*y2^3*z1^2 - 
        22*a0*a2^4*b1^2*y2^3*z1^2 + 9*a0^2*a2^4*b1^2*y2^3*z1^2 - 
        6*a0*a2*b1^3*y2^3*z1^2 + 5*a0^2*a2*b1^3*y2^3*z1^2 - 
        20*a2^2*b1^3*y2^3*z1^2 + 25*a0*a2^2*b1^3*y2^3*z1^2 - 
        19*a0^2*a2^2*b1^3*y2^3*z1^2 + 22*a2^3*b1^3*y2^3*z1^2 - 
        15*a0*a2^3*b1^3*y2^3*z1^2 + 18*a0^2*a2^3*b1^3*y2^3*z1^2 - 
        2*a2^4*b1^3*y2^3*z1^2 - 4*a0*a2^4*b1^3*y2^3*z1^2 - 
        4*a0^2*a2^4*b1^3*y2^3*z1^2 + 3*a0*a2*b1^4*y2^3*z1^2 - 
        a0^2*a2*b1^4*y2^3*z1^2 + 19*a2^2*b1^4*y2^3*z1^2 + 
        2*a0*a2^2*b1^4*y2^3*z1^2 - 3*a0^2*a2^2*b1^4*y2^3*z1^2 - 
        2*a2^3*b1^4*y2^3*z1^2 - 27*a0*a2^3*b1^4*y2^3*z1^2 + 
        4*a0^2*a2^3*b1^4*y2^3*z1^2 - 5*a2^4*b1^4*y2^3*z1^2 + 
        16*a0*a2^4*b1^4*y2^3*z1^2 - 4*a0^2*a2^4*b1^4*y2^3*z1^2 + 
        2*a0^2*a2*b1^5*y2^3*z1^2 - 6*a2^2*b1^5*y2^3*z1^2 + 
        a0*a2^2*b1^5*y2^3*z1^2 + 4*a0^2*a2^2*b1^5*y2^3*z1^2 - 
        6*a2^3*b1^5*y2^3*z1^2 + 4*a0*a2^3*b1^5*y2^3*z1^2 - 
        2*a0^2*a2^3*b1^5*y2^3*z1^2 + a0*a2^4*b1^5*y2^3*z1^2 + 
        a0^2*b1^2*y2^4*z1^2 - 4*a0*a2*b1^2*y2^4*z1^2 + 10*a0^2*a2*b1^2*y2^4*
         z1^2 + a2^2*b1^2*y2^4*z1^2 + 25*a0*a2^2*b1^2*y2^4*z1^2 - 
        35*a0^2*a2^2*b1^2*y2^4*z1^2 - 2*a2^3*b1^2*y2^4*z1^2 - 
        38*a0*a2^3*b1^2*y2^4*z1^2 + 36*a0^2*a2^3*b1^2*y2^4*z1^2 + 
        a2^4*b1^2*y2^4*z1^2 + 17*a0*a2^4*b1^2*y2^4*z1^2 - 
        12*a0^2*a2^4*b1^2*y2^4*z1^2 - 2*a0^2*b1^3*y2^4*z1^2 + 
        8*a0*a2*b1^3*y2^4*z1^2 - 5*a0^2*a2*b1^3*y2^4*z1^2 + 
        a2^2*b1^3*y2^4*z1^2 - 29*a0*a2^2*b1^3*y2^4*z1^2 + 
        27*a0^2*a2^2*b1^3*y2^4*z1^2 - 2*a2^3*b1^3*y2^4*z1^2 + 
        23*a0*a2^3*b1^3*y2^4*z1^2 - 28*a0^2*a2^3*b1^3*y2^4*z1^2 + 
        a2^4*b1^3*y2^4*z1^2 - 2*a0*a2^4*b1^3*y2^4*z1^2 + 
        8*a0^2*a2^4*b1^3*y2^4*z1^2 + a0^2*b1^4*y2^4*z1^2 - 
        4*a0*a2*b1^4*y2^4*z1^2 - 5*a2^2*b1^4*y2^4*z1^2 + 
        6*a0*a2^2*b1^4*y2^4*z1^2 + 2*a0^2*a2^2*b1^4*y2^4*z1^2 + 
        4*a2^3*b1^4*y2^4*z1^2 + 8*a0*a2^3*b1^4*y2^4*z1^2 + 
        a0^2*a2^3*b1^4*y2^4*z1^2 - 2*a2^4*b1^4*y2^4*z1^2 - 
        6*a0*a2^4*b1^4*y2^4*z1^2 + 2*a0^2*a2^4*b1^4*y2^4*z1^2 - 
        5*a0^2*a2*b1^5*y2^4*z1^2 + 3*a2^2*b1^5*y2^4*z1^2 - 
        2*a0*a2^2*b1^5*y2^4*z1^2 - 2*a0^2*a2^2*b1^5*y2^4*z1^2 - 
        2*a0*a2^3*b1^5*y2^4*z1^2 + a0^2*a2^3*b1^5*y2^4*z1^2 - 
        2*a0^2*b1^2*y2^5*z1^2 - a0*a2*b1^2*y2^5*z1^2 - 2*a0^2*a2*b1^2*y2^5*
         z1^2 - 3*a2^2*b1^2*y2^5*z1^2 - 2*a0*a2^2*b1^2*y2^5*z1^2 + 
        15*a0^2*a2^2*b1^2*y2^5*z1^2 + 6*a2^3*b1^2*y2^5*z1^2 + 
        7*a0*a2^3*b1^2*y2^5*z1^2 - 16*a0^2*a2^3*b1^2*y2^5*z1^2 - 
        3*a2^4*b1^2*y2^5*z1^2 - 4*a0*a2^4*b1^2*y2^5*z1^2 + 
        5*a0^2*a2^4*b1^2*y2^5*z1^2 + 4*a0^2*b1^3*y2^5*z1^2 + 
        2*a0*a2*b1^3*y2^5*z1^2 - 5*a0^2*a2*b1^3*y2^5*z1^2 + 
        6*a2^2*b1^3*y2^5*z1^2 + 3*a0*a2^2*b1^3*y2^5*z1^2 - 
        5*a0^2*a2^2*b1^3*y2^5*z1^2 - 9*a2^3*b1^3*y2^5*z1^2 - 
        6*a0*a2^3*b1^3*y2^5*z1^2 + 10*a0^2*a2^3*b1^3*y2^5*z1^2 + 
        3*a2^4*b1^3*y2^5*z1^2 + a0*a2^4*b1^3*y2^5*z1^2 - 
        4*a0^2*a2^4*b1^3*y2^5*z1^2 - 2*a0^2*b1^4*y2^5*z1^2 - 
        a0*a2*b1^4*y2^5*z1^2 + 3*a0^2*a2*b1^4*y2^5*z1^2 - 
        3*a2^2*b1^4*y2^5*z1^2 - 2*a0*a2^2*b1^4*y2^5*z1^2 - 
        3*a0^2*a2^2*b1^4*y2^5*z1^2 + 3*a2^3*b1^4*y2^5*z1^2 + 
        2*a0*a2^3*b1^4*y2^5*z1^2 - 2*a0^2*a2^3*b1^4*y2^5*z1^2 + 
        4*a0^2*a2*b1^5*y2^5*z1^2 + a0*a2^2*b1^5*y2^5*z1^2 + 
        a0^2*b1^2*y2^6*z1^2 + 2*a0*a2*b1^2*y2^6*z1^2 - 2*a0^2*a2*b1^2*y2^6*
         z1^2 - 4*a0*a2^2*b1^2*y2^6*z1^2 + a0^2*a2^2*b1^2*y2^6*z1^2 + 
        2*a0*a2^3*b1^2*y2^6*z1^2 - 2*a0^2*b1^3*y2^6*z1^2 - 
        4*a0*a2*b1^3*y2^6*z1^2 + 5*a0^2*a2*b1^3*y2^6*z1^2 + 
        6*a0*a2^2*b1^3*y2^6*z1^2 - 5*a0^2*a2^2*b1^3*y2^6*z1^2 - 
        2*a0*a2^3*b1^3*y2^6*z1^2 + 2*a0^2*a2^3*b1^3*y2^6*z1^2 + 
        a0^2*b1^4*y2^6*z1^2 + 2*a0*a2*b1^4*y2^6*z1^2 - 2*a0^2*a2*b1^4*y2^6*
         z1^2 - 2*a0*a2^2*b1^4*y2^6*z1^2 + 2*a0^2*a2^2*b1^4*y2^6*z1^2 - 
        a0^2*a2*b1^5*y2^6*z1^2 + a2^4*b1^4*z1^3 - a2^4*b1^5*z1^3 + 
        6*a2^3*b1^3*y2*z1^3 - a0*a2^3*b1^3*y2*z1^3 - 6*a2^4*b1^3*y2*z1^3 + 
        a0*a2^4*b1^3*y2*z1^3 - 9*a2^3*b1^4*y2*z1^3 + 2*a0*a2^3*b1^4*y2*z1^3 + 
        5*a2^4*b1^4*y2*z1^3 - a0*a2^4*b1^4*y2*z1^3 + 3*a2^3*b1^5*y2*z1^3 - 
        a0*a2^3*b1^5*y2*z1^3 + a2^4*b1^5*y2*z1^3 + 7*a2^2*b1^2*y2^2*z1^3 - 
        12*a0*a2^2*b1^2*y2^2*z1^3 + a0^2*a2^2*b1^2*y2^2*z1^3 - 
        14*a2^3*b1^2*y2^2*z1^3 + 24*a0*a2^3*b1^2*y2^2*z1^3 - 
        2*a0^2*a2^3*b1^2*y2^2*z1^3 + 7*a2^4*b1^2*y2^2*z1^3 - 
        12*a0*a2^4*b1^2*y2^2*z1^3 + a0^2*a2^4*b1^2*y2^2*z1^3 - 
        17*a2^2*b1^3*y2^2*z1^3 + 12*a0*a2^2*b1^3*y2^2*z1^3 - 
        4*a0^2*a2^2*b1^3*y2^2*z1^3 + 19*a2^3*b1^3*y2^2*z1^3 - 
        17*a0*a2^3*b1^3*y2^2*z1^3 + 5*a0^2*a2^3*b1^3*y2^2*z1^3 - 
        2*a2^4*b1^3*y2^2*z1^3 + 5*a0*a2^4*b1^3*y2^2*z1^3 - 
        a0^2*a2^4*b1^3*y2^2*z1^3 + 13*a2^2*b1^4*y2^2*z1^3 - 
        2*a0*a2^2*b1^4*y2^2*z1^3 + 3*a0^2*a2^2*b1^4*y2^2*z1^3 - 
        2*a2^3*b1^4*y2^2*z1^3 - 6*a0*a2^3*b1^4*y2^2*z1^3 - 
        3*a0^2*a2^3*b1^4*y2^2*z1^3 - 5*a2^4*b1^4*y2^2*z1^3 + 
        4*a0*a2^4*b1^4*y2^2*z1^3 - 3*a2^2*b1^5*y2^2*z1^3 + 
        2*a0*a2^2*b1^5*y2^2*z1^3 - 3*a2^3*b1^5*y2^2*z1^3 + 
        2*a0*a2^3*b1^5*y2^2*z1^3 + 2*a2*b1*y2^3*z1^3 - 6*a0*a2*b1*y2^3*z1^3 + 
        4*a0^2*a2*b1*y2^3*z1^3 - 6*a2^2*b1*y2^3*z1^3 + 
        18*a0*a2^2*b1*y2^3*z1^3 - 12*a0^2*a2^2*b1*y2^3*z1^3 + 
        6*a2^3*b1*y2^3*z1^3 - 18*a0*a2^3*b1*y2^3*z1^3 + 
        12*a0^2*a2^3*b1*y2^3*z1^3 - 2*a2^4*b1*y2^3*z1^3 + 
        6*a0*a2^4*b1*y2^3*z1^3 - 4*a0^2*a2^4*b1*y2^3*z1^3 - 
        7*a2*b1^2*y2^3*z1^3 + 11*a0*a2*b1^2*y2^3*z1^3 - 
        a0^2*a2*b1^2*y2^3*z1^3 + 13*a2^2*b1^2*y2^3*z1^3 - 
        5*a0*a2^2*b1^2*y2^3*z1^3 - a0^2*a2^2*b1^2*y2^3*z1^3 - 
        5*a2^3*b1^2*y2^3*z1^3 - 23*a0*a2^3*b1^2*y2^3*z1^3 + 
        5*a0^2*a2^3*b1^2*y2^3*z1^3 - a2^4*b1^2*y2^3*z1^3 + 
        17*a0*a2^4*b1^2*y2^3*z1^3 - 3*a0^2*a2^4*b1^2*y2^3*z1^3 + 
        9*a2*b1^3*y2^3*z1^3 - 5*a0*a2*b1^3*y2^3*z1^3 - 
        a0^2*a2*b1^3*y2^3*z1^3 - 5*a2^2*b1^3*y2^3*z1^3 - 
        17*a0*a2^2*b1^3*y2^3*z1^3 + 14*a0^2*a2^2*b1^3*y2^3*z1^3 - 
        8*a2^3*b1^3*y2^3*z1^3 + 33*a0*a2^3*b1^3*y2^3*z1^3 - 
        18*a0^2*a2^3*b1^3*y2^3*z1^3 + 4*a2^4*b1^3*y2^3*z1^3 - 
        11*a0*a2^4*b1^3*y2^3*z1^3 + 5*a0^2*a2^4*b1^3*y2^3*z1^3 - 
        5*a2*b1^4*y2^3*z1^3 + a0*a2*b1^4*y2^3*z1^3 - 2*a0^2*a2*b1^4*y2^3*
         z1^3 - 5*a2^2*b1^4*y2^3*z1^3 + 8*a0*a2^2*b1^4*y2^3*z1^3 - 
        4*a0^2*a2^2*b1^4*y2^3*z1^3 + 7*a2^3*b1^4*y2^3*z1^3 + 
        6*a0^2*a2^3*b1^4*y2^3*z1^3 - a2^4*b1^4*y2^3*z1^3 - 
        3*a0*a2^4*b1^4*y2^3*z1^3 + a2*b1^5*y2^3*z1^3 - a0*a2*b1^5*y2^3*z1^3 + 
        3*a2^2*b1^5*y2^3*z1^3 - 4*a0*a2^2*b1^5*y2^3*z1^3 - 
        a0*a2^3*b1^5*y2^3*z1^3 + a0*b1*y2^4*z1^3 - a0^2*b1*y2^4*z1^3 + 
        a2*b1*y2^4*z1^3 + 3*a0*a2*b1*y2^4*z1^3 - 4*a0^2*a2*b1*y2^4*z1^3 - 
        3*a2^2*b1*y2^4*z1^3 - 15*a0*a2^2*b1*y2^4*z1^3 + 
        18*a0^2*a2^2*b1*y2^4*z1^3 + 3*a2^3*b1*y2^4*z1^3 + 
        17*a0*a2^3*b1*y2^4*z1^3 - 20*a0^2*a2^3*b1*y2^4*z1^3 - 
        a2^4*b1*y2^4*z1^3 - 6*a0*a2^4*b1*y2^4*z1^3 + 7*a0^2*a2^4*b1*y2^4*
         z1^3 - 3*a0*b1^2*y2^4*z1^3 + a0^2*b1^2*y2^4*z1^3 - 
        2*a2*b1^2*y2^4*z1^3 - 5*a0*a2*b1^2*y2^4*z1^3 + a2^2*b1^2*y2^4*z1^3 + 
        11*a0*a2^2*b1^2*y2^4*z1^3 - 2*a0^2*a2^2*b1^2*y2^4*z1^3 + 
        4*a2^3*b1^2*y2^4*z1^3 + 5*a0*a2^3*b1^2*y2^4*z1^3 - 
        3*a2^4*b1^2*y2^4*z1^3 - 8*a0*a2^4*b1^2*y2^4*z1^3 + 
        a0^2*a2^4*b1^2*y2^4*z1^3 + 3*a0*b1^3*y2^4*z1^3 + 
        a0^2*b1^3*y2^4*z1^3 + 3*a0*a2*b1^3*y2^4*z1^3 - 
        a0^2*a2*b1^3*y2^4*z1^3 + 7*a2^2*b1^3*y2^4*z1^3 + 
        6*a0*a2^2*b1^3*y2^4*z1^3 - 8*a0^2*a2^2*b1^3*y2^4*z1^3 - 
        11*a2^3*b1^3*y2^4*z1^3 - 17*a0*a2^3*b1^3*y2^4*z1^3 + 
        12*a0^2*a2^3*b1^3*y2^4*z1^3 + 4*a2^4*b1^3*y2^4*z1^3 + 
        5*a0*a2^4*b1^3*y2^4*z1^3 - 4*a0^2*a2^4*b1^3*y2^4*z1^3 - 
        a0*b1^4*y2^4*z1^3 - a0^2*b1^4*y2^4*z1^3 + 2*a2*b1^4*y2^4*z1^3 - 
        3*a0*a2*b1^4*y2^4*z1^3 + 5*a0^2*a2*b1^4*y2^4*z1^3 - 
        5*a2^2*b1^4*y2^4*z1^3 - 4*a0*a2^2*b1^4*y2^4*z1^3 - 
        a0^2*a2^2*b1^4*y2^4*z1^3 + 4*a2^3*b1^4*y2^4*z1^3 + 
        4*a0*a2^3*b1^4*y2^4*z1^3 - 3*a0^2*a2^3*b1^4*y2^4*z1^3 - 
        a2*b1^5*y2^4*z1^3 + 2*a0*a2*b1^5*y2^4*z1^3 + 2*a0*a2^2*b1^5*y2^4*
         z1^3 - 2*a0*b1*y2^5*z1^3 + 2*a0^2*b1*y2^5*z1^3 - 3*a2*b1*y2^5*z1^3 + 
        6*a0*a2*b1*y2^5*z1^3 - 3*a0^2*a2*b1*y2^5*z1^3 + 9*a2^2*b1*y2^5*z1^3 - 
        6*a0*a2^2*b1*y2^5*z1^3 - 3*a0^2*a2^2*b1*y2^5*z1^3 - 
        9*a2^3*b1*y2^5*z1^3 + 2*a0*a2^3*b1*y2^5*z1^3 + 7*a0^2*a2^3*b1*y2^5*
         z1^3 + 3*a2^4*b1*y2^5*z1^3 - 3*a0^2*a2^4*b1*y2^5*z1^3 + 
        6*a0*b1^2*y2^5*z1^3 - 2*a0^2*b1^2*y2^5*z1^3 + 9*a2*b1^2*y2^5*z1^3 - 
        13*a0*a2*b1^2*y2^5*z1^3 + 5*a0^2*a2*b1^2*y2^5*z1^3 - 
        21*a2^2*b1^2*y2^5*z1^3 + 11*a0*a2^2*b1^2*y2^5*z1^3 - 
        3*a0^2*a2^2*b1^2*y2^5*z1^3 + 15*a2^3*b1^2*y2^5*z1^3 - 
        7*a0*a2^3*b1^2*y2^5*z1^3 - a0^2*a2^3*b1^2*y2^5*z1^3 - 
        3*a2^4*b1^2*y2^5*z1^3 + 3*a0*a2^4*b1^2*y2^5*z1^3 + 
        a0^2*a2^4*b1^2*y2^5*z1^3 - 6*a0*b1^3*y2^5*z1^3 - 
        2*a0^2*b1^3*y2^5*z1^3 - 9*a2*b1^3*y2^5*z1^3 + 7*a0*a2*b1^3*y2^5*
         z1^3 + 2*a0^2*a2*b1^3*y2^5*z1^3 + 15*a2^2*b1^3*y2^5*z1^3 - 
        3*a0*a2^2*b1^3*y2^5*z1^3 - a0^2*a2^2*b1^3*y2^5*z1^3 - 
        6*a2^3*b1^3*y2^5*z1^3 + 2*a0*a2^3*b1^3*y2^5*z1^3 + 
        a0^2*a2^3*b1^3*y2^5*z1^3 + 2*a0*b1^4*y2^5*z1^3 + 
        2*a0^2*b1^4*y2^5*z1^3 + 3*a2*b1^4*y2^5*z1^3 + a0*a2*b1^4*y2^5*z1^3 - 
        4*a0^2*a2*b1^4*y2^5*z1^3 - 3*a2^2*b1^4*y2^5*z1^3 - 
        2*a0*a2^2*b1^4*y2^5*z1^3 + 2*a0^2*a2^2*b1^4*y2^5*z1^3 - 
        a0*a2*b1^5*y2^5*z1^3 + a0*b1*y2^6*z1^3 - a0^2*b1*y2^6*z1^3 - 
        3*a0*a2*b1*y2^6*z1^3 + 3*a0^2*a2*b1*y2^6*z1^3 + 
        3*a0*a2^2*b1*y2^6*z1^3 - 3*a0^2*a2^2*b1*y2^6*z1^3 - 
        a0*a2^3*b1*y2^6*z1^3 + a0^2*a2^3*b1*y2^6*z1^3 - 3*a0*b1^2*y2^6*z1^3 + 
        a0^2*b1^2*y2^6*z1^3 + 7*a0*a2*b1^2*y2^6*z1^3 - 4*a0^2*a2*b1^2*y2^6*
         z1^3 - 5*a0*a2^2*b1^2*y2^6*z1^3 + 5*a0^2*a2^2*b1^2*y2^6*z1^3 + 
        a0*a2^3*b1^2*y2^6*z1^3 - 2*a0^2*a2^3*b1^2*y2^6*z1^3 + 
        3*a0*b1^3*y2^6*z1^3 + a0^2*b1^3*y2^6*z1^3 - 5*a0*a2*b1^3*y2^6*z1^3 + 
        2*a0*a2^2*b1^3*y2^6*z1^3 - a0^2*a2^2*b1^3*y2^6*z1^3 - 
        a0*b1^4*y2^6*z1^3 - a0^2*b1^4*y2^6*z1^3 + a0*a2*b1^4*y2^6*z1^3 + 
        a0^2*a2*b1^4*y2^6*z1^3 - a2^3*b1^3*y2*z1^4 - a0*a2^3*b1^3*y2*z1^4 + 
        a2^4*b1^3*y2*z1^4 + a0*a2^4*b1^3*y2*z1^4 + a2^3*b1^4*y2*z1^4 + 
        a0*a2^3*b1^4*y2*z1^4 - a2^4*b1^4*y2*z1^4 - a0*a2^4*b1^4*y2*z1^4 - 
        2*a2^2*b1^2*y2^2*z1^4 + 3*a0*a2^2*b1^2*y2^2*z1^4 + 
        a0^2*a2^2*b1^2*y2^2*z1^4 + 4*a2^3*b1^2*y2^2*z1^4 - 
        6*a0*a2^3*b1^2*y2^2*z1^4 - 2*a0^2*a2^3*b1^2*y2^2*z1^4 - 
        2*a2^4*b1^2*y2^2*z1^4 + 3*a0*a2^4*b1^2*y2^2*z1^4 + 
        a0^2*a2^4*b1^2*y2^2*z1^4 + 4*a2^2*b1^3*y2^2*z1^4 - 
        a0*a2^2*b1^3*y2^2*z1^4 - a0^2*a2^2*b1^3*y2^2*z1^4 - 
        6*a2^3*b1^3*y2^2*z1^4 + 3*a0*a2^3*b1^3*y2^2*z1^4 + 
        2*a0^2*a2^3*b1^3*y2^2*z1^4 + 2*a2^4*b1^3*y2^2*z1^4 - 
        2*a0*a2^4*b1^3*y2^2*z1^4 - a0^2*a2^4*b1^3*y2^2*z1^4 - 
        2*a2^2*b1^4*y2^2*z1^4 - 2*a0*a2^2*b1^4*y2^2*z1^4 + 
        2*a2^3*b1^4*y2^2*z1^4 + 2*a0*a2^3*b1^4*y2^2*z1^4 - a2*b1*y2^3*z1^4 + 
        4*a0*a2*b1*y2^3*z1^4 - 3*a0^2*a2*b1*y2^3*z1^4 + 3*a2^2*b1*y2^3*z1^4 - 
        12*a0*a2^2*b1*y2^3*z1^4 + 9*a0^2*a2^2*b1*y2^3*z1^4 - 
        3*a2^3*b1*y2^3*z1^4 + 12*a0*a2^3*b1*y2^3*z1^4 - 
        9*a0^2*a2^3*b1*y2^3*z1^4 + a2^4*b1*y2^3*z1^4 - 
        4*a0*a2^4*b1*y2^3*z1^4 + 3*a0^2*a2^4*b1*y2^3*z1^4 + 
        3*a2*b1^2*y2^3*z1^4 - 7*a0*a2*b1^2*y2^3*z1^4 + 3*a0^2*a2*b1^2*y2^3*
         z1^4 - 8*a2^2*b1^2*y2^3*z1^4 + 12*a0*a2^2*b1^2*y2^3*z1^4 - 
        8*a0^2*a2^2*b1^2*y2^3*z1^4 + 7*a2^3*b1^2*y2^3*z1^4 - 
        3*a0*a2^3*b1^2*y2^3*z1^4 + 7*a0^2*a2^3*b1^2*y2^3*z1^4 - 
        2*a2^4*b1^2*y2^3*z1^4 - 2*a0*a2^4*b1^2*y2^3*z1^4 - 
        2*a0^2*a2^4*b1^2*y2^3*z1^4 - 3*a2*b1^3*y2^3*z1^4 + 
        2*a0*a2*b1^3*y2^3*z1^4 + 7*a2^2*b1^3*y2^3*z1^4 + 
        2*a0*a2^2*b1^3*y2^3*z1^4 - 5*a2^3*b1^3*y2^3*z1^4 - 
        7*a0*a2^3*b1^3*y2^3*z1^4 + a2^4*b1^3*y2^3*z1^4 + 
        3*a0*a2^4*b1^3*y2^3*z1^4 + a2*b1^4*y2^3*z1^4 + a0*a2*b1^4*y2^3*z1^4 - 
        2*a2^2*b1^4*y2^3*z1^4 - 2*a0*a2^2*b1^4*y2^3*z1^4 + 
        a2^3*b1^4*y2^3*z1^4 + a0*a2^3*b1^4*y2^3*z1^4 + a0^2*b1*y2^4*z1^4 - 
        2*a2*b1*y2^4*z1^4 - 4*a0*a2*b1*y2^4*z1^4 + 2*a0^2*a2*b1*y2^4*z1^4 + 
        6*a2^2*b1*y2^4*z1^4 + 12*a0*a2^2*b1*y2^4*z1^4 - 
        12*a0^2*a2^2*b1*y2^4*z1^4 - 6*a2^3*b1*y2^4*z1^4 - 
        12*a0*a2^3*b1*y2^4*z1^4 + 14*a0^2*a2^3*b1*y2^4*z1^4 + 
        2*a2^4*b1*y2^4*z1^4 + 4*a0*a2^4*b1*y2^4*z1^4 - 5*a0^2*a2^4*b1*y2^4*
         z1^4 - 2*a0^2*b1^2*y2^4*z1^4 + 6*a2*b1^2*y2^4*z1^4 + 
        10*a0*a2*b1^2*y2^4*z1^4 - 2*a0^2*a2*b1^2*y2^4*z1^4 - 
        14*a2^2*b1^2*y2^4*z1^4 - 21*a0*a2^2*b1^2*y2^4*z1^4 + 
        13*a0^2*a2^2*b1^2*y2^4*z1^4 + 10*a2^3*b1^2*y2^4*z1^4 + 
        12*a0*a2^3*b1^2*y2^4*z1^4 - 12*a0^2*a2^3*b1^2*y2^4*z1^4 - 
        2*a2^4*b1^2*y2^4*z1^4 - a0*a2^4*b1^2*y2^4*z1^4 + 
        3*a0^2*a2^4*b1^2*y2^4*z1^4 + a0^2*b1^3*y2^4*z1^4 - 
        6*a2*b1^3*y2^4*z1^4 - 8*a0*a2*b1^3*y2^4*z1^4 + 
        10*a2^2*b1^3*y2^4*z1^4 + 11*a0*a2^2*b1^3*y2^4*z1^4 - 
        3*a0^2*a2^2*b1^3*y2^4*z1^4 - 4*a2^3*b1^3*y2^4*z1^4 - 
        3*a0*a2^3*b1^3*y2^4*z1^4 + 2*a0^2*a2^3*b1^3*y2^4*z1^4 + 
        2*a2*b1^4*y2^4*z1^4 + 2*a0*a2*b1^4*y2^4*z1^4 - 
        2*a2^2*b1^4*y2^4*z1^4 - 2*a0*a2^2*b1^4*y2^4*z1^4 - y2^5*z1^4 + 
        a0*y2^5*z1^4 + 4*a2*y2^5*z1^4 - 4*a0*a2*y2^5*z1^4 - 
        6*a2^2*y2^5*z1^4 + 6*a0*a2^2*y2^5*z1^4 + 4*a2^3*y2^5*z1^4 - 
        4*a0*a2^3*y2^5*z1^4 - a2^4*y2^5*z1^4 + a0*a2^4*y2^5*z1^4 + 
        4*b1*y2^5*z1^4 - 2*a0*b1*y2^5*z1^4 - 2*a0^2*b1*y2^5*z1^4 - 
        13*a2*b1*y2^5*z1^4 + 8*a0*a2*b1*y2^5*z1^4 + 5*a0^2*a2*b1*y2^5*z1^4 + 
        15*a2^2*b1*y2^5*z1^4 - 12*a0*a2^2*b1*y2^5*z1^4 - 
        3*a0^2*a2^2*b1*y2^5*z1^4 - 7*a2^3*b1*y2^5*z1^4 + 
        8*a0*a2^3*b1*y2^5*z1^4 - a0^2*a2^3*b1*y2^5*z1^4 + a2^4*b1*y2^5*z1^4 - 
        2*a0*a2^4*b1*y2^5*z1^4 + a0^2*a2^4*b1*y2^5*z1^4 - 6*b1^2*y2^5*z1^4 + 
        4*a0^2*b1^2*y2^5*z1^4 + 15*a2*b1^2*y2^5*z1^4 - 
        3*a0*a2*b1^2*y2^5*z1^4 - 9*a0^2*a2*b1^2*y2^5*z1^4 - 
        12*a2^2*b1^2*y2^5*z1^4 + 6*a0*a2^2*b1^2*y2^5*z1^4 + 
        6*a0^2*a2^2*b1^2*y2^5*z1^4 + 3*a2^3*b1^2*y2^5*z1^4 - 
        3*a0*a2^3*b1^2*y2^5*z1^4 - a0^2*a2^3*b1^2*y2^5*z1^4 + 
        4*b1^3*y2^5*z1^4 + 2*a0*b1^3*y2^5*z1^4 - 2*a0^2*b1^3*y2^5*z1^4 - 
        7*a2*b1^3*y2^5*z1^4 - 2*a0*a2*b1^3*y2^5*z1^4 + 4*a0^2*a2*b1^3*y2^5*
         z1^4 + 3*a2^2*b1^3*y2^5*z1^4 - 2*a0^2*a2^2*b1^3*y2^5*z1^4 - 
        b1^4*y2^5*z1^4 - a0*b1^4*y2^5*z1^4 + a2*b1^4*y2^5*z1^4 + 
        a0*a2*b1^4*y2^5*z1^4))/((-1 + a2)*a2*(-1 + b1)*(-1 + y2)*
       (-(a2*b1) + a2*b1*y2 + a2*b1*z1 + y2*z1 - a2*y2*z1 - b1*y2*z1)^3*
       (-(a2*b1) + a0*b1*y2 + a2*b1*y2 - a0*b1*y2^2 + a2*b1*z1 + y2*z1 - 
        a0*y2*z1 - a2*y2*z1 + a0*a2*y2*z1 - b1*y2*z1)), 
     -((a0*y2*z1*(a2^3*b1^3 + a0*a2^3*b1^3 - a2^4*b1^3 - a0*a2^4*b1^3 - 
         4*a2^3*b1^4 - 3*a0*a2^3*b1^4 + 4*a2^4*b1^4 + 2*a0*a2^4*b1^4 + 
         5*a2^3*b1^5 + 3*a0*a2^3*b1^5 - 3*a2^4*b1^5 - a0*a2^4*b1^5 - 
         2*a2^3*b1^6 - a0*a2^3*b1^6 - 2*a0*a2^2*b1^3*y2 - a0^2*a2^2*b1^3*y2 - 
         2*a2^3*b1^3*y2 - 2*a0*a2^3*b1^3*y2 + 2*a2^4*b1^3*y2 + 
         4*a0*a2^4*b1^3*y2 + a0^2*a2^4*b1^3*y2 + 8*a0*a2^2*b1^4*y2 + 
         3*a0^2*a2^2*b1^4*y2 + 8*a2^3*b1^4*y2 + 3*a0*a2^3*b1^4*y2 - 
         9*a2^4*b1^4*y2 - 7*a0*a2^4*b1^4*y2 - a0^2*a2^4*b1^4*y2 - 
         10*a0*a2^2*b1^5*y2 - 3*a0^2*a2^2*b1^5*y2 - 10*a2^3*b1^5*y2 - 
         3*a0*a2^3*b1^5*y2 + 7*a2^4*b1^5*y2 + 2*a0*a2^4*b1^5*y2 + 
         4*a0*a2^2*b1^6*y2 + a0^2*a2^2*b1^6*y2 + 4*a2^3*b1^6*y2 + 
         2*a0*a2^3*b1^6*y2 + a0^2*a2*b1^3*y2^2 + 4*a0*a2^2*b1^3*y2^2 + 
         4*a0^2*a2^2*b1^3*y2^2 + a0^3*a2^2*b1^3*y2^2 + a2^3*b1^3*y2^2 + 
         2*a0*a2^3*b1^3*y2^2 - 3*a0^2*a2^3*b1^3*y2^2 - a0^3*a2^3*b1^3*y2^2 - 
         a2^4*b1^3*y2^2 - 6*a0*a2^4*b1^3*y2^2 - 2*a0^2*a2^4*b1^3*y2^2 - 
         4*a0^2*a2*b1^4*y2^2 - 16*a0*a2^2*b1^4*y2^2 - 10*a0^2*a2^2*b1^4*
          y2^2 - 2*a0^3*a2^2*b1^4*y2^2 - 4*a2^3*b1^4*y2^2 + 
         3*a0*a2^3*b1^4*y2^2 + 5*a0^2*a2^3*b1^4*y2^2 + a0^3*a2^3*b1^4*y2^2 + 
         6*a2^4*b1^4*y2^2 + 9*a0*a2^4*b1^4*y2^2 + 2*a0^2*a2^4*b1^4*y2^2 + 
         5*a0^2*a2*b1^5*y2^2 + 20*a0*a2^2*b1^5*y2^2 + 8*a0^2*a2^2*b1^5*y2^2 + 
         a0^3*a2^2*b1^5*y2^2 + 5*a2^3*b1^5*y2^2 - 4*a0*a2^3*b1^5*y2^2 - 
         5*a2^4*b1^5*y2^2 - a0*a2^4*b1^5*y2^2 - 2*a0^2*a2*b1^6*y2^2 - 
         8*a0*a2^2*b1^6*y2^2 - 2*a0^2*a2^2*b1^6*y2^2 - 2*a2^3*b1^6*y2^2 - 
         a0*a2^3*b1^6*y2^2 - 2*a0^2*a2*b1^3*y2^3 - a0^3*a2*b1^3*y2^3 - 
         2*a0*a2^2*b1^3*y2^3 - 6*a0^2*a2^2*b1^3*y2^3 - a0^3*a2^2*b1^3*y2^3 - 
         2*a0*a2^3*b1^3*y2^3 + 7*a0^2*a2^3*b1^3*y2^3 + 2*a0^3*a2^3*b1^3*
          y2^3 + 4*a0*a2^4*b1^3*y2^3 + a0^2*a2^4*b1^3*y2^3 + 
         8*a0^2*a2*b1^4*y2^3 + 3*a0^3*a2*b1^4*y2^3 + 8*a0*a2^2*b1^4*y2^3 + 
         12*a0^2*a2^2*b1^4*y2^3 + 2*a0^3*a2^2*b1^4*y2^3 - 
         3*a0*a2^3*b1^4*y2^3 - 11*a0^2*a2^3*b1^4*y2^3 - 
         2*a0^3*a2^3*b1^4*y2^3 - a2^4*b1^4*y2^3 - 5*a0*a2^4*b1^4*y2^3 - 
         a0^2*a2^4*b1^4*y2^3 - 10*a0^2*a2*b1^5*y2^3 - 2*a0^3*a2*b1^5*y2^3 - 
         10*a0*a2^2*b1^5*y2^3 - 7*a0^2*a2^2*b1^5*y2^3 - 
         2*a0^3*a2^2*b1^5*y2^3 + 5*a0*a2^3*b1^5*y2^3 + a2^4*b1^5*y2^3 + 
         4*a0^2*a2*b1^6*y2^3 + 4*a0*a2^2*b1^6*y2^3 + a0^2*a2^2*b1^6*y2^3 + 
         a0^2*a2*b1^3*y2^4 + 2*a0^3*a2*b1^3*y2^4 + 4*a0^2*a2^2*b1^3*y2^4 - 
         a0^3*a2^2*b1^3*y2^4 + a0*a2^3*b1^3*y2^4 - 5*a0^2*a2^3*b1^3*y2^4 - 
         a0^3*a2^3*b1^3*y2^4 - a0*a2^4*b1^3*y2^4 - 4*a0^2*a2*b1^4*y2^4 - 
         6*a0^3*a2*b1^4*y2^4 - 6*a0^2*a2^2*b1^4*y2^4 + 2*a0^3*a2^2*b1^4*
          y2^4 + 7*a0^2*a2^3*b1^4*y2^4 + a0^3*a2^3*b1^4*y2^4 + 
         a0*a2^4*b1^4*y2^4 + 5*a0^2*a2*b1^5*y2^4 + 4*a0^3*a2*b1^5*y2^4 + 
         2*a0^2*a2^2*b1^5*y2^4 + a0^3*a2^2*b1^5*y2^4 - a0*a2^3*b1^5*y2^4 - 
         2*a0^2*a2*b1^6*y2^4 - a0^3*a2*b1^3*y2^5 - a0^2*a2^2*b1^3*y2^5 + 
         a0^3*a2^2*b1^3*y2^5 + a0^2*a2^3*b1^3*y2^5 + 3*a0^3*a2*b1^4*y2^5 + 
         a0^2*a2^2*b1^4*y2^5 - 2*a0^3*a2^2*b1^4*y2^5 - a0^2*a2^3*b1^4*y2^5 - 
         2*a0^3*a2*b1^5*y2^5 - 2*a0*a2^3*b1^3*z1 + 2*a0*a2^4*b1^3*z1 + 
         4*a2^3*b1^4*z1 + 6*a0*a2^3*b1^4*z1 - 6*a2^4*b1^4*z1 - 
         4*a0*a2^4*b1^4*z1 - 8*a2^3*b1^5*z1 - 6*a0*a2^3*b1^5*z1 + 
         6*a2^4*b1^5*z1 + 2*a0*a2^4*b1^5*z1 + 4*a2^3*b1^6*z1 + 
         2*a0*a2^3*b1^6*z1 - 2*a2^2*b1^2*y2*z1 - a0*a2^2*b1^2*y2*z1 + 
         a0^2*a2^2*b1^2*y2*z1 + 4*a2^3*b1^2*y2*z1 + 2*a0*a2^3*b1^2*y2*z1 - 
         2*a0^2*a2^3*b1^2*y2*z1 - 2*a2^4*b1^2*y2*z1 - a0*a2^4*b1^2*y2*z1 + 
         a0^2*a2^4*b1^2*y2*z1 + 8*a2^2*b1^3*y2*z1 + a0*a2^2*b1^3*y2*z1 - 
         2*a0^2*a2^2*b1^3*y2*z1 - 17*a2^3*b1^3*y2*z1 + 6*a0*a2^3*b1^3*y2*z1 + 
         6*a0^2*a2^3*b1^3*y2*z1 + 9*a2^4*b1^3*y2*z1 - 7*a0*a2^4*b1^3*y2*z1 - 
         4*a0^2*a2^4*b1^3*y2*z1 - 12*a2^2*b1^4*y2*z1 - 4*a0*a2^2*b1^4*y2*z1 + 
         16*a2^3*b1^4*y2*z1 - 13*a0*a2^3*b1^4*y2*z1 - 6*a0^2*a2^3*b1^4*y2*
          z1 + 3*a2^4*b1^4*y2*z1 + 14*a0*a2^4*b1^4*y2*z1 + 
         3*a0^2*a2^4*b1^4*y2*z1 + 8*a2^2*b1^5*y2*z1 + 9*a0*a2^2*b1^5*y2*z1 + 
         2*a0^2*a2^2*b1^5*y2*z1 + 3*a2^3*b1^5*y2*z1 + 8*a0*a2^3*b1^5*y2*z1 + 
         2*a0^2*a2^3*b1^5*y2*z1 - 10*a2^4*b1^5*y2*z1 - 3*a0*a2^4*b1^5*y2*z1 - 
         2*a2^2*b1^6*y2*z1 - 5*a0*a2^2*b1^6*y2*z1 - a0^2*a2^2*b1^6*y2*z1 - 
         6*a2^3*b1^6*y2*z1 - 3*a0*a2^3*b1^6*y2*z1 + 3*a0*a2*b1^2*y2^2*z1 + 
         2*a2^2*b1^2*y2^2*z1 - 2*a0^2*a2^2*b1^2*y2^2*z1 - 
         a0^3*a2^2*b1^2*y2^2*z1 - 4*a2^3*b1^2*y2^2*z1 - 9*a0*a2^3*b1^2*y2^2*
          z1 + 4*a0^2*a2^3*b1^2*y2^2*z1 + 2*a0^3*a2^3*b1^2*y2^2*z1 + 
         2*a2^4*b1^2*y2^2*z1 + 6*a0*a2^4*b1^2*y2^2*z1 - 2*a0^2*a2^4*b1^2*y2^2*
          z1 - a0^3*a2^4*b1^2*y2^2*z1 - 11*a0*a2*b1^3*y2^2*z1 + 
         2*a0^2*a2*b1^3*y2^2*z1 - 8*a2^2*b1^3*y2^2*z1 + 10*a0*a2^2*b1^3*y2^2*
          z1 + a0^3*a2^2*b1^3*y2^2*z1 + 20*a2^3*b1^3*y2^2*z1 - 
         2*a0*a2^3*b1^3*y2^2*z1 - 11*a0^2*a2^3*b1^3*y2^2*z1 - 
         2*a0^3*a2^3*b1^3*y2^2*z1 - 12*a2^4*b1^3*y2^2*z1 + 
         3*a0*a2^4*b1^3*y2^2*z1 + 9*a0^2*a2^4*b1^3*y2^2*z1 + 
         a0^3*a2^4*b1^3*y2^2*z1 + 15*a0*a2*b1^4*y2^2*z1 - 
         3*a0^2*a2*b1^4*y2^2*z1 + 12*a2^2*b1^4*y2^2*z1 - 
         13*a0*a2^2*b1^4*y2^2*z1 + 8*a0^2*a2^2*b1^4*y2^2*z1 + 
         a0^3*a2^2*b1^4*y2^2*z1 - 26*a2^3*b1^4*y2^2*z1 + 
         12*a0*a2^3*b1^4*y2^2*z1 + 5*a0^2*a2^3*b1^4*y2^2*z1 + 
         6*a2^4*b1^4*y2^2*z1 - 16*a0*a2^4*b1^4*y2^2*z1 - 
         5*a0^2*a2^4*b1^4*y2^2*z1 - 9*a0*a2*b1^5*y2^2*z1 - 
         8*a2^2*b1^5*y2^2*z1 - 4*a0*a2^2*b1^5*y2^2*z1 - 7*a0^2*a2^2*b1^5*y2^2*
          z1 - a0^3*a2^2*b1^5*y2^2*z1 + 8*a2^3*b1^5*y2^2*z1 - 
         2*a0*a2^3*b1^5*y2^2*z1 - 4*a0^2*a2^3*b1^5*y2^2*z1 + 
         4*a2^4*b1^5*y2^2*z1 + a0*a2^4*b1^5*y2^2*z1 + 2*a0*a2*b1^6*y2^2*z1 + 
         a0^2*a2*b1^6*y2^2*z1 + 2*a2^2*b1^6*y2^2*z1 + 7*a0*a2^2*b1^6*y2^2*
          z1 + a0^2*a2^2*b1^6*y2^2*z1 + 2*a2^3*b1^6*y2^2*z1 + 
         a0*a2^3*b1^6*y2^2*z1 - a0^2*b1^2*y2^3*z1 - 3*a0*a2*b1^2*y2^3*z1 - 
         2*a0^2*a2*b1^2*y2^3*z1 - 2*a0*a2^2*b1^2*y2^3*z1 + 
         9*a0^2*a2^2*b1^2*y2^3*z1 + 2*a0^3*a2^2*b1^2*y2^3*z1 + 
         13*a0*a2^3*b1^2*y2^3*z1 - 8*a0^2*a2^3*b1^2*y2^3*z1 - 
         4*a0^3*a2^3*b1^2*y2^3*z1 - 8*a0*a2^4*b1^2*y2^3*z1 + 
         2*a0^2*a2^4*b1^2*y2^3*z1 + 2*a0^3*a2^4*b1^2*y2^3*z1 + 
         3*a0^2*b1^3*y2^3*z1 + 11*a0*a2*b1^3*y2^3*z1 - 2*a0^3*a2*b1^3*y2^3*
          z1 - 7*a0*a2^2*b1^3*y2^3*z1 - 8*a0^2*a2^2*b1^3*y2^3*z1 + 
         a0^3*a2^2*b1^3*y2^3*z1 - 3*a2^3*b1^3*y2^3*z1 - 9*a0*a2^3*b1^3*y2^3*
          z1 + 12*a0^2*a2^3*b1^3*y2^3*z1 + 3*a0^3*a2^3*b1^3*y2^3*z1 + 
         3*a2^4*b1^3*y2^3*z1 + 5*a0*a2^4*b1^3*y2^3*z1 - 7*a0^2*a2^4*b1^3*y2^3*
          z1 - 2*a0^3*a2^4*b1^3*y2^3*z1 - 3*a0^2*b1^4*y2^3*z1 - 
         15*a0*a2*b1^4*y2^3*z1 + 5*a0^2*a2*b1^4*y2^3*z1 + 
         a0^3*a2*b1^4*y2^3*z1 + 18*a0*a2^2*b1^4*y2^3*z1 - 
         10*a0^2*a2^2*b1^4*y2^3*z1 - a0^3*a2^2*b1^4*y2^3*z1 + 
         6*a2^3*b1^4*y2^3*z1 - 4*a0*a2^3*b1^4*y2^3*z1 + 5*a0^2*a2^3*b1^4*y2^3*
          z1 - a0^3*a2^3*b1^4*y2^3*z1 - 3*a2^4*b1^4*y2^3*z1 + 
         6*a0*a2^4*b1^4*y2^3*z1 + 2*a0^2*a2^4*b1^4*y2^3*z1 + 
         a0^2*b1^5*y2^3*z1 + 9*a0*a2*b1^5*y2^3*z1 - 2*a0^2*a2*b1^5*y2^3*z1 + 
         a0^3*a2*b1^5*y2^3*z1 - 7*a0*a2^2*b1^5*y2^3*z1 + 
         9*a0^2*a2^2*b1^5*y2^3*z1 + a0^3*a2^2*b1^5*y2^3*z1 - 
         3*a2^3*b1^5*y2^3*z1 + 2*a0^2*a2^3*b1^5*y2^3*z1 - 
         2*a0*a2*b1^6*y2^3*z1 - a0^2*a2*b1^6*y2^3*z1 - 2*a0*a2^2*b1^6*y2^3*
          z1 + a0^2*b1^2*y2^4*z1 + a0^3*b1^2*y2^4*z1 + 4*a0^2*a2*b1^2*y2^4*
          z1 - 3*a0^3*a2*b1^2*y2^4*z1 + 3*a0*a2^2*b1^2*y2^4*z1 - 
         12*a0^2*a2^2*b1^2*y2^4*z1 + 2*a0^3*a2^2*b1^2*y2^4*z1 - 
         6*a0*a2^3*b1^2*y2^4*z1 + 8*a0^2*a2^3*b1^2*y2^4*z1 + 
         a0^3*a2^3*b1^2*y2^4*z1 + 3*a0*a2^4*b1^2*y2^4*z1 - 
         a0^2*a2^4*b1^2*y2^4*z1 - a0^3*a2^4*b1^2*y2^4*z1 - 
         3*a0^2*b1^3*y2^4*z1 - 2*a0^3*b1^3*y2^4*z1 - 6*a0^2*a2*b1^3*y2^4*z1 + 
         9*a0^3*a2*b1^3*y2^4*z1 - 4*a0*a2^2*b1^3*y2^4*z1 + 
         16*a0^2*a2^2*b1^3*y2^4*z1 - 9*a0^3*a2^2*b1^3*y2^4*z1 + 
         7*a0*a2^3*b1^3*y2^4*z1 - 9*a0^2*a2^3*b1^3*y2^4*z1 + 
         a0^3*a2^3*b1^3*y2^4*z1 - 3*a0*a2^4*b1^3*y2^4*z1 + 
         2*a0^2*a2^4*b1^3*y2^4*z1 + a0^3*a2^4*b1^3*y2^4*z1 + 
         3*a0^2*b1^4*y2^4*z1 + a0^3*b1^4*y2^4*z1 - 5*a0^3*a2*b1^4*y2^4*z1 - 
         a0*a2^2*b1^4*y2^4*z1 + 2*a0^3*a2^2*b1^4*y2^4*z1 - 
         a0*a2^3*b1^4*y2^4*z1 - 4*a0^2*a2^3*b1^4*y2^4*z1 + 
         a0^3*a2^3*b1^4*y2^4*z1 - a0^2*b1^5*y2^4*z1 + 2*a0^2*a2*b1^5*y2^4*
          z1 - a0^3*a2*b1^5*y2^4*z1 + 2*a0*a2^2*b1^5*y2^4*z1 - 
         4*a0^2*a2^2*b1^5*y2^4*z1 - a0^3*b1^2*y2^5*z1 - 2*a0^2*a2*b1^2*y2^5*
          z1 + 3*a0^3*a2*b1^2*y2^5*z1 + 4*a0^2*a2^2*b1^2*y2^5*z1 - 
         3*a0^3*a2^2*b1^2*y2^5*z1 - 2*a0^2*a2^3*b1^2*y2^5*z1 + 
         a0^3*a2^3*b1^2*y2^5*z1 + 2*a0^3*b1^3*y2^5*z1 + 4*a0^2*a2*b1^3*y2^5*
          z1 - 7*a0^3*a2*b1^3*y2^5*z1 - 6*a0^2*a2^2*b1^3*y2^5*z1 + 
         7*a0^3*a2^2*b1^3*y2^5*z1 + 2*a0^2*a2^3*b1^3*y2^5*z1 - 
         2*a0^3*a2^3*b1^3*y2^5*z1 - a0^3*b1^4*y2^5*z1 - 2*a0^2*a2*b1^4*y2^5*
          z1 + 4*a0^3*a2*b1^4*y2^5*z1 + 2*a0^2*a2^2*b1^4*y2^5*z1 - 
         2*a0^3*a2^2*b1^4*y2^5*z1 - 3*a2^3*b1^3*z1^2 + a0*a2^3*b1^3*z1^2 + 
         3*a2^4*b1^3*z1^2 - a0*a2^4*b1^3*z1^2 + 4*a2^3*b1^4*z1^2 - 
         3*a0*a2^3*b1^4*z1^2 + 2*a0*a2^4*b1^4*z1^2 + a2^3*b1^5*z1^2 + 
         3*a0*a2^3*b1^5*z1^2 - 3*a2^4*b1^5*z1^2 - a0*a2^4*b1^5*z1^2 - 
         2*a2^3*b1^6*z1^2 - a0*a2^3*b1^6*z1^2 + 5*a0*a2^2*b1^2*y2*z1^2 - 
         a0^2*a2^2*b1^2*y2*z1^2 - 10*a0*a2^3*b1^2*y2*z1^2 + 
         2*a0^2*a2^3*b1^2*y2*z1^2 + 5*a0*a2^4*b1^2*y2*z1^2 - 
         a0^2*a2^4*b1^2*y2*z1^2 - 2*a2^2*b1^3*y2*z1^2 - 
         8*a0*a2^2*b1^3*y2*z1^2 + 3*a0^2*a2^2*b1^3*y2*z1^2 + 
         14*a2^3*b1^3*y2*z1^2 + 11*a0*a2^3*b1^3*y2*z1^2 - 
         6*a0^2*a2^3*b1^3*y2*z1^2 - 12*a2^4*b1^3*y2*z1^2 - 
         3*a0*a2^4*b1^3*y2*z1^2 + 3*a0^2*a2^4*b1^3*y2*z1^2 + 
         6*a2^2*b1^4*y2*z1^2 + 2*a0*a2^2*b1^4*y2*z1^2 - 3*a0^2*a2^2*b1^4*y2*
          z1^2 - 26*a2^3*b1^4*y2*z1^2 + 2*a0*a2^3*b1^4*y2*z1^2 + 
         6*a0^2*a2^3*b1^4*y2*z1^2 + 9*a2^4*b1^4*y2*z1^2 - 
         6*a0*a2^4*b1^4*y2*z1^2 - 2*a0^2*a2^4*b1^4*y2*z1^2 - 
         6*a2^2*b1^5*y2*z1^2 + a0^2*a2^2*b1^5*y2*z1^2 + 
         10*a2^3*b1^5*y2*z1^2 - 4*a0*a2^3*b1^5*y2*z1^2 - 
         2*a0^2*a2^3*b1^5*y2*z1^2 + 3*a2^4*b1^5*y2*z1^2 + 
         a0*a2^4*b1^5*y2*z1^2 + 2*a2^2*b1^6*y2*z1^2 + a0*a2^2*b1^6*y2*z1^2 + 
         2*a2^3*b1^6*y2*z1^2 + a0*a2^3*b1^6*y2*z1^2 + a2*b1*y2^2*z1^2 - 
         a0^2*a2*b1*y2^2*z1^2 - 3*a2^2*b1*y2^2*z1^2 + 3*a0^2*a2^2*b1*y2^2*
          z1^2 + 3*a2^3*b1*y2^2*z1^2 - 3*a0^2*a2^3*b1*y2^2*z1^2 - 
         a2^4*b1*y2^2*z1^2 + a0^2*a2^4*b1*y2^2*z1^2 - 4*a2*b1^2*y2^2*z1^2 + 
         14*a2^2*b1^2*y2^2*z1^2 - 14*a0*a2^2*b1^2*y2^2*z1^2 - 
         3*a0^2*a2^2*b1^2*y2^2*z1^2 + a0^3*a2^2*b1^2*y2^2*z1^2 - 
         16*a2^3*b1^2*y2^2*z1^2 + 28*a0*a2^3*b1^2*y2^2*z1^2 + 
         6*a0^2*a2^3*b1^2*y2^2*z1^2 - 2*a0^3*a2^3*b1^2*y2^2*z1^2 + 
         6*a2^4*b1^2*y2^2*z1^2 - 14*a0*a2^4*b1^2*y2^2*z1^2 - 
         3*a0^2*a2^4*b1^2*y2^2*z1^2 + a0^3*a2^4*b1^2*y2^2*z1^2 + 
         6*a2*b1^3*y2^2*z1^2 + 3*a0^2*a2*b1^3*y2^2*z1^2 - 
         22*a2^2*b1^3*y2^2*z1^2 + 23*a0*a2^2*b1^3*y2^2*z1^2 - 
         5*a0^2*a2^2*b1^3*y2^2*z1^2 - 2*a0^3*a2^2*b1^3*y2^2*z1^2 + 
         13*a2^3*b1^3*y2^2*z1^2 - 38*a0*a2^3*b1^3*y2^2*z1^2 + 
         6*a0^2*a2^3*b1^3*y2^2*z1^2 + 3*a0^3*a2^3*b1^3*y2^2*z1^2 + 
         3*a2^4*b1^3*y2^2*z1^2 + 15*a0*a2^4*b1^3*y2^2*z1^2 - 
         4*a0^2*a2^4*b1^3*y2^2*z1^2 - a0^3*a2^4*b1^3*y2^2*z1^2 - 
         4*a2*b1^4*y2^2*z1^2 - 2*a0^2*a2*b1^4*y2^2*z1^2 + 
         12*a2^2*b1^4*y2^2*z1^2 - 5*a0*a2^2*b1^4*y2^2*z1^2 + 
         5*a0^2*a2^2*b1^4*y2^2*z1^2 + a0^3*a2^2*b1^4*y2^2*z1^2 + 
         10*a2^3*b1^4*y2^2*z1^2 + 8*a0*a2^3*b1^4*y2^2*z1^2 - 
         5*a0^2*a2^3*b1^4*y2^2*z1^2 - a0^3*a2^3*b1^4*y2^2*z1^2 - 
         8*a2^4*b1^4*y2^2*z1^2 + 5*a0*a2^4*b1^4*y2^2*z1^2 + 
         2*a0^2*a2^4*b1^4*y2^2*z1^2 + a2*b1^5*y2^2*z1^2 + 
         a2^2*b1^5*y2^2*z1^2 - 3*a0*a2^2*b1^5*y2^2*z1^2 - 
         10*a2^3*b1^5*y2^2*z1^2 + 2*a0*a2^3*b1^5*y2^2*z1^2 + 
         2*a0^2*a2^3*b1^5*y2^2*z1^2 - 2*a2^2*b1^6*y2^2*z1^2 - 
         a0*a2^2*b1^6*y2^2*z1^2 - a0*b1*y2^3*z1^2 + a0^2*b1*y2^3*z1^2 - 
         a0*a2*b1*y2^3*z1^2 + a0^3*a2*b1*y2^3*z1^2 + 9*a0*a2^2*b1*y2^3*z1^2 - 
         6*a0^2*a2^2*b1*y2^3*z1^2 - 3*a0^3*a2^2*b1*y2^3*z1^2 - 
         11*a0*a2^3*b1*y2^3*z1^2 + 8*a0^2*a2^3*b1*y2^3*z1^2 + 
         3*a0^3*a2^3*b1*y2^3*z1^2 + 4*a0*a2^4*b1*y2^3*z1^2 - 
         3*a0^2*a2^4*b1*y2^3*z1^2 - a0^3*a2^4*b1*y2^3*z1^2 + 
         4*a0*b1^2*y2^3*z1^2 - 2*a0^2*b1^2*y2^3*z1^2 - a0*a2*b1^2*y2^3*z1^2 + 
         4*a0^2*a2*b1^2*y2^3*z1^2 + a0^3*a2*b1^2*y2^3*z1^2 - 
         3*a2^2*b1^2*y2^3*z1^2 - 5*a0*a2^2*b1^2*y2^3*z1^2 + 
         5*a0^2*a2^2*b1^2*y2^3*z1^2 - 3*a0^3*a2^2*b1^2*y2^3*z1^2 + 
         6*a2^3*b1^2*y2^3*z1^2 - 3*a0*a2^3*b1^2*y2^3*z1^2 - 
         14*a0^2*a2^3*b1^2*y2^3*z1^2 + 3*a0^3*a2^3*b1^2*y2^3*z1^2 - 
         3*a2^4*b1^2*y2^3*z1^2 + 5*a0*a2^4*b1^2*y2^3*z1^2 + 
         7*a0^2*a2^4*b1^2*y2^3*z1^2 - a0^3*a2^4*b1^2*y2^3*z1^2 - 
         6*a0*b1^3*y2^3*z1^2 + 9*a0*a2*b1^3*y2^3*z1^2 - 6*a0^2*a2*b1^3*y2^3*
          z1^2 - 2*a0^3*a2*b1^3*y2^3*z1^2 + 9*a2^2*b1^3*y2^3*z1^2 - 
         17*a0*a2^2*b1^3*y2^3*z1^2 + 7*a0^2*a2^2*b1^3*y2^3*z1^2 + 
         4*a0^3*a2^2*b1^3*y2^3*z1^2 - 12*a2^3*b1^3*y2^3*z1^2 + 
         26*a0*a2^3*b1^3*y2^3*z1^2 - 3*a0^2*a2^3*b1^3*y2^3*z1^2 - 
         3*a0^3*a2^3*b1^3*y2^3*z1^2 + 3*a2^4*b1^3*y2^3*z1^2 - 
         12*a0*a2^4*b1^3*y2^3*z1^2 + 2*a0^2*a2^4*b1^3*y2^3*z1^2 + 
         a0^3*a2^4*b1^3*y2^3*z1^2 + 4*a0*b1^4*y2^3*z1^2 + 
         2*a0^2*b1^4*y2^3*z1^2 - 11*a0*a2*b1^4*y2^3*z1^2 - 
         9*a2^2*b1^4*y2^3*z1^2 + 13*a0*a2^2*b1^4*y2^3*z1^2 - 
         4*a0^2*a2^2*b1^4*y2^3*z1^2 - a0^3*a2^2*b1^4*y2^3*z1^2 + 
         6*a2^3*b1^4*y2^3*z1^2 - 12*a0*a2^3*b1^4*y2^3*z1^2 - 
         a0^2*a2^3*b1^4*y2^3*z1^2 + a0^3*a2^3*b1^4*y2^3*z1^2 - 
         a0*b1^5*y2^3*z1^2 - a0^2*b1^5*y2^3*z1^2 + 4*a0*a2*b1^5*y2^3*z1^2 + 
         2*a0^2*a2*b1^5*y2^3*z1^2 + 3*a2^2*b1^5*y2^3*z1^2 - 
         2*a0^2*a2^2*b1^5*y2^3*z1^2 + a0^2*b1*y2^4*z1^2 - a0^3*b1*y2^4*z1^2 + 
         3*a0*a2*b1*y2^4*z1^2 - 5*a0^2*a2*b1*y2^4*z1^2 + 
         2*a0^3*a2*b1*y2^4*z1^2 - 9*a0*a2^2*b1*y2^4*z1^2 + 
         9*a0^2*a2^2*b1*y2^4*z1^2 + 9*a0*a2^3*b1*y2^4*z1^2 - 
         7*a0^2*a2^3*b1*y2^4*z1^2 - 2*a0^3*a2^3*b1*y2^4*z1^2 - 
         3*a0*a2^4*b1*y2^4*z1^2 + 2*a0^2*a2^4*b1*y2^4*z1^2 + 
         a0^3*a2^4*b1*y2^4*z1^2 - 3*a0^2*b1^2*y2^4*z1^2 + 
         a0^3*b1^2*y2^4*z1^2 - 8*a0*a2*b1^2*y2^4*z1^2 + 9*a0^2*a2*b1^2*y2^4*
          z1^2 - 4*a0^3*a2*b1^2*y2^4*z1^2 + 19*a0*a2^2*b1^2*y2^4*z1^2 - 
         13*a0^2*a2^2*b1^2*y2^4*z1^2 + 5*a0^3*a2^2*b1^2*y2^4*z1^2 - 
         14*a0*a2^3*b1^2*y2^4*z1^2 + 11*a0^2*a2^3*b1^2*y2^4*z1^2 - 
         2*a0^3*a2^3*b1^2*y2^4*z1^2 + 3*a0*a2^4*b1^2*y2^4*z1^2 - 
         4*a0^2*a2^4*b1^2*y2^4*z1^2 + 3*a0^2*b1^3*y2^4*z1^2 + 
         a0^3*b1^3*y2^4*z1^2 + 6*a0*a2*b1^3*y2^4*z1^2 - 3*a0^2*a2*b1^3*y2^4*
          z1^2 - 11*a0*a2^2*b1^3*y2^4*z1^2 + 5*a0*a2^3*b1^3*y2^4*z1^2 - 
         a0^3*a2^3*b1^3*y2^4*z1^2 - a0^2*b1^4*y2^4*z1^2 - 
         a0^3*b1^4*y2^4*z1^2 - a0^2*a2*b1^4*y2^4*z1^2 + 2*a0^3*a2*b1^4*y2^4*
          z1^2 + a0*a2^2*b1^4*y2^4*z1^2 + 4*a0^2*a2^2*b1^4*y2^4*z1^2 - 
         a0^3*a2^2*b1^4*y2^4*z1^2 - a0*a2*b1^5*y2^4*z1^2 - 
         a0^2*b1*y2^5*z1^2 + a0^3*b1*y2^5*z1^2 + 3*a0^2*a2*b1*y2^5*z1^2 - 
         3*a0^3*a2*b1*y2^5*z1^2 - 3*a0^2*a2^2*b1*y2^5*z1^2 + 
         3*a0^3*a2^2*b1*y2^5*z1^2 + a0^2*a2^3*b1*y2^5*z1^2 - 
         a0^3*a2^3*b1*y2^5*z1^2 + 3*a0^2*b1^2*y2^5*z1^2 - 
         2*a0^3*b1^2*y2^5*z1^2 - 7*a0^2*a2*b1^2*y2^5*z1^2 + 
         6*a0^3*a2*b1^2*y2^5*z1^2 + 5*a0^2*a2^2*b1^2*y2^5*z1^2 - 
         6*a0^3*a2^2*b1^2*y2^5*z1^2 - a0^2*a2^3*b1^2*y2^5*z1^2 + 
         2*a0^3*a2^3*b1^2*y2^5*z1^2 - 3*a0^2*b1^3*y2^5*z1^2 + 
         a0^3*b1^3*y2^5*z1^2 + 5*a0^2*a2*b1^3*y2^5*z1^2 - 
         3*a0^3*a2*b1^3*y2^5*z1^2 - 2*a0^2*a2^2*b1^3*y2^5*z1^2 + 
         2*a0^3*a2^2*b1^3*y2^5*z1^2 + a0^2*b1^4*y2^5*z1^2 - 
         a0^2*a2*b1^4*y2^5*z1^2 + 2*a2^3*b1^3*z1^3 - 2*a2^4*b1^3*z1^3 - 
         4*a2^3*b1^4*z1^3 + 2*a2^4*b1^4*z1^3 + 2*a2^3*b1^5*z1^3 + 
         2*a2^2*b1^2*y2*z1^3 - 4*a0*a2^2*b1^2*y2*z1^3 - 4*a2^3*b1^2*y2*z1^3 + 
         8*a0*a2^3*b1^2*y2*z1^3 + 2*a2^4*b1^2*y2*z1^3 - 
         4*a0*a2^4*b1^2*y2*z1^3 - 6*a2^2*b1^3*y2*z1^3 + 
         9*a0*a2^2*b1^3*y2*z1^3 + 5*a2^3*b1^3*y2*z1^3 - 15*a0*a2^3*b1^3*y2*
          z1^3 + a2^4*b1^3*y2*z1^3 + 6*a0*a2^4*b1^3*y2*z1^3 + 
         6*a2^2*b1^4*y2*z1^3 - 6*a0*a2^2*b1^4*y2*z1^3 + 2*a2^3*b1^4*y2*z1^3 + 
         8*a0*a2^3*b1^4*y2*z1^3 - 3*a2^4*b1^4*y2*z1^3 - 
         a0*a2^4*b1^4*y2*z1^3 - 2*a2^2*b1^5*y2*z1^3 + a0*a2^2*b1^5*y2*z1^3 - 
         3*a2^3*b1^5*y2*z1^3 - a0*a2^3*b1^5*y2*z1^3 - 2*a0*a2*b1*y2^2*z1^3 + 
         2*a0^2*a2*b1*y2^2*z1^3 + 6*a0*a2^2*b1*y2^2*z1^3 - 
         6*a0^2*a2^2*b1*y2^2*z1^3 - 6*a0*a2^3*b1*y2^2*z1^3 + 
         6*a0^2*a2^3*b1*y2^2*z1^3 + 2*a0*a2^4*b1*y2^2*z1^3 - 
         2*a0^2*a2^4*b1*y2^2*z1^3 + 7*a0*a2*b1^2*y2^2*z1^3 - 
         5*a0^2*a2*b1^2*y2^2*z1^3 - 4*a2^2*b1^2*y2^2*z1^3 - 
         12*a0*a2^2*b1^2*y2^2*z1^3 + 16*a0^2*a2^2*b1^2*y2^2*z1^3 + 
         8*a2^3*b1^2*y2^2*z1^3 + 3*a0*a2^3*b1^2*y2^2*z1^3 - 
         17*a0^2*a2^3*b1^2*y2^2*z1^3 - 4*a2^4*b1^2*y2^2*z1^3 + 
         2*a0*a2^4*b1^2*y2^2*z1^3 + 6*a0^2*a2^4*b1^2*y2^2*z1^3 - 
         9*a0*a2*b1^3*y2^2*z1^3 + 4*a0^2*a2*b1^3*y2^2*z1^3 + 
         12*a2^2*b1^3*y2^2*z1^3 + 7*a0*a2^2*b1^3*y2^2*z1^3 - 
         13*a0^2*a2^2*b1^3*y2^2*z1^3 - 16*a2^3*b1^3*y2^2*z1^3 + 
         8*a0*a2^3*b1^3*y2^2*z1^3 + 11*a0^2*a2^3*b1^3*y2^2*z1^3 + 
         4*a2^4*b1^3*y2^2*z1^3 - 6*a0*a2^4*b1^3*y2^2*z1^3 - 
         2*a0^2*a2^4*b1^3*y2^2*z1^3 + 5*a0*a2*b1^4*y2^2*z1^3 - 
         a0^2*a2*b1^4*y2^2*z1^3 - 12*a2^2*b1^4*y2^2*z1^3 - 
         2*a0*a2^2*b1^4*y2^2*z1^3 + 3*a0^2*a2^2*b1^4*y2^2*z1^3 + 
         8*a2^3*b1^4*y2^2*z1^3 - 5*a0*a2^3*b1^4*y2^2*z1^3 - 
         2*a0^2*a2^3*b1^4*y2^2*z1^3 - a0*a2*b1^5*y2^2*z1^3 + 
         4*a2^2*b1^5*y2^2*z1^3 + a0*a2^2*b1^5*y2^2*z1^3 - a0^2*b1*y2^3*z1^3 - 
         a2*b1*y2^3*z1^3 + 5*a0*a2*b1*y2^3*z1^3 + 2*a0^2*a2*b1*y2^3*z1^3 - 
         2*a0^3*a2*b1*y2^3*z1^3 + 3*a2^2*b1*y2^3*z1^3 - 15*a0*a2^2*b1*y2^3*
          z1^3 + 6*a0^3*a2^2*b1*y2^3*z1^3 - 3*a2^3*b1*y2^3*z1^3 + 
         15*a0*a2^3*b1*y2^3*z1^3 - 2*a0^2*a2^3*b1*y2^3*z1^3 - 
         6*a0^3*a2^3*b1*y2^3*z1^3 + a2^4*b1*y2^3*z1^3 - 
         5*a0*a2^4*b1*y2^3*z1^3 + a0^2*a2^4*b1*y2^3*z1^3 + 
         2*a0^3*a2^4*b1*y2^3*z1^3 + 3*a0^2*b1^2*y2^3*z1^3 + 
         4*a2*b1^2*y2^3*z1^3 - 15*a0*a2*b1^2*y2^3*z1^3 - 
         7*a0^2*a2*b1^2*y2^3*z1^3 + 3*a0^3*a2*b1^2*y2^3*z1^3 - 
         9*a2^2*b1^2*y2^3*z1^3 + 36*a0*a2^2*b1^2*y2^3*z1^3 + 
         a0^2*a2^2*b1^2*y2^3*z1^3 - 7*a0^3*a2^2*b1^2*y2^3*z1^3 + 
         6*a2^3*b1^2*y2^3*z1^3 - 27*a0*a2^3*b1^2*y2^3*z1^3 + 
         7*a0^2*a2^3*b1^2*y2^3*z1^3 + 5*a0^3*a2^3*b1^2*y2^3*z1^3 - 
         a2^4*b1^2*y2^3*z1^3 + 6*a0*a2^4*b1^2*y2^3*z1^3 - 
         4*a0^2*a2^4*b1^2*y2^3*z1^3 - a0^3*a2^4*b1^2*y2^3*z1^3 - 
         3*a0^2*b1^3*y2^3*z1^3 - 6*a2*b1^3*y2^3*z1^3 + 15*a0*a2*b1^3*y2^3*
          z1^3 + 8*a0^2*a2*b1^3*y2^3*z1^3 - a0^3*a2*b1^3*y2^3*z1^3 + 
         9*a2^2*b1^3*y2^3*z1^3 - 27*a0*a2^2*b1^3*y2^3*z1^3 - 
         3*a0^2*a2^2*b1^3*y2^3*z1^3 + 2*a0^3*a2^2*b1^3*y2^3*z1^3 - 
         3*a2^3*b1^3*y2^3*z1^3 + 12*a0*a2^3*b1^3*y2^3*z1^3 - 
         2*a0^2*a2^3*b1^3*y2^3*z1^3 - a0^3*a2^3*b1^3*y2^3*z1^3 + 
         a0^2*b1^4*y2^3*z1^3 + 4*a2*b1^4*y2^3*z1^3 - 5*a0*a2*b1^4*y2^3*z1^3 - 
         3*a0^2*a2*b1^4*y2^3*z1^3 - 3*a2^2*b1^4*y2^3*z1^3 + 
         6*a0*a2^2*b1^4*y2^3*z1^3 + 2*a0^2*a2^2*b1^4*y2^3*z1^3 - 
         a2*b1^5*y2^3*z1^3 + a0*y2^4*z1^3 - a0^2*y2^4*z1^3 - 
         4*a0*a2*y2^4*z1^3 + 4*a0^2*a2*y2^4*z1^3 + 6*a0*a2^2*y2^4*z1^3 - 
         6*a0^2*a2^2*y2^4*z1^3 - 4*a0*a2^3*y2^4*z1^3 + 4*a0^2*a2^3*y2^4*
          z1^3 + a0*a2^4*y2^4*z1^3 - a0^2*a2^4*y2^4*z1^3 - 
         4*a0*b1*y2^4*z1^3 + 3*a0^2*b1*y2^4*z1^3 + a0^3*b1*y2^4*z1^3 + 
         13*a0*a2*b1*y2^4*z1^3 - 11*a0^2*a2*b1*y2^4*z1^3 - 
         2*a0^3*a2*b1*y2^4*z1^3 - 15*a0*a2^2*b1*y2^4*z1^3 + 
         15*a0^2*a2^2*b1*y2^4*z1^3 + 7*a0*a2^3*b1*y2^4*z1^3 - 
         9*a0^2*a2^3*b1*y2^4*z1^3 + 2*a0^3*a2^3*b1*y2^4*z1^3 - 
         a0*a2^4*b1*y2^4*z1^3 + 2*a0^2*a2^4*b1*y2^4*z1^3 - 
         a0^3*a2^4*b1*y2^4*z1^3 + 6*a0*b1^2*y2^4*z1^3 - 
         3*a0^2*b1^2*y2^4*z1^3 - 2*a0^3*b1^2*y2^4*z1^3 - 
         15*a0*a2*b1^2*y2^4*z1^3 + 10*a0^2*a2*b1^2*y2^4*z1^3 + 
         4*a0^3*a2*b1^2*y2^4*z1^3 + 12*a0*a2^2*b1^2*y2^4*z1^3 - 
         11*a0^2*a2^2*b1^2*y2^4*z1^3 - 2*a0^3*a2^2*b1^2*y2^4*z1^3 - 
         3*a0*a2^3*b1^2*y2^4*z1^3 + 4*a0^2*a2^3*b1^2*y2^4*z1^3 - 
         4*a0*b1^3*y2^4*z1^3 + a0^2*b1^3*y2^4*z1^3 + a0^3*b1^3*y2^4*z1^3 + 
         7*a0*a2*b1^3*y2^4*z1^3 - 3*a0^2*a2*b1^3*y2^4*z1^3 - 
         2*a0^3*a2*b1^3*y2^4*z1^3 - 3*a0*a2^2*b1^3*y2^4*z1^3 + 
         2*a0^2*a2^2*b1^3*y2^4*z1^3 + a0^3*a2^2*b1^3*y2^4*z1^3 + 
         a0*b1^4*y2^4*z1^3 - a0*a2*b1^4*y2^4*z1^3))/
       (a2*(-1 + b1)*(-1 + a2 + b1)*(-1 + y2)*(-(a2*b1) + a0*b1*y2 + 
         a2*b1*z1 - a0*y2*z1 + a0*a2*y2*z1)*(-(a2*b1) + a2*b1*y2 + a2*b1*z1 + 
          y2*z1 - a2*y2*z1 - b1*y2*z1)^2*(-(a2*b1) + a0*b1*y2 + a2*b1*y2 - 
         a0*b1*y2^2 + a2*b1*z1 + y2*z1 - a0*y2*z1 - a2*y2*z1 + a0*a2*y2*z1 - 
         b1*y2*z1))), (a0*b1*(a2^4*b1^3 - a2^5*b1^3 - a2^4*b1^4 - 
        2*a0*a2^3*b1^3*y2 - 2*a2^4*b1^3*y2 + 3*a0*a2^4*b1^3*y2 + 
        2*a2^5*b1^3*y2 - a0*a2^5*b1^3*y2 + 2*a0*a2^3*b1^4*y2 + 
        2*a2^4*b1^4*y2 - a0*a2^4*b1^4*y2 + a0^2*a2^2*b1^3*y2^2 + 
        4*a0*a2^3*b1^3*y2^2 - 2*a0^2*a2^3*b1^3*y2^2 + a2^4*b1^3*y2^2 - 
        6*a0*a2^4*b1^3*y2^2 + a0^2*a2^4*b1^3*y2^2 - a2^5*b1^3*y2^2 + 
        2*a0*a2^5*b1^3*y2^2 - a0^2*a2^2*b1^4*y2^2 - 4*a0*a2^3*b1^4*y2^2 + 
        a0^2*a2^3*b1^4*y2^2 - a2^4*b1^4*y2^2 + 2*a0*a2^4*b1^4*y2^2 - 
        2*a0^2*a2^2*b1^3*y2^3 - 2*a0*a2^3*b1^3*y2^3 + 4*a0^2*a2^3*b1^3*y2^3 + 
        3*a0*a2^4*b1^3*y2^3 - 2*a0^2*a2^4*b1^3*y2^3 - a0*a2^5*b1^3*y2^3 + 
        2*a0^2*a2^2*b1^4*y2^3 + 2*a0*a2^3*b1^4*y2^3 - 2*a0^2*a2^3*b1^4*y2^3 - 
        a0*a2^4*b1^4*y2^3 + a0^2*a2^2*b1^3*y2^4 - 2*a0^2*a2^3*b1^3*y2^4 + 
        a0^2*a2^4*b1^3*y2^4 - a0^2*a2^2*b1^4*y2^4 + a0^2*a2^3*b1^4*y2^4 - 
        3*a2^4*b1^3*z1 + 3*a2^5*b1^3*z1 + 3*a2^4*b1^4*z1 - 
        2*a2^3*b1^2*y2*z1 + 4*a0*a2^3*b1^2*y2*z1 + 4*a2^4*b1^2*y2*z1 - 
        8*a0*a2^4*b1^2*y2*z1 - 2*a2^5*b1^2*y2*z1 + 4*a0*a2^5*b1^2*y2*z1 + 
        2*a2^3*b1^3*y2*z1 - 2*a0*a2^3*b1^3*y2*z1 + 5*a2^4*b1^3*y2*z1 + 
        a0*a2^4*b1^3*y2*z1 - 7*a2^5*b1^3*y2*z1 + a0*a2^5*b1^3*y2*z1 - 
        2*a0*a2^3*b1^4*y2*z1 - 6*a2^4*b1^4*y2*z1 + a0*a2^4*b1^4*y2*z1 + 
        4*a0*a2^2*b1^2*y2^2*z1 - 3*a0^2*a2^2*b1^2*y2^2*z1 + 
        a2^3*b1^2*y2^2*z1 - 18*a0*a2^3*b1^2*y2^2*z1 + 7*a0^2*a2^3*b1^2*y2^2*
         z1 - 2*a2^4*b1^2*y2^2*z1 + 24*a0*a2^4*b1^2*y2^2*z1 - 
        5*a0^2*a2^4*b1^2*y2^2*z1 + a2^5*b1^2*y2^2*z1 - 10*a0*a2^5*b1^2*y2^2*
         z1 + a0^2*a2^5*b1^2*y2^2*z1 - 3*a0*a2^2*b1^3*y2^2*z1 + 
        4*a0^2*a2^2*b1^3*y2^2*z1 - a2^3*b1^3*y2^2*z1 + 7*a0*a2^3*b1^3*y2^2*
         z1 - 5*a0^2*a2^3*b1^3*y2^2*z1 - 4*a2^4*b1^3*y2^2*z1 - 
        2*a0*a2^4*b1^3*y2^2*z1 + a0^2*a2^4*b1^3*y2^2*z1 + 
        5*a2^5*b1^3*y2^2*z1 - 2*a0*a2^5*b1^3*y2^2*z1 - a0*a2^2*b1^4*y2^2*z1 - 
        a0^2*a2^2*b1^4*y2^2*z1 + 5*a0*a2^3*b1^4*y2^2*z1 + 
        3*a2^4*b1^4*y2^2*z1 - 2*a0*a2^4*b1^4*y2^2*z1 - 2*a0^2*a2*b1^2*y2^3*
         z1 - 3*a0*a2^2*b1^2*y2^3*z1 + 11*a0^2*a2^2*b1^2*y2^3*z1 + 
        a2^3*b1^2*y2^3*z1 + 13*a0*a2^3*b1^2*y2^3*z1 - 18*a0^2*a2^3*b1^2*y2^3*
         z1 - 2*a2^4*b1^2*y2^3*z1 - 17*a0*a2^4*b1^2*y2^3*z1 + 
        11*a0^2*a2^4*b1^2*y2^3*z1 + a2^5*b1^2*y2^3*z1 + 
        7*a0*a2^5*b1^2*y2^3*z1 - 2*a0^2*a2^5*b1^2*y2^3*z1 + 
        a0^2*a2*b1^3*y2^3*z1 + 2*a0*a2^2*b1^3*y2^3*z1 - 
        9*a0^2*a2^2*b1^3*y2^3*z1 - a2^3*b1^3*y2^3*z1 - 4*a0*a2^3*b1^3*y2^3*
         z1 + 10*a0^2*a2^3*b1^3*y2^3*z1 + 2*a2^4*b1^3*y2^3*z1 + 
        a0*a2^4*b1^3*y2^3*z1 - 2*a0^2*a2^4*b1^3*y2^3*z1 - a2^5*b1^3*y2^3*z1 + 
        a0*a2^5*b1^3*y2^3*z1 + a0^2*a2*b1^4*y2^3*z1 + a0*a2^2*b1^4*y2^3*z1 + 
        a0^2*a2^2*b1^4*y2^3*z1 - 3*a0*a2^3*b1^4*y2^3*z1 + 
        a0*a2^4*b1^4*y2^3*z1 + 2*a0^2*a2*b1^2*y2^4*z1 - 
        a0*a2^2*b1^2*y2^4*z1 - 8*a0^2*a2^2*b1^2*y2^4*z1 + 
        a0*a2^3*b1^2*y2^4*z1 + 11*a0^2*a2^3*b1^2*y2^4*z1 + 
        a0*a2^4*b1^2*y2^4*z1 - 6*a0^2*a2^4*b1^2*y2^4*z1 - 
        a0*a2^5*b1^2*y2^4*z1 + a0^2*a2^5*b1^2*y2^4*z1 - 
        a0^2*a2*b1^3*y2^4*z1 + a0*a2^2*b1^3*y2^4*z1 + 5*a0^2*a2^2*b1^3*y2^4*
         z1 - a0*a2^3*b1^3*y2^4*z1 - 5*a0^2*a2^3*b1^3*y2^4*z1 + 
        a0^2*a2^4*b1^3*y2^4*z1 - a0^2*a2*b1^4*y2^4*z1 + 3*a2^4*b1^3*z1^2 - 
        3*a2^5*b1^3*z1^2 - 3*a2^4*b1^4*z1^2 + 7*a2^3*b1^2*y2*z1^2 - 
        7*a0*a2^3*b1^2*y2*z1^2 - 14*a2^4*b1^2*y2*z1^2 + 
        14*a0*a2^4*b1^2*y2*z1^2 + 7*a2^5*b1^2*y2*z1^2 - 
        7*a0*a2^5*b1^2*y2*z1^2 - 7*a2^3*b1^3*y2*z1^2 + 
        9*a0*a2^3*b1^3*y2*z1^2 - a2^4*b1^3*y2*z1^2 - 10*a0*a2^4*b1^3*y2*
         z1^2 + 8*a2^5*b1^3*y2*z1^2 + a0*a2^5*b1^3*y2*z1^2 - 
        2*a0*a2^3*b1^4*y2*z1^2 + 6*a2^4*b1^4*y2*z1^2 + a0*a2^4*b1^4*y2*z1^2 - 
        9*a0*a2^2*b1*y2^2*z1^2 + 2*a0^2*a2^2*b1*y2^2*z1^2 + 
        27*a0*a2^3*b1*y2^2*z1^2 - 6*a0^2*a2^3*b1*y2^2*z1^2 - 
        27*a0*a2^4*b1*y2^2*z1^2 + 6*a0^2*a2^4*b1*y2^2*z1^2 + 
        9*a0*a2^5*b1*y2^2*z1^2 - 2*a0^2*a2^5*b1*y2^2*z1^2 + 
        a2^2*b1^2*y2^2*z1^2 + 5*a0*a2^2*b1^2*y2^2*z1^2 - 
        2*a0^2*a2^2*b1^2*y2^2*z1^2 - 10*a2^3*b1^2*y2^2*z1^2 + 
        5*a0*a2^3*b1^2*y2^2*z1^2 + 4*a0^2*a2^3*b1^2*y2^2*z1^2 + 
        17*a2^4*b1^2*y2^2*z1^2 - 25*a0*a2^4*b1^2*y2^2*z1^2 - 
        2*a0^2*a2^4*b1^2*y2^2*z1^2 - 8*a2^5*b1^2*y2^2*z1^2 + 
        15*a0*a2^5*b1^2*y2^2*z1^2 - 2*a2^2*b1^3*y2^2*z1^2 + 
        a0*a2^2*b1^3*y2^2*z1^2 - 2*a0^2*a2^2*b1^3*y2^2*z1^2 + 
        12*a2^3*b1^3*y2^2*z1^2 - 13*a0*a2^3*b1^3*y2^2*z1^2 + 
        3*a0^2*a2^3*b1^3*y2^2*z1^2 - 6*a2^4*b1^3*y2^2*z1^2 + 
        12*a0*a2^4*b1^3*y2^2*z1^2 - a0^2*a2^4*b1^3*y2^2*z1^2 - 
        4*a2^5*b1^3*y2^2*z1^2 + a2^2*b1^4*y2^2*z1^2 + 3*a0*a2^2*b1^4*y2^2*
         z1^2 + 2*a0^2*a2^2*b1^4*y2^2*z1^2 - 2*a2^3*b1^4*y2^2*z1^2 - 
        a0*a2^3*b1^4*y2^2*z1^2 - a0^2*a2^3*b1^4*y2^2*z1^2 - 
        2*a2^4*b1^4*y2^2*z1^2 + a0*a2*b1*y2^3*z1^2 + 6*a0^2*a2*b1*y2^3*z1^2 + 
        2*a2^2*b1*y2^3*z1^2 + 6*a0*a2^2*b1*y2^3*z1^2 - 23*a0^2*a2^2*b1*y2^3*
         z1^2 - 6*a2^3*b1*y2^3*z1^2 - 24*a0*a2^3*b1*y2^3*z1^2 + 
        33*a0^2*a2^3*b1*y2^3*z1^2 + 6*a2^4*b1*y2^3*z1^2 + 
        26*a0*a2^4*b1*y2^3*z1^2 - 21*a0^2*a2^4*b1*y2^3*z1^2 - 
        2*a2^5*b1*y2^3*z1^2 - 9*a0*a2^5*b1*y2^3*z1^2 + 5*a0^2*a2^5*b1*y2^3*
         z1^2 - 3*a0*a2*b1^2*y2^3*z1^2 - 5*a0^2*a2*b1^2*y2^3*z1^2 - 
        4*a2^2*b1^2*y2^3*z1^2 + 14*a0^2*a2^2*b1^2*y2^3*z1^2 + 
        10*a2^3*b1^2*y2^3*z1^2 + 2*a0*a2^3*b1^2*y2^3*z1^2 - 
        13*a0^2*a2^3*b1^2*y2^3*z1^2 - 8*a2^4*b1^2*y2^3*z1^2 + 
        8*a0*a2^4*b1^2*y2^3*z1^2 + 4*a0^2*a2^4*b1^2*y2^3*z1^2 + 
        2*a2^5*b1^2*y2^3*z1^2 - 7*a0*a2^5*b1^2*y2^3*z1^2 + 
        3*a0*a2*b1^3*y2^3*z1^2 + a0^2*a2*b1^3*y2^3*z1^2 + 
        2*a2^2*b1^3*y2^3*z1^2 - 6*a0*a2^2*b1^3*y2^3*z1^2 - 
        4*a2^3*b1^3*y2^3*z1^2 + 8*a0*a2^3*b1^3*y2^3*z1^2 - 
        a0^2*a2^3*b1^3*y2^3*z1^2 + 2*a2^4*b1^3*y2^3*z1^2 - 
        5*a0*a2^4*b1^3*y2^3*z1^2 - a0*a2*b1^4*y2^3*z1^2 - 
        2*a0^2*a2*b1^4*y2^3*z1^2 - a0^2*b1*y2^4*z1^2 - 2*a0*a2*b1*y2^4*z1^2 - 
        a0^2*a2*b1*y2^4*z1^2 + 4*a0*a2^2*b1*y2^4*z1^2 + 
        12*a0^2*a2^2*b1*y2^4*z1^2 - 20*a0^2*a2^3*b1*y2^4*z1^2 - 
        4*a0*a2^4*b1*y2^4*z1^2 + 13*a0^2*a2^4*b1*y2^4*z1^2 + 
        2*a0*a2^5*b1*y2^4*z1^2 - 3*a0^2*a2^5*b1*y2^4*z1^2 + 
        2*a0^2*b1^2*y2^4*z1^2 + 4*a0*a2*b1^2*y2^4*z1^2 - 
        a0^2*a2*b1^2*y2^4*z1^2 - 6*a0*a2^2*b1^2*y2^4*z1^2 - 
        7*a0^2*a2^2*b1^2*y2^4*z1^2 + 9*a0^2*a2^3*b1^2*y2^4*z1^2 + 
        2*a0*a2^4*b1^2*y2^4*z1^2 - 3*a0^2*a2^4*b1^2*y2^4*z1^2 - 
        a0^2*b1^3*y2^4*z1^2 - 2*a0*a2*b1^3*y2^4*z1^2 + 
        a0^2*a2*b1^3*y2^4*z1^2 + 2*a0*a2^2*b1^3*y2^4*z1^2 + 
        a0^2*a2*b1^4*y2^4*z1^2 - a2^4*b1^3*z1^3 + a2^5*b1^3*z1^3 + 
        a2^4*b1^4*z1^3 - 8*a2^3*b1^2*y2*z1^3 + 2*a0*a2^3*b1^2*y2*z1^3 + 
        16*a2^4*b1^2*y2*z1^3 - 4*a0*a2^4*b1^2*y2*z1^3 - 8*a2^5*b1^2*y2*z1^3 + 
        2*a0*a2^5*b1^2*y2*z1^3 + 8*a2^3*b1^3*y2*z1^3 - 
        4*a0*a2^3*b1^3*y2*z1^3 - 5*a2^4*b1^3*y2*z1^3 + 
        5*a0*a2^4*b1^3*y2*z1^3 - 3*a2^5*b1^3*y2*z1^3 - a0*a2^5*b1^3*y2*z1^3 + 
        2*a0*a2^3*b1^4*y2*z1^3 - 2*a2^4*b1^4*y2*z1^3 - a0*a2^4*b1^4*y2*z1^3 - 
        3*a2^2*b1*y2^2*z1^3 + 15*a0*a2^2*b1*y2^2*z1^3 - 
        a0^2*a2^2*b1*y2^2*z1^3 + 9*a2^3*b1*y2^2*z1^3 - 
        45*a0*a2^3*b1*y2^2*z1^3 + 3*a0^2*a2^3*b1*y2^2*z1^3 - 
        9*a2^4*b1*y2^2*z1^3 + 45*a0*a2^4*b1*y2^2*z1^3 - 
        3*a0^2*a2^4*b1*y2^2*z1^3 + 3*a2^5*b1*y2^2*z1^3 - 
        15*a0*a2^5*b1*y2^2*z1^3 + a0^2*a2^5*b1*y2^2*z1^3 + 
        5*a2^2*b1^2*y2^2*z1^3 - 15*a0*a2^2*b1^2*y2^2*z1^3 + 
        4*a0^2*a2^2*b1^2*y2^2*z1^3 - 3*a2^3*b1^2*y2^2*z1^3 + 
        25*a0*a2^3*b1^2*y2^2*z1^3 - 9*a0^2*a2^3*b1^2*y2^2*z1^3 - 
        9*a2^4*b1^2*y2^2*z1^3 - 5*a0*a2^4*b1^2*y2^2*z1^3 + 
        6*a0^2*a2^4*b1^2*y2^2*z1^3 + 7*a2^5*b1^2*y2^2*z1^3 - 
        5*a0*a2^5*b1^2*y2^2*z1^3 - a0^2*a2^5*b1^2*y2^2*z1^3 - 
        a2^2*b1^3*y2^2*z1^3 + 2*a0*a2^2*b1^3*y2^2*z1^3 - 
        3*a0^2*a2^2*b1^3*y2^2*z1^3 - 8*a2^3*b1^3*y2^2*z1^3 + 
        2*a0*a2^3*b1^3*y2^2*z1^3 + 4*a0^2*a2^3*b1^3*y2^2*z1^3 + 
        9*a2^4*b1^3*y2^2*z1^3 - 4*a0*a2^4*b1^3*y2^2*z1^3 - 
        a0^2*a2^4*b1^3*y2^2*z1^3 - a2^2*b1^4*y2^2*z1^3 - 
        2*a0*a2^2*b1^4*y2^2*z1^3 + 2*a2^3*b1^4*y2^2*z1^3 + a2*y2^3*z1^3 + 
        3*a0*a2*y2^3*z1^3 - 4*a0^2*a2*y2^3*z1^3 - 4*a2^2*y2^3*z1^3 - 
        12*a0*a2^2*y2^3*z1^3 + 16*a0^2*a2^2*y2^3*z1^3 + 6*a2^3*y2^3*z1^3 + 
        18*a0*a2^3*y2^3*z1^3 - 24*a0^2*a2^3*y2^3*z1^3 - 4*a2^4*y2^3*z1^3 - 
        12*a0*a2^4*y2^3*z1^3 + 16*a0^2*a2^4*y2^3*z1^3 + a2^5*y2^3*z1^3 + 
        3*a0*a2^5*y2^3*z1^3 - 4*a0^2*a2^5*y2^3*z1^3 - 3*a2*b1*y2^3*z1^3 - 
        7*a0*a2*b1*y2^3*z1^3 + a0^2*a2*b1*y2^3*z1^3 + 10*a2^2*b1*y2^3*z1^3 + 
        12*a0*a2^2*b1*y2^3*z1^3 - a0^2*a2^2*b1*y2^3*z1^3 - 
        12*a2^3*b1*y2^3*z1^3 + 6*a0*a2^3*b1*y2^3*z1^3 - 
        3*a0^2*a2^3*b1*y2^3*z1^3 + 6*a2^4*b1*y2^3*z1^3 - 
        20*a0*a2^4*b1*y2^3*z1^3 + 5*a0^2*a2^4*b1*y2^3*z1^3 - 
        a2^5*b1*y2^3*z1^3 + 9*a0*a2^5*b1*y2^3*z1^3 - 2*a0^2*a2^5*b1*y2^3*
         z1^3 + 3*a2*b1^2*y2^3*z1^3 + 5*a0*a2*b1^2*y2^3*z1^3 + 
        a0^2*a2*b1^2*y2^3*z1^3 - 8*a2^2*b1^2*y2^3*z1^3 + 
        a0*a2^2*b1^2*y2^3*z1^3 - 4*a0^2*a2^2*b1^2*y2^3*z1^3 + 
        7*a2^3*b1^2*y2^3*z1^3 - 17*a0*a2^3*b1^2*y2^3*z1^3 + 
        5*a0^2*a2^3*b1^2*y2^3*z1^3 - 2*a2^4*b1^2*y2^3*z1^3 + 
        11*a0*a2^4*b1^2*y2^3*z1^3 - 2*a0^2*a2^4*b1^2*y2^3*z1^3 - 
        a2*b1^3*y2^3*z1^3 - a0*a2*b1^3*y2^3*z1^3 + 2*a0^2*a2*b1^3*y2^3*z1^3 + 
        2*a2^2*b1^3*y2^3*z1^3 - 2*a0*a2^2*b1^3*y2^3*z1^3 - 
        2*a0^2*a2^2*b1^3*y2^3*z1^3 - a2^3*b1^3*y2^3*z1^3 + 
        3*a0*a2^3*b1^3*y2^3*z1^3 + a0*a2^2*b1^4*y2^3*z1^3 - a0*y2^4*z1^3 + 
        a0^2*y2^4*z1^3 + 3*a0*a2*y2^4*z1^3 - 2*a0^2*a2*y2^4*z1^3 - 
        2*a0*a2^2*y2^4*z1^3 - 2*a0^2*a2^2*y2^4*z1^3 - 2*a0*a2^3*y2^4*z1^3 + 
        8*a0^2*a2^3*y2^4*z1^3 + 3*a0*a2^4*y2^4*z1^3 - 7*a0^2*a2^4*y2^4*z1^3 - 
        a0*a2^5*y2^4*z1^3 + 2*a0^2*a2^5*y2^4*z1^3 + 3*a0*b1*y2^4*z1^3 - 
        a0^2*b1*y2^4*z1^3 - 7*a0*a2*b1*y2^4*z1^3 + a0^2*a2*b1*y2^4*z1^3 + 
        3*a0*a2^2*b1*y2^4*z1^3 + 3*a0^2*a2^2*b1*y2^4*z1^3 + 
        3*a0*a2^3*b1*y2^4*z1^3 - 5*a0^2*a2^3*b1*y2^4*z1^3 - 
        2*a0*a2^4*b1*y2^4*z1^3 + 2*a0^2*a2^4*b1*y2^4*z1^3 - 
        3*a0*b1^2*y2^4*z1^3 - a0^2*b1^2*y2^4*z1^3 + 5*a0*a2*b1^2*y2^4*z1^3 + 
        3*a0^2*a2*b1^2*y2^4*z1^3 - a0*a2^2*b1^2*y2^4*z1^3 - 
        3*a0^2*a2^2*b1^2*y2^4*z1^3 - a0*a2^3*b1^2*y2^4*z1^3 + 
        a0^2*a2^3*b1^2*y2^4*z1^3 + a0*b1^3*y2^4*z1^3 + a0^2*b1^3*y2^4*z1^3 - 
        a0*a2*b1^3*y2^4*z1^3 - 2*a0^2*a2*b1^3*y2^4*z1^3 + 
        a0^2*a2^2*b1^3*y2^4*z1^3 + 3*a2^3*b1^2*y2*z1^4 + 
        a0*a2^3*b1^2*y2*z1^4 - 6*a2^4*b1^2*y2*z1^4 - 2*a0*a2^4*b1^2*y2*z1^4 + 
        3*a2^5*b1^2*y2*z1^4 + a0*a2^5*b1^2*y2*z1^4 - 3*a2^3*b1^3*y2*z1^4 - 
        a0*a2^3*b1^3*y2*z1^4 + 3*a2^4*b1^3*y2*z1^4 + a0*a2^4*b1^3*y2*z1^4 + 
        3*a2^2*b1*y2^2*z1^4 - 6*a0*a2^2*b1*y2^2*z1^4 - 
        a0^2*a2^2*b1*y2^2*z1^4 - 9*a2^3*b1*y2^2*z1^4 + 
        18*a0*a2^3*b1*y2^2*z1^4 + 3*a0^2*a2^3*b1*y2^2*z1^4 + 
        9*a2^4*b1*y2^2*z1^4 - 18*a0*a2^4*b1*y2^2*z1^4 - 
        3*a0^2*a2^4*b1*y2^2*z1^4 - 3*a2^5*b1*y2^2*z1^4 + 
        6*a0*a2^5*b1*y2^2*z1^4 + a0^2*a2^5*b1*y2^2*z1^4 - 
        6*a2^2*b1^2*y2^2*z1^4 + 6*a0*a2^2*b1^2*y2^2*z1^4 + 
        a0^2*a2^2*b1^2*y2^2*z1^4 + 12*a2^3*b1^2*y2^2*z1^4 - 
        12*a0*a2^3*b1^2*y2^2*z1^4 - 2*a0^2*a2^3*b1^2*y2^2*z1^4 - 
        6*a2^4*b1^2*y2^2*z1^4 + 6*a0*a2^4*b1^2*y2^2*z1^4 + 
        a0^2*a2^4*b1^2*y2^2*z1^4 + 3*a2^2*b1^3*y2^2*z1^4 - 
        3*a2^3*b1^3*y2^2*z1^4 - 3*a0*a2*y2^3*z1^4 + 3*a0^2*a2*y2^3*z1^4 + 
        12*a0*a2^2*y2^3*z1^4 - 12*a0^2*a2^2*y2^3*z1^4 - 
        18*a0*a2^3*y2^3*z1^4 + 18*a0^2*a2^3*y2^3*z1^4 + 
        12*a0*a2^4*y2^3*z1^4 - 12*a0^2*a2^4*y2^3*z1^4 - 3*a0*a2^5*y2^3*z1^4 + 
        3*a0^2*a2^5*y2^3*z1^4 + 7*a0*a2*b1*y2^3*z1^4 - 
        3*a0^2*a2*b1*y2^3*z1^4 - 21*a0*a2^2*b1*y2^3*z1^4 + 
        9*a0^2*a2^2*b1*y2^3*z1^4 + 21*a0*a2^3*b1*y2^3*z1^4 - 
        9*a0^2*a2^3*b1*y2^3*z1^4 - 7*a0*a2^4*b1*y2^3*z1^4 + 
        3*a0^2*a2^4*b1*y2^3*z1^4 - 5*a0*a2*b1^2*y2^3*z1^4 + 
        10*a0*a2^2*b1^2*y2^3*z1^4 - 5*a0*a2^3*b1^2*y2^3*z1^4 + 
        a0*a2*b1^3*y2^3*z1^4 - a0*a2^2*b1^3*y2^3*z1^4 - a0^2*y2^4*z1^4 + 
        4*a0^2*a2*y2^4*z1^4 - 6*a0^2*a2^2*y2^4*z1^4 + 4*a0^2*a2^3*y2^4*z1^4 - 
        a0^2*a2^4*y2^4*z1^4 + 2*a0^2*b1*y2^4*z1^4 - 6*a0^2*a2*b1*y2^4*z1^4 + 
        6*a0^2*a2^2*b1*y2^4*z1^4 - 2*a0^2*a2^3*b1*y2^4*z1^4 - 
        a0^2*b1^2*y2^4*z1^4 + 2*a0^2*a2*b1^2*y2^4*z1^4 - 
        a0^2*a2^2*b1^2*y2^4*z1^4))/((-1 + a2)*a2*(-1 + a2 + b1)*
       (-(a2*b1) + a0*b1*y2 + a2*b1*z1 - a0*y2*z1 + a0*a2*y2*z1)*
       (-(a2*b1) + a2*b1*y2 + a2*b1*z1 + y2*z1 - a2*y2*z1 - b1*y2*z1)^3), 
     -((a0*y2*(a0*a2^3*b1^4 - a0*a2^4*b1^4 - a0*a2^3*b1^5 - 
         a0^2*a2^2*b1^4*y2 - 4*a0*a2^3*b1^4*y2 + a0^2*a2^3*b1^4*y2 + 
         4*a0*a2^4*b1^4*y2 + a0^2*a2^2*b1^5*y2 + 4*a0*a2^3*b1^5*y2 + 
         4*a0^2*a2^2*b1^4*y2^2 + 6*a0*a2^3*b1^4*y2^2 - 4*a0^2*a2^3*b1^4*
          y2^2 - 6*a0*a2^4*b1^4*y2^2 - 4*a0^2*a2^2*b1^5*y2^2 - 
         6*a0*a2^3*b1^5*y2^2 - 6*a0^2*a2^2*b1^4*y2^3 - 4*a0*a2^3*b1^4*y2^3 + 
         6*a0^2*a2^3*b1^4*y2^3 + 4*a0*a2^4*b1^4*y2^3 + 6*a0^2*a2^2*b1^5*
          y2^3 + 4*a0*a2^3*b1^5*y2^3 + 4*a0^2*a2^2*b1^4*y2^4 + 
         a0*a2^3*b1^4*y2^4 - 4*a0^2*a2^3*b1^4*y2^4 - a0*a2^4*b1^4*y2^4 - 
         4*a0^2*a2^2*b1^5*y2^4 - a0*a2^3*b1^5*y2^4 - a0^2*a2^2*b1^4*y2^5 + 
         a0^2*a2^3*b1^4*y2^5 + a0^2*a2^2*b1^5*y2^5 - 2*a0*a2^3*b1^3*z1 + 
         2*a0*a2^4*b1^3*z1 + a2^3*b1^4*z1 - a0*a2^3*b1^4*z1 - 
         2*a2^4*b1^4*z1 + 3*a0*a2^4*b1^4*z1 - a2^3*b1^5*z1 + 
         3*a0*a2^3*b1^5*z1 - 3*a0*a2^2*b1^3*y2*z1 + 3*a0^2*a2^2*b1^3*y2*z1 + 
         a2^3*b1^3*y2*z1 + 13*a0*a2^3*b1^3*y2*z1 - 5*a0^2*a2^3*b1^3*y2*z1 - 
         a2^4*b1^3*y2*z1 - 10*a0*a2^4*b1^3*y2*z1 + 2*a0^2*a2^4*b1^3*y2*z1 + 
         2*a0*a2^2*b1^4*y2*z1 - 2*a0^2*a2^2*b1^4*y2*z1 - 4*a2^3*b1^4*y2*z1 + 
         3*a0*a2^3*b1^4*y2*z1 + a0^2*a2^3*b1^4*y2*z1 + 7*a2^4*b1^4*y2*z1 - 
         11*a0*a2^4*b1^4*y2*z1 + a0*a2^2*b1^5*y2*z1 - a0^2*a2^2*b1^5*y2*z1 + 
         3*a2^3*b1^5*y2*z1 - 11*a0*a2^3*b1^5*y2*z1 + 2*a0^2*a2*b1^3*y2^2*z1 + 
         8*a0*a2^2*b1^3*y2^2*z1 - 13*a0^2*a2^2*b1^3*y2^2*z1 - 
         3*a2^3*b1^3*y2^2*z1 - 26*a0*a2^3*b1^3*y2^2*z1 + 
         17*a0^2*a2^3*b1^3*y2^2*z1 + 3*a2^4*b1^3*y2^2*z1 + 
         18*a0*a2^4*b1^3*y2^2*z1 - 6*a0^2*a2^4*b1^3*y2^2*z1 - 
         a0^2*a2*b1^4*y2^2*z1 - 5*a0*a2^2*b1^4*y2^2*z1 + 
         5*a0^2*a2^2*b1^4*y2^2*z1 + 6*a2^3*b1^4*y2^2*z1 - 
         4*a0*a2^3*b1^4*y2^2*z1 - a0^2*a2^3*b1^4*y2^2*z1 - 
         9*a2^4*b1^4*y2^2*z1 + 15*a0*a2^4*b1^4*y2^2*z1 - 
         a0^2*a2*b1^5*y2^2*z1 - 3*a0*a2^2*b1^5*y2^2*z1 + 
         5*a0^2*a2^2*b1^5*y2^2*z1 - 3*a2^3*b1^5*y2^2*z1 + 
         15*a0*a2^3*b1^5*y2^2*z1 - 6*a0^2*a2*b1^3*y2^3*z1 - 
         6*a0*a2^2*b1^3*y2^3*z1 + 21*a0^2*a2^2*b1^3*y2^3*z1 + 
         3*a2^3*b1^3*y2^3*z1 + 20*a0*a2^3*b1^3*y2^3*z1 - 
         21*a0^2*a2^3*b1^3*y2^3*z1 - 3*a2^4*b1^3*y2^3*z1 - 
         14*a0*a2^4*b1^3*y2^3*z1 + 6*a0^2*a2^4*b1^3*y2^3*z1 + 
         3*a0^2*a2*b1^4*y2^3*z1 + 3*a0*a2^2*b1^4*y2^3*z1 - 
         3*a0^2*a2^2*b1^4*y2^3*z1 - 4*a2^3*b1^4*y2^3*z1 + 
         4*a0*a2^3*b1^4*y2^3*z1 - 3*a0^2*a2^3*b1^4*y2^3*z1 + 
         5*a2^4*b1^4*y2^3*z1 - 9*a0*a2^4*b1^4*y2^3*z1 + 3*a0^2*a2*b1^5*y2^3*
          z1 + 3*a0*a2^2*b1^5*y2^3*z1 - 9*a0^2*a2^2*b1^5*y2^3*z1 + 
         a2^3*b1^5*y2^3*z1 - 9*a0*a2^3*b1^5*y2^3*z1 + 6*a0^2*a2*b1^3*y2^4*
          z1 - 15*a0^2*a2^2*b1^3*y2^4*z1 - a2^3*b1^3*y2^4*z1 - 
         4*a0*a2^3*b1^3*y2^4*z1 + 11*a0^2*a2^3*b1^3*y2^4*z1 + 
         a2^4*b1^3*y2^4*z1 + 4*a0*a2^4*b1^3*y2^4*z1 - 2*a0^2*a2^4*b1^3*y2^4*
          z1 - 3*a0^2*a2*b1^4*y2^4*z1 + a0*a2^2*b1^4*y2^4*z1 - 
         a0^2*a2^2*b1^4*y2^4*z1 + a2^3*b1^4*y2^4*z1 - 3*a0*a2^3*b1^4*y2^4*
          z1 + 5*a0^2*a2^3*b1^4*y2^4*z1 - a2^4*b1^4*y2^4*z1 + 
         2*a0*a2^4*b1^4*y2^4*z1 - 3*a0^2*a2*b1^5*y2^4*z1 - 
         a0*a2^2*b1^5*y2^4*z1 + 7*a0^2*a2^2*b1^5*y2^4*z1 + 
         2*a0*a2^3*b1^5*y2^4*z1 - 2*a0^2*a2*b1^3*y2^5*z1 + 
         a0*a2^2*b1^3*y2^5*z1 + 4*a0^2*a2^2*b1^3*y2^5*z1 - 
         a0*a2^3*b1^3*y2^5*z1 - 2*a0^2*a2^3*b1^3*y2^5*z1 + 
         a0^2*a2*b1^4*y2^5*z1 - a0*a2^2*b1^4*y2^5*z1 + a0^2*a2^2*b1^4*y2^5*
          z1 + a0*a2^3*b1^4*y2^5*z1 - 2*a0^2*a2^3*b1^4*y2^5*z1 + 
         a0^2*a2*b1^5*y2^5*z1 - 2*a0^2*a2^2*b1^5*y2^5*z1 - a2^3*b1^3*z1^2 + 
         7*a0*a2^3*b1^3*z1^2 + a2^4*b1^3*z1^2 - 7*a0*a2^4*b1^3*z1^2 - 
         3*a2^3*b1^4*z1^2 - 5*a0*a2^3*b1^4*z1^2 + 8*a2^4*b1^4*z1^2 - 
         2*a0*a2^4*b1^4*z1^2 + 4*a2^3*b1^5*z1^2 - 2*a0*a2^3*b1^5*z1^2 + 
         a2^2*b1^2*y2*z1^2 + 6*a0*a2^2*b1^2*y2*z1^2 - 2*a0^2*a2^2*b1^2*y2*
          z1^2 - 2*a2^3*b1^2*y2*z1^2 - 12*a0*a2^3*b1^2*y2*z1^2 + 
         4*a0^2*a2^3*b1^2*y2*z1^2 + a2^4*b1^2*y2*z1^2 + 
         6*a0*a2^4*b1^2*y2*z1^2 - 2*a0^2*a2^4*b1^2*y2*z1^2 - 
         5*a2^2*b1^3*y2*z1^2 + 4*a0*a2^2*b1^3*y2*z1^2 - 4*a0^2*a2^2*b1^3*y2*
          z1^2 + 11*a2^3*b1^3*y2*z1^2 - 36*a0*a2^3*b1^3*y2*z1^2 + 
         9*a0^2*a2^3*b1^3*y2*z1^2 - 6*a2^4*b1^3*y2*z1^2 + 
         32*a0*a2^4*b1^3*y2*z1^2 - 5*a0^2*a2^4*b1^3*y2*z1^2 + 
         7*a2^2*b1^4*y2*z1^2 - 5*a0*a2^2*b1^4*y2*z1^2 + 9*a0^2*a2^2*b1^4*y2*
          z1^2 + 14*a0*a2^3*b1^4*y2*z1^2 - 8*a0^2*a2^3*b1^4*y2*z1^2 - 
         21*a2^4*b1^4*y2*z1^2 + 9*a0*a2^4*b1^4*y2*z1^2 - 
         3*a2^2*b1^5*y2*z1^2 - 5*a0*a2^2*b1^5*y2*z1^2 - 3*a0^2*a2^2*b1^5*y2*
          z1^2 - 9*a2^3*b1^5*y2*z1^2 + 9*a0*a2^3*b1^5*y2*z1^2 - 
         6*a0^2*a2*b1^2*y2^2*z1^2 - 5*a2^2*b1^2*y2^2*z1^2 - 
         16*a0*a2^2*b1^2*y2^2*z1^2 + 21*a0^2*a2^2*b1^2*y2^2*z1^2 + 
         10*a2^3*b1^2*y2^2*z1^2 + 32*a0*a2^3*b1^2*y2^2*z1^2 - 
         24*a0^2*a2^3*b1^2*y2^2*z1^2 - 5*a2^4*b1^2*y2^2*z1^2 - 
         16*a0*a2^4*b1^2*y2^2*z1^2 + 9*a0^2*a2^4*b1^2*y2^2*z1^2 + 
         3*a0*a2*b1^3*y2^2*z1^2 + a0^2*a2*b1^3*y2^2*z1^2 + 
         16*a2^2*b1^3*y2^2*z1^2 - 15*a0*a2^2*b1^3*y2^2*z1^2 + 
         9*a0^2*a2^2*b1^3*y2^2*z1^2 - 28*a2^3*b1^3*y2^2*z1^2 + 
         63*a0*a2^3*b1^3*y2^2*z1^2 - 23*a0^2*a2^3*b1^3*y2^2*z1^2 + 
         12*a2^4*b1^3*y2^2*z1^2 - 51*a0*a2^4*b1^3*y2^2*z1^2 + 
         13*a0^2*a2^4*b1^3*y2^2*z1^2 - 6*a0*a2*b1^4*y2^2*z1^2 + 
         a0^2*a2*b1^4*y2^2*z1^2 - 17*a2^2*b1^4*y2^2*z1^2 + 
         22*a0*a2^2*b1^4*y2^2*z1^2 - 19*a0^2*a2^2*b1^4*y2^2*z1^2 + 
         12*a2^3*b1^4*y2^2*z1^2 - 18*a0*a2^3*b1^4*y2^2*z1^2 + 
         17*a0^2*a2^3*b1^4*y2^2*z1^2 + 18*a2^4*b1^4*y2^2*z1^2 - 
         12*a0*a2^4*b1^4*y2^2*z1^2 + 3*a0*a2*b1^5*y2^2*z1^2 + 
         4*a0^2*a2*b1^5*y2^2*z1^2 + 6*a2^2*b1^5*y2^2*z1^2 + 
         9*a0*a2^2*b1^5*y2^2*z1^2 + 4*a0^2*a2^2*b1^5*y2^2*z1^2 + 
         6*a2^3*b1^5*y2^2*z1^2 - 12*a0*a2^3*b1^5*y2^2*z1^2 + 
         a0^2*b1^2*y2^3*z1^2 + 2*a0*a2*b1^2*y2^3*z1^2 + 10*a0^2*a2*b1^2*y2^3*
          z1^2 + 7*a2^2*b1^2*y2^3*z1^2 + 10*a0*a2^2*b1^2*y2^3*z1^2 - 
         35*a0^2*a2^2*b1^2*y2^3*z1^2 - 14*a2^3*b1^2*y2^3*z1^2 - 
         26*a0*a2^3*b1^2*y2^3*z1^2 + 36*a0^2*a2^3*b1^2*y2^3*z1^2 + 
         7*a2^4*b1^2*y2^3*z1^2 + 14*a0*a2^4*b1^2*y2^3*z1^2 - 
         12*a0^2*a2^4*b1^2*y2^3*z1^2 - 2*a0^2*b1^3*y2^3*z1^2 - 
         10*a0*a2*b1^3*y2^3*z1^2 + 6*a0^2*a2*b1^3*y2^3*z1^2 - 
         17*a2^2*b1^3*y2^3*z1^2 + 24*a0*a2^2*b1^3*y2^3*z1^2 - 
         16*a0^2*a2^2*b1^3*y2^3*z1^2 + 27*a2^3*b1^3*y2^3*z1^2 - 
         48*a0*a2^3*b1^3*y2^3*z1^2 + 23*a0^2*a2^3*b1^3*y2^3*z1^2 - 
         10*a2^4*b1^3*y2^3*z1^2 + 34*a0*a2^4*b1^3*y2^3*z1^2 - 
         11*a0^2*a2^4*b1^3*y2^3*z1^2 + a0^2*b1^4*y2^3*z1^2 + 
         14*a0*a2*b1^4*y2^3*z1^2 - 8*a0^2*a2*b1^4*y2^3*z1^2 + 
         13*a2^2*b1^4*y2^3*z1^2 - 31*a0*a2^2*b1^4*y2^3*z1^2 + 
         15*a0^2*a2^2*b1^4*y2^3*z1^2 - 12*a2^3*b1^4*y2^3*z1^2 + 
         14*a0*a2^3*b1^4*y2^3*z1^2 - 10*a0^2*a2^3*b1^4*y2^3*z1^2 - 
         5*a2^4*b1^4*y2^3*z1^2 + 5*a0*a2^4*b1^4*y2^3*z1^2 - 
         6*a0*a2*b1^5*y2^3*z1^2 - 8*a0^2*a2*b1^5*y2^3*z1^2 - 
         3*a2^2*b1^5*y2^3*z1^2 - 3*a0*a2^2*b1^5*y2^3*z1^2 + 
         a0^2*a2^2*b1^5*y2^3*z1^2 - a2^3*b1^5*y2^3*z1^2 + 
         5*a0*a2^3*b1^5*y2^3*z1^2 - 2*a0^2*b1^2*y2^4*z1^2 - 
         4*a0*a2*b1^2*y2^4*z1^2 - 2*a0^2*a2*b1^2*y2^4*z1^2 - 
         3*a2^2*b1^2*y2^4*z1^2 + 4*a0*a2^2*b1^2*y2^4*z1^2 + 
         15*a0^2*a2^2*b1^2*y2^4*z1^2 + 6*a2^3*b1^2*y2^4*z1^2 + 
         4*a0*a2^3*b1^2*y2^4*z1^2 - 16*a0^2*a2^3*b1^2*y2^4*z1^2 - 
         3*a2^4*b1^2*y2^4*z1^2 - 4*a0*a2^4*b1^2*y2^4*z1^2 + 
         5*a0^2*a2^4*b1^2*y2^4*z1^2 + 4*a0^2*b1^3*y2^4*z1^2 + 
         11*a0*a2*b1^3*y2^4*z1^2 - 15*a0^2*a2*b1^3*y2^4*z1^2 + 
         6*a2^2*b1^3*y2^4*z1^2 - 19*a0*a2^2*b1^3*y2^4*z1^2 + 
         21*a0^2*a2^2*b1^3*y2^4*z1^2 - 9*a2^3*b1^3*y2^4*z1^2 + 
         16*a0*a2^3*b1^3*y2^4*z1^2 - 13*a0^2*a2^3*b1^3*y2^4*z1^2 + 
         3*a2^4*b1^3*y2^4*z1^2 - 8*a0*a2^4*b1^3*y2^4*z1^2 + 
         3*a0^2*a2^4*b1^3*y2^4*z1^2 - 2*a0^2*b1^4*y2^4*z1^2 - 
         10*a0*a2*b1^4*y2^4*z1^2 + 13*a0^2*a2*b1^4*y2^4*z1^2 - 
         3*a2^2*b1^4*y2^4*z1^2 + 16*a0*a2^2*b1^4*y2^4*z1^2 - 
         9*a0^2*a2^2*b1^4*y2^4*z1^2 + 3*a2^3*b1^4*y2^4*z1^2 - 
         5*a0*a2^3*b1^4*y2^4*z1^2 + a0^2*a2^3*b1^4*y2^4*z1^2 + 
         3*a0*a2*b1^5*y2^4*z1^2 + 4*a0^2*a2*b1^5*y2^4*z1^2 - 
         a0*a2^2*b1^5*y2^4*z1^2 - 2*a0^2*a2^2*b1^5*y2^4*z1^2 + 
         a0^2*b1^2*y2^5*z1^2 + 2*a0*a2*b1^2*y2^5*z1^2 - 2*a0^2*a2*b1^2*y2^5*
          z1^2 - 4*a0*a2^2*b1^2*y2^5*z1^2 + a0^2*a2^2*b1^2*y2^5*z1^2 + 
         2*a0*a2^3*b1^2*y2^5*z1^2 - 2*a0^2*b1^3*y2^5*z1^2 - 
         4*a0*a2*b1^3*y2^5*z1^2 + 8*a0^2*a2*b1^3*y2^5*z1^2 + 
         6*a0*a2^2*b1^3*y2^5*z1^2 - 10*a0^2*a2^2*b1^3*y2^5*z1^2 - 
         2*a0*a2^3*b1^3*y2^5*z1^2 + 4*a0^2*a2^3*b1^3*y2^5*z1^2 + 
         a0^2*b1^4*y2^5*z1^2 + 2*a0*a2*b1^4*y2^5*z1^2 - 6*a0^2*a2*b1^4*y2^5*
          z1^2 - 2*a0*a2^2*b1^4*y2^5*z1^2 + 4*a0^2*a2^2*b1^4*y2^5*z1^2 + 
         4*a2^3*b1^3*z1^3 - 8*a0*a2^3*b1^3*z1^3 - 4*a2^4*b1^3*z1^3 + 
         8*a0*a2^4*b1^3*z1^3 + 2*a2^3*b1^4*z1^3 + 10*a0*a2^3*b1^4*z1^3 - 
         12*a2^4*b1^4*z1^3 - 2*a0*a2^4*b1^4*z1^3 - 6*a2^3*b1^5*z1^3 - 
         2*a0*a2^3*b1^5*z1^3 - a2^2*b1^2*y2*z1^3 - 21*a0*a2^2*b1^2*y2*z1^3 + 
         5*a0^2*a2^2*b1^2*y2*z1^3 + 2*a2^3*b1^2*y2*z1^3 + 
         42*a0*a2^3*b1^2*y2*z1^3 - 10*a0^2*a2^3*b1^2*y2*z1^3 - 
         a2^4*b1^2*y2*z1^3 - 21*a0*a2^4*b1^2*y2*z1^3 + 5*a0^2*a2^4*b1^2*y2*
          z1^3 + 11*a2^2*b1^3*y2*z1^3 + 7*a0*a2^2*b1^3*y2*z1^3 - 
         5*a0^2*a2^2*b1^3*y2*z1^3 - 35*a2^3*b1^3*y2*z1^3 + 
         29*a0*a2^3*b1^3*y2*z1^3 + 2*a0^2*a2^3*b1^3*y2*z1^3 + 
         24*a2^4*b1^3*y2*z1^3 - 36*a0*a2^4*b1^3*y2*z1^3 + 
         3*a0^2*a2^4*b1^3*y2*z1^3 - 19*a2^2*b1^4*y2*z1^3 + 
         5*a0*a2^2*b1^4*y2*z1^3 - 5*a0^2*a2^2*b1^4*y2*z1^3 + 
         24*a2^3*b1^4*y2*z1^3 - 20*a0*a2^3*b1^4*y2*z1^3 + 
         8*a0^2*a2^3*b1^4*y2*z1^3 + 21*a2^4*b1^4*y2*z1^3 - 
         a0*a2^4*b1^4*y2*z1^3 + 9*a2^2*b1^5*y2*z1^3 + 9*a0*a2^2*b1^5*y2*
          z1^3 + 5*a0^2*a2^2*b1^5*y2*z1^3 + 9*a2^3*b1^5*y2*z1^3 - 
         a0*a2^3*b1^5*y2*z1^3 - 2*a2*b1*y2^2*z1^3 - 3*a0*a2*b1*y2^2*z1^3 + 
         4*a0^2*a2*b1*y2^2*z1^3 + 6*a2^2*b1*y2^2*z1^3 + 
         9*a0*a2^2*b1*y2^2*z1^3 - 12*a0^2*a2^2*b1*y2^2*z1^3 - 
         6*a2^3*b1*y2^2*z1^3 - 9*a0*a2^3*b1*y2^2*z1^3 + 12*a0^2*a2^3*b1*y2^2*
          z1^3 + 2*a2^4*b1*y2^2*z1^3 + 3*a0*a2^4*b1*y2^2*z1^3 - 
         4*a0^2*a2^4*b1*y2^2*z1^3 + 9*a2*b1^2*y2^2*z1^3 + 
         2*a0*a2*b1^2*y2^2*z1^3 + 11*a0^2*a2*b1^2*y2^2*z1^3 - 
         18*a2^2*b1^2*y2^2*z1^3 + 45*a0*a2^2*b1^2*y2^2*z1^3 - 
         43*a0^2*a2^2*b1^2*y2^2*z1^3 + 9*a2^3*b1^2*y2^2*z1^3 - 
         96*a0*a2^3*b1^2*y2^2*z1^3 + 53*a0^2*a2^3*b1^2*y2^2*z1^3 + 
         49*a0*a2^4*b1^2*y2^2*z1^3 - 21*a0^2*a2^4*b1^2*y2^2*z1^3 - 
         15*a2*b1^3*y2^2*z1^3 - 2*a0*a2*b1^3*y2^2*z1^3 - 
         9*a0^2*a2*b1^3*y2^2*z1^3 + 6*a2^2*b1^3*y2^2*z1^3 - 
         14*a0*a2^2*b1^3*y2^2*z1^3 + 27*a0^2*a2^2*b1^3*y2^2*z1^3 + 
         42*a2^3*b1^3*y2^2*z1^3 - 32*a0*a2^3*b1^3*y2^2*z1^3 - 
         10*a0^2*a2^3*b1^3*y2^2*z1^3 - 33*a2^4*b1^3*y2^2*z1^3 + 
         48*a0*a2^4*b1^3*y2^2*z1^3 - 8*a0^2*a2^4*b1^3*y2^2*z1^3 + 
         11*a2*b1^4*y2^2*z1^3 + 10*a0*a2*b1^4*y2^2*z1^3 - 
         a0^2*a2*b1^4*y2^2*z1^3 + 18*a2^2*b1^4*y2^2*z1^3 - 
         31*a0*a2^2*b1^4*y2^2*z1^3 + 5*a0^2*a2^2*b1^4*y2^2*z1^3 - 
         42*a2^3*b1^4*y2^2*z1^3 + 24*a0*a2^3*b1^4*y2^2*z1^3 - 
         15*a0^2*a2^3*b1^4*y2^2*z1^3 - 9*a2^4*b1^4*y2^2*z1^3 + 
         3*a0*a2^4*b1^4*y2^2*z1^3 - 3*a2*b1^5*y2^2*z1^3 - 
         7*a0*a2*b1^5*y2^2*z1^3 - 5*a0^2*a2*b1^5*y2^2*z1^3 - 
         12*a2^2*b1^5*y2^2*z1^3 - 9*a0*a2^2*b1^5*y2^2*z1^3 - 
         7*a0^2*a2^2*b1^5*y2^2*z1^3 - 3*a2^3*b1^5*y2^2*z1^3 + 
         3*a0*a2^3*b1^5*y2^2*z1^3 + 2*a0*b1*y2^3*z1^3 - a0^2*b1*y2^3*z1^3 + 
         5*a2*b1*y2^3*z1^3 - 3*a0*a2*b1*y2^3*z1^3 - 4*a0^2*a2*b1*y2^3*z1^3 - 
         15*a2^2*b1*y2^3*z1^3 - 3*a0*a2^2*b1*y2^3*z1^3 + 
         18*a0^2*a2^2*b1*y2^3*z1^3 + 15*a2^3*b1*y2^3*z1^3 + 
         7*a0*a2^3*b1*y2^3*z1^3 - 20*a0^2*a2^3*b1*y2^3*z1^3 - 
         5*a2^4*b1*y2^3*z1^3 - 3*a0*a2^4*b1*y2^3*z1^3 + 7*a0^2*a2^4*b1*y2^3*
          z1^3 - 7*a0*b1^2*y2^3*z1^3 - a0^2*b1^2*y2^3*z1^3 - 
         18*a2*b1^2*y2^3*z1^3 + 16*a0*a2*b1^2*y2^3*z1^3 - 
         14*a0^2*a2*b1^2*y2^3*z1^3 + 40*a2^2*b1^2*y2^3*z1^3 - 
         49*a0*a2^2*b1^2*y2^3*z1^3 + 54*a0^2*a2^2*b1^2*y2^3*z1^3 - 
         26*a2^3*b1^2*y2^3*z1^3 + 78*a0*a2^3*b1^2*y2^3*z1^3 - 
         62*a0^2*a2^3*b1^2*y2^3*z1^3 + 4*a2^4*b1^2*y2^3*z1^3 - 
         38*a0*a2^4*b1^2*y2^3*z1^3 + 23*a0^2*a2^4*b1^2*y2^3*z1^3 + 
         9*a0*b1^3*y2^3*z1^3 + 5*a0^2*b1^3*y2^3*z1^3 + 24*a2*b1^3*y2^3*z1^3 - 
         14*a0*a2*b1^3*y2^3*z1^3 + a0^2*a2*b1^3*y2^3*z1^3 - 
         32*a2^2*b1^3*y2^3*z1^3 + 21*a0*a2^2*b1^3*y2^3*z1^3 - 
         24*a0^2*a2^2*b1^3*y2^3*z1^3 - 5*a2^3*b1^3*y2^3*z1^3 + 
         4*a0*a2^3*b1^3*y2^3*z1^3 + 13*a0^2*a2^3*b1^3*y2^3*z1^3 + 
         13*a2^4*b1^3*y2^3*z1^3 - 20*a0*a2^4*b1^3*y2^3*z1^3 + 
         5*a0^2*a2^4*b1^3*y2^3*z1^3 - 5*a0*b1^4*y2^3*z1^3 - 
         3*a0^2*b1^4*y2^3*z1^3 - 14*a2*b1^4*y2^3*z1^3 - 
         8*a0*a2*b1^4*y2^3*z1^3 + 10*a0^2*a2*b1^4*y2^3*z1^3 + 
         4*a2^2*b1^4*y2^3*z1^3 + 31*a0*a2^2*b1^4*y2^3*z1^3 + 
         16*a2^3*b1^4*y2^3*z1^3 - 14*a0*a2^3*b1^4*y2^3*z1^3 + 
         7*a0^2*a2^3*b1^4*y2^3*z1^3 + a0*b1^5*y2^3*z1^3 + 
         3*a2*b1^5*y2^3*z1^3 + 9*a0*a2*b1^5*y2^3*z1^3 + 7*a0^2*a2*b1^5*y2^3*
          z1^3 + 3*a2^2*b1^5*y2^3*z1^3 + 2*a0^2*a2^2*b1^5*y2^3*z1^3 - 
         3*a0*b1*y2^4*z1^3 + 2*a0^2*b1*y2^4*z1^3 - 3*a2*b1*y2^4*z1^3 + 
         9*a0*a2*b1*y2^4*z1^3 - 3*a0^2*a2*b1*y2^4*z1^3 + 
         9*a2^2*b1*y2^4*z1^3 - 9*a0*a2^2*b1*y2^4*z1^3 - 3*a0^2*a2^2*b1*y2^4*
          z1^3 - 9*a2^3*b1*y2^4*z1^3 + 3*a0*a2^3*b1*y2^4*z1^3 + 
         7*a0^2*a2^3*b1*y2^4*z1^3 + 3*a2^4*b1*y2^4*z1^3 - 
         3*a0^2*a2^4*b1*y2^4*z1^3 + 10*a0*b1^2*y2^4*z1^3 + 
         9*a2*b1^2*y2^4*z1^3 - 25*a0*a2*b1^2*y2^4*z1^3 + 
         6*a0^2*a2*b1^2*y2^4*z1^3 - 21*a2^2*b1^2*y2^4*z1^3 + 
         30*a0*a2^2*b1^2*y2^4*z1^3 - 19*a0^2*a2^2*b1^2*y2^4*z1^3 + 
         15*a2^3*b1^2*y2^4*z1^3 - 25*a0*a2^3*b1^2*y2^4*z1^3 + 
         20*a0^2*a2^3*b1^2*y2^4*z1^3 - 3*a2^4*b1^2*y2^4*z1^3 + 
         10*a0*a2^4*b1^2*y2^4*z1^3 - 7*a0^2*a2^4*b1^2*y2^4*z1^3 - 
         12*a0*b1^3*y2^4*z1^3 - 6*a0^2*b1^3*y2^4*z1^3 - 9*a2*b1^3*y2^4*z1^3 + 
         21*a0*a2*b1^3*y2^4*z1^3 + 10*a0^2*a2*b1^3*y2^4*z1^3 + 
         15*a2^2*b1^3*y2^4*z1^3 - 16*a0*a2^2*b1^3*y2^4*z1^3 + 
         a0^2*a2^2*b1^3*y2^4*z1^3 - 6*a2^3*b1^3*y2^4*z1^3 + 
         7*a0*a2^3*b1^3*y2^4*z1^3 - 5*a0^2*a2^3*b1^3*y2^4*z1^3 + 
         6*a0*b1^4*y2^4*z1^3 + 4*a0^2*b1^4*y2^4*z1^3 + 3*a2*b1^4*y2^4*z1^3 - 
         3*a0*a2*b1^4*y2^4*z1^3 - 11*a0^2*a2*b1^4*y2^4*z1^3 - 
         3*a2^2*b1^4*y2^4*z1^3 - 5*a0*a2^2*b1^4*y2^4*z1^3 - 
         a0*b1^5*y2^4*z1^3 - 2*a0*a2*b1^5*y2^4*z1^3 - 2*a0^2*a2*b1^5*y2^4*
          z1^3 + a0*b1*y2^5*z1^3 - a0^2*b1*y2^5*z1^3 - 3*a0*a2*b1*y2^5*z1^3 + 
         3*a0^2*a2*b1*y2^5*z1^3 + 3*a0*a2^2*b1*y2^5*z1^3 - 
         3*a0^2*a2^2*b1*y2^5*z1^3 - a0*a2^3*b1*y2^5*z1^3 + 
         a0^2*a2^3*b1*y2^5*z1^3 - 3*a0*b1^2*y2^5*z1^3 + a0^2*b1^2*y2^5*z1^3 + 
         7*a0*a2*b1^2*y2^5*z1^3 - 3*a0^2*a2*b1^2*y2^5*z1^3 - 
         5*a0*a2^2*b1^2*y2^5*z1^3 + 3*a0^2*a2^2*b1^2*y2^5*z1^3 + 
         a0*a2^3*b1^2*y2^5*z1^3 - a0^2*a2^3*b1^2*y2^5*z1^3 + 
         3*a0*b1^3*y2^5*z1^3 + a0^2*b1^3*y2^5*z1^3 - 5*a0*a2*b1^3*y2^5*z1^3 - 
         2*a0^2*a2*b1^3*y2^5*z1^3 + 2*a0*a2^2*b1^3*y2^5*z1^3 + 
         a0^2*a2^2*b1^3*y2^5*z1^3 - a0*b1^4*y2^5*z1^3 - a0^2*b1^4*y2^5*z1^3 + 
         a0*a2*b1^4*y2^5*z1^3 + 2*a0^2*a2*b1^4*y2^5*z1^3 - 6*a2^3*b1^3*z1^4 + 
         2*a0*a2^3*b1^3*z1^4 + 6*a2^4*b1^3*z1^4 - 2*a0*a2^4*b1^3*z1^4 + 
         2*a2^3*b1^4*z1^4 - 5*a0*a2^3*b1^4*z1^4 + 8*a2^4*b1^4*z1^4 + 
         3*a0*a2^4*b1^4*z1^4 + 4*a2^3*b1^5*z1^4 + 3*a0*a2^3*b1^5*z1^4 - 
         3*a2^2*b1^2*y2*z1^4 + 27*a0*a2^2*b1^2*y2*z1^4 - 
         3*a0^2*a2^2*b1^2*y2*z1^4 + 6*a2^3*b1^2*y2*z1^4 - 
         54*a0*a2^3*b1^2*y2*z1^4 + 6*a0^2*a2^3*b1^2*y2*z1^4 - 
         3*a2^4*b1^2*y2*z1^4 + 27*a0*a2^4*b1^2*y2*z1^4 - 
         3*a0^2*a2^4*b1^2*y2*z1^4 - 3*a2^2*b1^3*y2*z1^4 - 
         15*a0*a2^2*b1^3*y2*z1^4 + 9*a0^2*a2^2*b1^3*y2*z1^4 + 
         29*a2^3*b1^3*y2*z1^4 - a0*a2^3*b1^3*y2*z1^4 - 10*a0^2*a2^3*b1^3*y2*
          z1^4 - 26*a2^4*b1^3*y2*z1^4 + 16*a0*a2^4*b1^3*y2*z1^4 + 
         a0^2*a2^4*b1^3*y2*z1^4 + 15*a2^2*b1^4*y2*z1^4 - 
         5*a0*a2^2*b1^4*y2*z1^4 - 4*a0^2*a2^2*b1^4*y2*z1^4 - 
         32*a2^3*b1^4*y2*z1^4 + 6*a0*a2^3*b1^4*y2*z1^4 - 
         a0^2*a2^3*b1^4*y2*z1^4 - 7*a2^4*b1^4*y2*z1^4 - 
         a0*a2^4*b1^4*y2*z1^4 - 9*a2^2*b1^5*y2*z1^4 - 7*a0*a2^2*b1^5*y2*
          z1^4 - 2*a0^2*a2^2*b1^5*y2*z1^4 - 3*a2^3*b1^5*y2*z1^4 - 
         a0*a2^3*b1^5*y2*z1^4 + 3*a2*b1*y2^2*z1^4 + 10*a0*a2*b1*y2^2*z1^4 - 
         11*a0^2*a2*b1*y2^2*z1^4 - 9*a2^2*b1*y2^2*z1^4 - 
         30*a0*a2^2*b1*y2^2*z1^4 + 33*a0^2*a2^2*b1*y2^2*z1^4 + 
         9*a2^3*b1*y2^2*z1^4 + 30*a0*a2^3*b1*y2^2*z1^4 - 
         33*a0^2*a2^3*b1*y2^2*z1^4 - 3*a2^4*b1*y2^2*z1^4 - 
         10*a0*a2^4*b1*y2^2*z1^4 + 11*a0^2*a2^4*b1*y2^2*z1^4 - 
         15*a2*b1^2*y2^2*z1^4 - 11*a0*a2*b1^2*y2^2*z1^4 - 
         a0^2*a2*b1^2*y2^2*z1^4 + 45*a2^2*b1^2*y2^2*z1^4 - 
         28*a0*a2^2*b1^2*y2^2*z1^4 + 17*a0^2*a2^2*b1^2*y2^2*z1^4 - 
         45*a2^3*b1^2*y2^2*z1^4 + 89*a0*a2^3*b1^2*y2^2*z1^4 - 
         31*a0^2*a2^3*b1^2*y2^2*z1^4 + 15*a2^4*b1^2*y2^2*z1^4 - 
         50*a0*a2^4*b1^2*y2^2*z1^4 + 15*a0^2*a2^4*b1^2*y2^2*z1^4 + 
         27*a2*b1^3*y2^2*z1^4 - 3*a0*a2*b1^3*y2^2*z1^4 + 
         7*a0^2*a2*b1^3*y2^2*z1^4 - 57*a2^2*b1^3*y2^2*z1^4 + 
         39*a0*a2^2*b1^3*y2^2*z1^4 - 29*a0^2*a2^2*b1^3*y2^2*z1^4 + 
         12*a2^3*b1^3*y2^2*z1^4 - 21*a0*a2^3*b1^3*y2^2*z1^4 + 
         21*a0^2*a2^3*b1^3*y2^2*z1^4 + 18*a2^4*b1^3*y2^2*z1^4 - 
         15*a0*a2^4*b1^3*y2^2*z1^4 + a0^2*a2^4*b1^3*y2^2*z1^4 - 
         21*a2*b1^4*y2^2*z1^4 - a0*a2*b1^4*y2^2*z1^4 + 3*a0^2*a2*b1^4*y2^2*
          z1^4 + 15*a2^2*b1^4*y2^2*z1^4 + 16*a0*a2^2*b1^4*y2^2*z1^4 + 
         7*a0^2*a2^2*b1^4*y2^2*z1^4 + 24*a2^3*b1^4*y2^2*z1^4 - 
         8*a0*a2^3*b1^4*y2^2*z1^4 + 3*a0^2*a2^3*b1^4*y2^2*z1^4 + 
         6*a2*b1^5*y2^2*z1^4 + 5*a0*a2*b1^5*y2^2*z1^4 + 2*a0^2*a2*b1^5*y2^2*
          z1^4 + 6*a2^2*b1^5*y2^2*z1^4 + 3*a0*a2^2*b1^5*y2^2*z1^4 + 
         2*a0^2*a2^2*b1^5*y2^2*z1^4 + y2^3*z1^4 - a0*y2^3*z1^4 - 
         4*a2*y2^3*z1^4 + 4*a0*a2*y2^3*z1^4 + 6*a2^2*y2^3*z1^4 - 
         6*a0*a2^2*y2^3*z1^4 - 4*a2^3*y2^3*z1^4 + 4*a0*a2^3*y2^3*z1^4 + 
         a2^4*y2^3*z1^4 - a0*a2^4*y2^3*z1^4 - 5*b1*y2^3*z1^4 + 
         a0*b1*y2^3*z1^4 + 3*a0^2*b1*y2^3*z1^4 + 13*a2*b1*y2^3*z1^4 - 
         15*a0*a2*b1*y2^3*z1^4 + 5*a0^2*a2*b1*y2^3*z1^4 - 
         9*a2^2*b1*y2^3*z1^4 + 39*a0*a2^2*b1*y2^3*z1^4 - 
         33*a0^2*a2^2*b1*y2^3*z1^4 - a2^3*b1*y2^3*z1^4 - 
         37*a0*a2^3*b1*y2^3*z1^4 + 39*a0^2*a2^3*b1*y2^3*z1^4 + 
         2*a2^4*b1*y2^3*z1^4 + 12*a0*a2^4*b1*y2^3*z1^4 - 
         14*a0^2*a2^4*b1*y2^3*z1^4 + 10*b1^2*y2^3*z1^4 + 
         4*a0*b1^2*y2^3*z1^4 - 3*a0^2*b1^2*y2^3*z1^4 - 12*a2*b1^2*y2^3*z1^4 + 
         4*a0*a2*b1^2*y2^3*z1^4 + 2*a0^2*a2*b1^2*y2^3*z1^4 - 
         17*a2^2*b1^2*y2^3*z1^4 + 4*a0*a2^2*b1^2*y2^3*z1^4 - 
         6*a0^2*a2^2*b1^2*y2^3*z1^4 + 30*a2^3*b1^2*y2^3*z1^4 - 
         36*a0*a2^3*b1^2*y2^3*z1^4 + 18*a0^2*a2^3*b1^2*y2^3*z1^4 - 
         11*a2^4*b1^2*y2^3*z1^4 + 24*a0*a2^4*b1^2*y2^3*z1^4 - 
         11*a0^2*a2^4*b1^2*y2^3*z1^4 - 10*b1^3*y2^3*z1^4 - 
         8*a0*b1^3*y2^3*z1^4 - 3*a0^2*b1^3*y2^3*z1^4 - 2*a2*b1^3*y2^3*z1^4 + 
         18*a0*a2*b1^3*y2^3*z1^4 + 3*a0^2*a2*b1^3*y2^3*z1^4 + 
         37*a2^2*b1^3*y2^3*z1^4 - 34*a0*a2^2*b1^3*y2^3*z1^4 + 
         15*a0^2*a2^2*b1^3*y2^3*z1^4 - 25*a2^3*b1^3*y2^3*z1^4 + 
         24*a0*a2^3*b1^3*y2^3*z1^4 - 15*a0^2*a2^3*b1^3*y2^3*z1^4 + 
         5*b1^4*y2^3*z1^4 + 5*a0*b1^4*y2^3*z1^4 + 3*a0^2*b1^4*y2^3*z1^4 + 
         8*a2*b1^4*y2^3*z1^4 - 8*a0*a2*b1^4*y2^3*z1^4 - 8*a0^2*a2*b1^4*y2^3*
          z1^4 - 17*a2^2*b1^4*y2^3*z1^4 - 3*a0*a2^2*b1^4*y2^3*z1^4 - 
         6*a0^2*a2^2*b1^4*y2^3*z1^4 - b1^5*y2^3*z1^4 - a0*b1^5*y2^3*z1^4 - 
         3*a2*b1^5*y2^3*z1^4 - 3*a0*a2*b1^5*y2^3*z1^4 - 2*a0^2*a2*b1^5*y2^3*
          z1^4 - y2^4*z1^4 + a0*y2^4*z1^4 + 4*a2*y2^4*z1^4 - 
         4*a0*a2*y2^4*z1^4 - 6*a2^2*y2^4*z1^4 + 6*a0*a2^2*y2^4*z1^4 + 
         4*a2^3*y2^4*z1^4 - 4*a0*a2^3*y2^4*z1^4 - a2^4*y2^4*z1^4 + 
         a0*a2^4*y2^4*z1^4 + 4*b1*y2^4*z1^4 - a0*b1*y2^4*z1^4 - 
         4*a0^2*b1*y2^4*z1^4 - 13*a2*b1*y2^4*z1^4 + 7*a0*a2*b1*y2^4*z1^4 + 
         8*a0^2*a2*b1*y2^4*z1^4 + 15*a2^2*b1*y2^4*z1^4 - 
         15*a0*a2^2*b1*y2^4*z1^4 - 7*a2^3*b1*y2^4*z1^4 + 
         13*a0*a2^3*b1*y2^4*z1^4 - 8*a0^2*a2^3*b1*y2^4*z1^4 + 
         a2^4*b1*y2^4*z1^4 - 4*a0*a2^4*b1*y2^4*z1^4 + 4*a0^2*a2^4*b1*y2^4*
          z1^4 - 6*b1^2*y2^4*z1^4 - 4*a0*b1^2*y2^4*z1^4 + 
         6*a0^2*b1^2*y2^4*z1^4 + 15*a2*b1^2*y2^4*z1^4 + 
         4*a0*a2*b1^2*y2^4*z1^4 - 8*a0^2*a2*b1^2*y2^4*z1^4 - 
         12*a2^2*b1^2*y2^4*z1^4 + 4*a0*a2^2*b1^2*y2^4*z1^4 - 
         2*a0^2*a2^2*b1^2*y2^4*z1^4 + 3*a2^3*b1^2*y2^4*z1^4 - 
         4*a0*a2^3*b1^2*y2^4*z1^4 + 4*a0^2*a2^3*b1^2*y2^4*z1^4 + 
         4*b1^3*y2^4*z1^4 + 8*a0*b1^3*y2^4*z1^4 - 7*a2*b1^3*y2^4*z1^4 - 
         13*a0*a2*b1^3*y2^4*z1^4 - 5*a0^2*a2*b1^3*y2^4*z1^4 + 
         3*a2^2*b1^3*y2^4*z1^4 + 5*a0*a2^2*b1^3*y2^4*z1^4 + 
         5*a0^2*a2^2*b1^3*y2^4*z1^4 - b1^4*y2^4*z1^4 - 5*a0*b1^4*y2^4*z1^4 - 
         2*a0^2*b1^4*y2^4*z1^4 + a2*b1^4*y2^4*z1^4 + 6*a0*a2*b1^4*y2^4*z1^4 + 
         5*a0^2*a2*b1^4*y2^4*z1^4 + a0*b1^5*y2^4*z1^4 + a0^2*b1*y2^5*z1^4 - 
         3*a0^2*a2*b1*y2^5*z1^4 + 3*a0^2*a2^2*b1*y2^5*z1^4 - 
         a0^2*a2^3*b1*y2^5*z1^4 - 2*a0^2*b1^2*y2^5*z1^4 + 
         4*a0^2*a2*b1^2*y2^5*z1^4 - 2*a0^2*a2^2*b1^2*y2^5*z1^4 + 
         a0^2*b1^3*y2^5*z1^4 - a0^2*a2*b1^3*y2^5*z1^4 + 4*a2^3*b1^3*z1^5 + 
         2*a0*a2^3*b1^3*z1^5 - 4*a2^4*b1^3*z1^5 - 2*a0*a2^4*b1^3*z1^5 - 
         3*a2^3*b1^4*z1^5 - a0*a2^3*b1^4*z1^5 - 2*a2^4*b1^4*z1^5 - 
         a0*a2^4*b1^4*z1^5 - a2^3*b1^5*z1^5 - a0*a2^3*b1^5*z1^5 + 
         5*a2^2*b1^2*y2*z1^5 - 15*a0*a2^2*b1^2*y2*z1^5 - 
         a0^2*a2^2*b1^2*y2*z1^5 - 10*a2^3*b1^2*y2*z1^5 + 
         30*a0*a2^3*b1^2*y2*z1^5 + 2*a0^2*a2^3*b1^2*y2*z1^5 + 
         5*a2^4*b1^2*y2*z1^5 - 15*a0*a2^4*b1^2*y2*z1^5 - 
         a0^2*a2^4*b1^2*y2*z1^5 - 7*a2^2*b1^3*y2*z1^5 + 
         8*a0*a2^2*b1^3*y2*z1^5 - 2*a0^2*a2^2*b1^3*y2*z1^5 - 
         2*a2^3*b1^3*y2*z1^5 - 6*a0*a2^3*b1^3*y2*z1^5 + 3*a0^2*a2^3*b1^3*y2*
          z1^5 + 9*a2^4*b1^3*y2*z1^5 - 2*a0*a2^4*b1^3*y2*z1^5 - 
         a0^2*a2^4*b1^3*y2*z1^5 - a2^2*b1^4*y2*z1^5 + 5*a0*a2^2*b1^4*y2*
          z1^5 + 3*a0^2*a2^2*b1^4*y2*z1^5 + 12*a2^3*b1^4*y2*z1^5 + 
         a0*a2^3*b1^4*y2*z1^5 - a0^2*a2^3*b1^4*y2*z1^5 + 
         3*a2^2*b1^5*y2*z1^5 + 2*a0*a2^2*b1^5*y2*z1^5 - 
         11*a0*a2*b1*y2^2*z1^5 + 10*a0^2*a2*b1*y2^2*z1^5 + 
         33*a0*a2^2*b1*y2^2*z1^5 - 30*a0^2*a2^2*b1*y2^2*z1^5 - 
         33*a0*a2^3*b1*y2^2*z1^5 + 30*a0^2*a2^3*b1*y2^2*z1^5 + 
         11*a0*a2^4*b1*y2^2*z1^5 - 10*a0^2*a2^4*b1*y2^2*z1^5 + 
         3*a2*b1^2*y2^2*z1^5 + 16*a0*a2*b1^2*y2^2*z1^5 - 
         7*a0^2*a2*b1^2*y2^2*z1^5 - 16*a2^2*b1^2*y2^2*z1^5 - 
         15*a0*a2^2*b1^2*y2^2*z1^5 + 11*a0^2*a2^2*b1^2*y2^2*z1^5 + 
         23*a2^3*b1^2*y2^2*z1^5 - 18*a0*a2^3*b1^2*y2^2*z1^5 - 
         a0^2*a2^3*b1^2*y2^2*z1^5 - 10*a2^4*b1^2*y2^2*z1^5 + 
         17*a0*a2^4*b1^2*y2^2*z1^5 - 3*a0^2*a2^4*b1^2*y2^2*z1^5 - 
         9*a2*b1^3*y2^2*z1^5 - a0^2*a2*b1^3*y2^2*z1^5 + 
         32*a2^2*b1^3*y2^2*z1^5 - 16*a0*a2^2*b1^3*y2^2*z1^5 + 
         6*a0^2*a2^2*b1^3*y2^2*z1^5 - 23*a2^3*b1^3*y2^2*z1^5 + 
         16*a0*a2^3*b1^3*y2^2*z1^5 - 5*a0^2*a2^3*b1^3*y2^2*z1^5 + 
         9*a2*b1^4*y2^2*z1^5 - 4*a0*a2*b1^4*y2^2*z1^5 - 2*a0^2*a2*b1^4*y2^2*
          z1^5 - 16*a2^2*b1^4*y2^2*z1^5 - 2*a0*a2^2*b1^4*y2^2*z1^5 - 
         2*a0^2*a2^2*b1^4*y2^2*z1^5 - 3*a2*b1^5*y2^2*z1^5 - 
         a0*a2*b1^5*y2^2*z1^5 - y2^3*z1^5 + a0*y2^3*z1^5 + 4*a2*y2^3*z1^5 - 
         4*a0*a2*y2^3*z1^5 - 6*a2^2*y2^3*z1^5 + 6*a0*a2^2*y2^3*z1^5 + 
         4*a2^3*y2^3*z1^5 - 4*a0*a2^3*y2^3*z1^5 - a2^4*y2^3*z1^5 + 
         a0*a2^4*y2^3*z1^5 + 5*b1*y2^3*z1^5 - 3*a0*b1*y2^3*z1^5 - 
         3*a0^2*b1*y2^3*z1^5 - 18*a2*b1*y2^3*z1^5 + 18*a0*a2*b1*y2^3*z1^5 + 
         2*a0^2*a2*b1*y2^3*z1^5 + 24*a2^2*b1*y2^3*z1^5 - 
         36*a0*a2^2*b1*y2^3*z1^5 + 12*a0^2*a2^2*b1*y2^3*z1^5 - 
         14*a2^3*b1*y2^3*z1^5 + 30*a0*a2^3*b1*y2^3*z1^5 - 
         18*a0^2*a2^3*b1*y2^3*z1^5 + 3*a2^4*b1*y2^3*z1^5 - 
         9*a0*a2^4*b1*y2^3*z1^5 + 7*a0^2*a2^4*b1*y2^3*z1^5 - 
         10*b1^2*y2^3*z1^5 + 3*a0*b1^2*y2^3*z1^5 + 5*a0^2*b1^2*y2^3*z1^5 + 
         30*a2*b1^2*y2^3*z1^5 - 22*a0*a2*b1^2*y2^3*z1^5 - 
         2*a0^2*a2*b1^2*y2^3*z1^5 - 30*a2^2*b1^2*y2^3*z1^5 + 
         35*a0*a2^2*b1^2*y2^3*z1^5 - 11*a0^2*a2^2*b1^2*y2^3*z1^5 + 
         10*a2^3*b1^2*y2^3*z1^5 - 16*a0*a2^3*b1^2*y2^3*z1^5 + 
         8*a0^2*a2^3*b1^2*y2^3*z1^5 + 10*b1^3*y2^3*z1^5 - a0*b1^3*y2^3*z1^5 - 
         a0^2*b1^3*y2^3*z1^5 - 22*a2*b1^3*y2^3*z1^5 + 6*a0*a2*b1^3*y2^3*
          z1^5 - 3*a0^2*a2*b1^3*y2^3*z1^5 + 12*a2^2*b1^3*y2^3*z1^5 - 
         5*a0*a2^2*b1^3*y2^3*z1^5 + 4*a0^2*a2^2*b1^3*y2^3*z1^5 - 
         5*b1^4*y2^3*z1^5 - a0^2*b1^4*y2^3*z1^5 + 6*a2*b1^4*y2^3*z1^5 + 
         2*a0*a2*b1^4*y2^3*z1^5 + 3*a0^2*a2*b1^4*y2^3*z1^5 + b1^5*y2^3*z1^5 + 
         2*a0^2*b1*y2^4*z1^5 - 6*a0^2*a2*b1*y2^4*z1^5 + 6*a0^2*a2^2*b1*y2^4*
          z1^5 - 2*a0^2*a2^3*b1*y2^4*z1^5 - 4*a0^2*b1^2*y2^4*z1^5 + 
         8*a0^2*a2*b1^2*y2^4*z1^5 - 4*a0^2*a2^2*b1^2*y2^4*z1^5 + 
         2*a0^2*b1^3*y2^4*z1^5 - 2*a0^2*a2*b1^3*y2^4*z1^5 - a2^3*b1^3*z1^6 - 
         a0*a2^3*b1^3*z1^6 + a2^4*b1^3*z1^6 + a0*a2^4*b1^3*z1^6 + 
         a2^3*b1^4*z1^6 + a0*a2^3*b1^4*z1^6 - 2*a2^2*b1^2*y2*z1^6 + 
         3*a0*a2^2*b1^2*y2*z1^6 + a0^2*a2^2*b1^2*y2*z1^6 + 
         4*a2^3*b1^2*y2*z1^6 - 6*a0*a2^3*b1^2*y2*z1^6 - 2*a0^2*a2^3*b1^2*y2*
          z1^6 - 2*a2^4*b1^2*y2*z1^6 + 3*a0*a2^4*b1^2*y2*z1^6 + 
         a0^2*a2^4*b1^2*y2*z1^6 + 4*a2^2*b1^3*y2*z1^6 - 
         a0*a2^2*b1^3*y2*z1^6 - a0^2*a2^2*b1^3*y2*z1^6 - 
         4*a2^3*b1^3*y2*z1^6 + a0*a2^3*b1^3*y2*z1^6 + a0^2*a2^3*b1^3*y2*
          z1^6 - 2*a2^2*b1^4*y2*z1^6 - 2*a0*a2^2*b1^4*y2*z1^6 - 
         a2*b1*y2^2*z1^6 + 4*a0*a2*b1*y2^2*z1^6 - 3*a0^2*a2*b1*y2^2*z1^6 + 
         3*a2^2*b1*y2^2*z1^6 - 12*a0*a2^2*b1*y2^2*z1^6 + 
         9*a0^2*a2^2*b1*y2^2*z1^6 - 3*a2^3*b1*y2^2*z1^6 + 
         12*a0*a2^3*b1*y2^2*z1^6 - 9*a0^2*a2^3*b1*y2^2*z1^6 + 
         a2^4*b1*y2^2*z1^6 - 4*a0*a2^4*b1*y2^2*z1^6 + 3*a0^2*a2^4*b1*y2^2*
          z1^6 + 3*a2*b1^2*y2^2*z1^6 - 7*a0*a2*b1^2*y2^2*z1^6 + 
         3*a0^2*a2*b1^2*y2^2*z1^6 - 6*a2^2*b1^2*y2^2*z1^6 + 
         14*a0*a2^2*b1^2*y2^2*z1^6 - 6*a0^2*a2^2*b1^2*y2^2*z1^6 + 
         3*a2^3*b1^2*y2^2*z1^6 - 7*a0*a2^3*b1^2*y2^2*z1^6 + 
         3*a0^2*a2^3*b1^2*y2^2*z1^6 - 3*a2*b1^3*y2^2*z1^6 + 
         2*a0*a2*b1^3*y2^2*z1^6 + 3*a2^2*b1^3*y2^2*z1^6 - 
         2*a0*a2^2*b1^3*y2^2*z1^6 + a2*b1^4*y2^2*z1^6 + 
         a0*a2*b1^4*y2^2*z1^6 + a0^2*b1*y2^3*z1^6 - 3*a0^2*a2*b1*y2^3*z1^6 + 
         3*a0^2*a2^2*b1*y2^3*z1^6 - a0^2*a2^3*b1*y2^3*z1^6 - 
         2*a0^2*b1^2*y2^3*z1^6 + 4*a0^2*a2*b1^2*y2^3*z1^6 - 
         2*a0^2*a2^2*b1^2*y2^3*z1^6 + a0^2*b1^3*y2^3*z1^6 - 
         a0^2*a2*b1^3*y2^3*z1^6))/(a2*(-1 + a2 + b1)*(-1 + z1)*(-1 + y2 + z1)*
        (-(a2*b1) + a2*b1*y2 + a2*b1*z1 + y2*z1 - a2*y2*z1 - b1*y2*z1)^3*
        (-(a2*b1) + a0*b1*y2 + a2*b1*y2 - a0*b1*y2^2 + a2*b1*z1 + y2*z1 - 
         a0*y2*z1 - a2*y2*z1 + a0*a2*y2*z1 - b1*y2*z1))), 
     -((a0*(-(a2^4*b1^4) + 2*a0*a2^3*b1^4*y2 + 3*a2^4*b1^4*y2 - 
         a0^2*a2^2*b1^4*y2^2 - 6*a0*a2^3*b1^4*y2^2 - 3*a2^4*b1^4*y2^2 + 
         3*a0^2*a2^2*b1^4*y2^3 + 6*a0*a2^3*b1^4*y2^3 + a2^4*b1^4*y2^3 - 
         3*a0^2*a2^2*b1^4*y2^4 - 2*a0*a2^3*b1^4*y2^4 + a0^2*a2^2*b1^4*y2^5 + 
         5*a2^4*b1^4*z1 + 2*a2^3*b1^3*y2*z1 - 3*a0*a2^3*b1^3*y2*z1 - 
         2*a2^4*b1^3*y2*z1 + 3*a0*a2^4*b1^3*y2*z1 - a2^3*b1^4*y2*z1 - 
         7*a0*a2^3*b1^4*y2*z1 - 13*a2^4*b1^4*y2*z1 - 3*a0*a2^2*b1^3*y2^2*z1 + 
         3*a0^2*a2^2*b1^3*y2^2*z1 - 4*a2^3*b1^3*y2^2*z1 + 
         12*a0*a2^3*b1^3*y2^2*z1 - 2*a0^2*a2^3*b1^3*y2^2*z1 + 
         4*a2^4*b1^3*y2^2*z1 - 9*a0*a2^4*b1^3*y2^2*z1 - a0^2*a2^4*b1^3*y2^2*
          z1 + a0*a2^2*b1^4*y2^2*z1 + 2*a0^2*a2^2*b1^4*y2^2*z1 + 
         2*a2^3*b1^4*y2^2*z1 + 17*a0*a2^3*b1^4*y2^2*z1 - 
         a0^2*a2^3*b1^4*y2^2*z1 + 11*a2^4*b1^4*y2^2*z1 + 
         a0*a2^4*b1^4*y2^2*z1 + a0^2*a2*b1^3*y2^3*z1 + 6*a0*a2^2*b1^3*y2^3*
          z1 - 11*a0^2*a2^2*b1^3*y2^3*z1 - a0^3*a2^2*b1^3*y2^3*z1 + 
         2*a2^3*b1^3*y2^3*z1 - 16*a0*a2^3*b1^3*y2^3*z1 + 
         8*a0^2*a2^3*b1^3*y2^3*z1 + a0^3*a2^3*b1^3*y2^3*z1 - 
         2*a2^4*b1^3*y2^3*z1 + 10*a0*a2^4*b1^3*y2^3*z1 + 
         2*a0^2*a2^4*b1^3*y2^3*z1 - 2*a0*a2^2*b1^4*y2^3*z1 - 
         2*a0^2*a2^2*b1^4*y2^3*z1 + a0^3*a2^2*b1^4*y2^3*z1 - 
         a2^3*b1^4*y2^3*z1 - 13*a0*a2^3*b1^4*y2^3*z1 - 3*a2^4*b1^4*y2^3*z1 - 
         2*a0*a2^4*b1^4*y2^3*z1 - 2*a0^2*a2*b1^3*y2^4*z1 + 
         a0^3*a2*b1^3*y2^4*z1 - 3*a0*a2^2*b1^3*y2^4*z1 + 
         14*a0^2*a2^2*b1^3*y2^4*z1 + a0^3*a2^2*b1^3*y2^4*z1 + 
         8*a0*a2^3*b1^3*y2^4*z1 - 11*a0^2*a2^3*b1^3*y2^4*z1 - 
         2*a0^3*a2^3*b1^3*y2^4*z1 - 5*a0*a2^4*b1^3*y2^4*z1 - 
         a0^2*a2^4*b1^3*y2^4*z1 - 2*a0^3*a2*b1^4*y2^4*z1 + 
         a0*a2^2*b1^4*y2^4*z1 - 2*a0^2*a2^2*b1^4*y2^4*z1 - 
         a0^3*a2^2*b1^4*y2^4*z1 + 3*a0*a2^3*b1^4*y2^4*z1 + 
         3*a0^2*a2^3*b1^4*y2^4*z1 + a0*a2^4*b1^4*y2^4*z1 + 
         a0^2*a2*b1^3*y2^5*z1 - 2*a0^3*a2*b1^3*y2^5*z1 - 
         7*a0^2*a2^2*b1^3*y2^5*z1 + a0^3*a2^2*b1^3*y2^5*z1 - 
         a0*a2^3*b1^3*y2^5*z1 + 6*a0^2*a2^3*b1^3*y2^5*z1 + 
         a0^3*a2^3*b1^3*y2^5*z1 + a0*a2^4*b1^3*y2^5*z1 + 
         4*a0^3*a2*b1^4*y2^5*z1 + 2*a0^2*a2^2*b1^4*y2^5*z1 - 
         a0^3*a2^2*b1^4*y2^5*z1 - 2*a0^2*a2^3*b1^4*y2^5*z1 + 
         a0^3*a2*b1^3*y2^6*z1 + a0^2*a2^2*b1^3*y2^6*z1 - 
         a0^3*a2^2*b1^3*y2^6*z1 - a0^2*a2^3*b1^3*y2^6*z1 - 
         2*a0^3*a2*b1^4*y2^6*z1 + a0^3*a2^2*b1^4*y2^6*z1 - 
         10*a2^4*b1^4*z1^2 - 10*a2^3*b1^3*y2*z1^2 + 12*a0*a2^3*b1^3*y2*z1^2 + 
         10*a2^4*b1^3*y2*z1^2 - 12*a0*a2^4*b1^3*y2*z1^2 + 
         4*a2^3*b1^4*y2*z1^2 + 8*a0*a2^3*b1^4*y2*z1^2 + 
         22*a2^4*b1^4*y2*z1^2 - a2^2*b1^2*y2^2*z1^2 + 6*a0*a2^2*b1^2*y2^2*
          z1^2 - 2*a0^2*a2^2*b1^2*y2^2*z1^2 + 2*a2^3*b1^2*y2^2*z1^2 - 
         12*a0*a2^3*b1^2*y2^2*z1^2 + 4*a0^2*a2^3*b1^2*y2^2*z1^2 - 
         a2^4*b1^2*y2^2*z1^2 + 6*a0*a2^4*b1^2*y2^2*z1^2 - 
         2*a0^2*a2^4*b1^2*y2^2*z1^2 + 2*a2^2*b1^3*y2^2*z1^2 + 
         7*a0*a2^2*b1^3*y2^2*z1^2 - 8*a0^2*a2^2*b1^3*y2^2*z1^2 + 
         14*a2^3*b1^3*y2^2*z1^2 - 35*a0*a2^3*b1^3*y2^2*z1^2 + 
         5*a0^2*a2^3*b1^3*y2^2*z1^2 - 16*a2^4*b1^3*y2^2*z1^2 + 
         28*a0*a2^4*b1^3*y2^2*z1^2 + 3*a0^2*a2^4*b1^3*y2^2*z1^2 - 
         a2^2*b1^4*y2^2*z1^2 - 2*a0*a2^2*b1^4*y2^2*z1^2 - 
         6*a2^3*b1^4*y2^2*z1^2 - 14*a0*a2^3*b1^4*y2^2*z1^2 + 
         3*a0^2*a2^3*b1^4*y2^2*z1^2 - 15*a2^4*b1^4*y2^2*z1^2 - 
         3*a0*a2^4*b1^4*y2^2*z1^2 + a0*a2*b1^2*y2^3*z1^2 - 
         4*a0^2*a2*b1^2*y2^3*z1^2 + a2^2*b1^2*y2^3*z1^2 - 
         16*a0*a2^2*b1^2*y2^3*z1^2 + 12*a0^2*a2^2*b1^2*y2^3*z1^2 + 
         a0^3*a2^2*b1^2*y2^3*z1^2 - 2*a2^3*b1^2*y2^3*z1^2 + 
         29*a0*a2^3*b1^2*y2^3*z1^2 - 12*a0^2*a2^3*b1^2*y2^3*z1^2 - 
         2*a0^3*a2^3*b1^2*y2^3*z1^2 + a2^4*b1^2*y2^3*z1^2 - 
         14*a0*a2^4*b1^2*y2^3*z1^2 + 4*a0^2*a2^4*b1^2*y2^3*z1^2 + 
         a0^3*a2^4*b1^2*y2^3*z1^2 - 3*a0*a2*b1^3*y2^3*z1^2 - 
         2*a2^2*b1^3*y2^3*z1^2 - a0*a2^2*b1^3*y2^3*z1^2 + 
         19*a0^2*a2^2*b1^3*y2^3*z1^2 + a0^3*a2^2*b1^3*y2^3*z1^2 - 
         4*a2^3*b1^3*y2^3*z1^2 + 24*a0*a2^3*b1^3*y2^3*z1^2 - 
         12*a0^2*a2^3*b1^3*y2^3*z1^2 - a0^3*a2^3*b1^3*y2^3*z1^2 + 
         6*a2^4*b1^3*y2^3*z1^2 - 20*a0*a2^4*b1^3*y2^3*z1^2 - 
         7*a0^2*a2^4*b1^3*y2^3*z1^2 + 2*a0*a2*b1^4*y2^3*z1^2 - 
         a0^2*a2*b1^4*y2^3*z1^2 + a2^2*b1^4*y2^3*z1^2 - 7*a0^2*a2^2*b1^4*y2^3*
          z1^2 - 2*a0^3*a2^2*b1^4*y2^3*z1^2 + 2*a2^3*b1^4*y2^3*z1^2 + 
         8*a0*a2^3*b1^4*y2^3*z1^2 - a0^2*a2^3*b1^4*y2^3*z1^2 + 
         3*a2^4*b1^4*y2^3*z1^2 + 4*a0*a2^4*b1^4*y2^3*z1^2 - 
         a0*a2*b1^2*y2^4*z1^2 + 10*a0^2*a2*b1^2*y2^4*z1^2 + 
         13*a0*a2^2*b1^2*y2^4*z1^2 - 23*a0^2*a2^2*b1^2*y2^4*z1^2 - 
         2*a0^3*a2^2*b1^2*y2^4*z1^2 - 23*a0*a2^3*b1^2*y2^4*z1^2 + 
         16*a0^2*a2^3*b1^2*y2^4*z1^2 + 4*a0^3*a2^3*b1^2*y2^4*z1^2 + 
         11*a0*a2^4*b1^2*y2^4*z1^2 - 3*a0^2*a2^4*b1^2*y2^4*z1^2 - 
         2*a0^3*a2^4*b1^2*y2^4*z1^2 + a0^2*b1^3*y2^4*z1^2 + 
         3*a0*a2*b1^3*y2^4*z1^2 - 7*a0^2*a2*b1^3*y2^4*z1^2 + 
         a0^3*a2*b1^3*y2^4*z1^2 - 9*a0*a2^2*b1^3*y2^4*z1^2 - 
         7*a0^2*a2^2*b1^3*y2^4*z1^2 - 4*a0^3*a2^2*b1^3*y2^4*z1^2 + 
         2*a0*a2^3*b1^3*y2^4*z1^2 + 8*a0^2*a2^3*b1^3*y2^4*z1^2 + 
         3*a0^3*a2^3*b1^3*y2^4*z1^2 + 4*a0*a2^4*b1^3*y2^4*z1^2 + 
         5*a0^2*a2^4*b1^3*y2^4*z1^2 - a0^2*b1^4*y2^4*z1^2 - 
         2*a0*a2*b1^4*y2^4*z1^2 + 4*a0^2*a2*b1^4*y2^4*z1^2 + 
         3*a0^3*a2*b1^4*y2^4*z1^2 + 2*a0*a2^2*b1^4*y2^4*z1^2 + 
         9*a0^2*a2^2*b1^4*y2^4*z1^2 + 2*a0^3*a2^2*b1^4*y2^4*z1^2 - 
         2*a0*a2^3*b1^4*y2^4*z1^2 - 3*a0^2*a2^3*b1^4*y2^4*z1^2 - 
         a0*a2^4*b1^4*y2^4*z1^2 - a0^3*b1^2*y2^5*z1^2 - 8*a0^2*a2*b1^2*y2^5*
          z1^2 + 3*a0^3*a2*b1^2*y2^5*z1^2 - 3*a0*a2^2*b1^2*y2^5*z1^2 + 
         17*a0^2*a2^2*b1^2*y2^5*z1^2 - 2*a0^3*a2^2*b1^2*y2^5*z1^2 + 
         6*a0*a2^3*b1^2*y2^5*z1^2 - 10*a0^2*a2^3*b1^2*y2^5*z1^2 - 
         a0^3*a2^3*b1^2*y2^5*z1^2 - 3*a0*a2^4*b1^2*y2^5*z1^2 + 
         a0^2*a2^4*b1^2*y2^5*z1^2 + a0^3*a2^4*b1^2*y2^5*z1^2 - 
         a0^2*b1^3*y2^5*z1^2 + a0^3*b1^3*y2^5*z1^2 + 9*a0^2*a2*b1^3*y2^5*
          z1^2 - 4*a0^3*a2*b1^3*y2^5*z1^2 + 3*a0*a2^2*b1^3*y2^5*z1^2 - 
         6*a0^2*a2^2*b1^3*y2^5*z1^2 + 6*a0^3*a2^2*b1^3*y2^5*z1^2 - 
         3*a0*a2^3*b1^3*y2^5*z1^2 - a0^2*a2^3*b1^3*y2^5*z1^2 - 
         3*a0^3*a2^3*b1^3*y2^5*z1^2 - a0^2*a2^4*b1^3*y2^5*z1^2 + 
         a0^2*b1^4*y2^5*z1^2 - 3*a0^2*a2*b1^4*y2^5*z1^2 - 
         4*a0^3*a2*b1^4*y2^5*z1^2 - 2*a0^2*a2^2*b1^4*y2^5*z1^2 + 
         a0^2*a2^3*b1^4*y2^5*z1^2 + a0^3*b1^2*y2^6*z1^2 + 
         2*a0^2*a2*b1^2*y2^6*z1^2 - 3*a0^3*a2*b1^2*y2^6*z1^2 - 
         4*a0^2*a2^2*b1^2*y2^6*z1^2 + 3*a0^3*a2^2*b1^2*y2^6*z1^2 + 
         2*a0^2*a2^3*b1^2*y2^6*z1^2 - a0^3*a2^3*b1^2*y2^6*z1^2 - 
         a0^3*b1^3*y2^6*z1^2 - 2*a0^2*a2*b1^3*y2^6*z1^2 + 
         3*a0^3*a2*b1^3*y2^6*z1^2 + 2*a0^2*a2^2*b1^3*y2^6*z1^2 - 
         3*a0^3*a2^2*b1^3*y2^6*z1^2 + a0^3*a2^3*b1^3*y2^6*z1^2 + 
         a0^3*a2*b1^4*y2^6*z1^2 + 10*a2^4*b1^4*z1^3 + 20*a2^3*b1^3*y2*z1^3 - 
         18*a0*a2^3*b1^3*y2*z1^3 - 20*a2^4*b1^3*y2*z1^3 + 
         18*a0*a2^4*b1^3*y2*z1^3 - 6*a2^3*b1^4*y2*z1^3 - 
         2*a0*a2^3*b1^4*y2*z1^3 - 18*a2^4*b1^4*y2*z1^3 + 
         5*a2^2*b1^2*y2^2*z1^3 - 22*a0*a2^2*b1^2*y2^2*z1^3 + 
         6*a0^2*a2^2*b1^2*y2^2*z1^3 - 10*a2^3*b1^2*y2^2*z1^3 + 
         44*a0*a2^3*b1^2*y2^2*z1^3 - 12*a0^2*a2^3*b1^2*y2^2*z1^3 + 
         5*a2^4*b1^2*y2^2*z1^3 - 22*a0*a2^4*b1^2*y2^2*z1^3 + 
         6*a0^2*a2^4*b1^2*y2^2*z1^3 - 8*a2^2*b1^3*y2^2*z1^3 - 
         2*a0*a2^2*b1^3*y2^2*z1^3 + 6*a0^2*a2^2*b1^3*y2^2*z1^3 - 
         16*a2^3*b1^3*y2^2*z1^3 + 32*a0*a2^3*b1^3*y2^2*z1^3 - 
         3*a0^2*a2^3*b1^3*y2^2*z1^3 + 24*a2^4*b1^3*y2^2*z1^3 - 
         30*a0*a2^4*b1^3*y2^2*z1^3 - 3*a0^2*a2^4*b1^3*y2^2*z1^3 + 
         3*a2^2*b1^4*y2^2*z1^3 - 2*a0^2*a2^2*b1^4*y2^2*z1^3 + 
         6*a2^3*b1^4*y2^2*z1^3 - 3*a0^2*a2^3*b1^4*y2^2*z1^3 + 
         9*a2^4*b1^4*y2^2*z1^3 + 3*a0*a2^4*b1^4*y2^2*z1^3 - 
         4*a0*a2*b1*y2^3*z1^3 + 3*a0^2*a2*b1*y2^3*z1^3 + 
         12*a0*a2^2*b1*y2^3*z1^3 - 9*a0^2*a2^2*b1*y2^3*z1^3 - 
         12*a0*a2^3*b1*y2^3*z1^3 + 9*a0^2*a2^3*b1*y2^3*z1^3 + 
         4*a0*a2^4*b1*y2^3*z1^3 - 3*a0^2*a2^4*b1*y2^3*z1^3 - 
         a2*b1^2*y2^3*z1^3 + 6*a0*a2*b1^2*y2^3*z1^3 + 8*a0^2*a2*b1^2*y2^3*
          z1^3 - a2^2*b1^2*y2^3*z1^3 + 20*a0*a2^2*b1^2*y2^3*z1^3 - 
         22*a0^2*a2^2*b1^2*y2^3*z1^3 - 2*a0^3*a2^2*b1^2*y2^3*z1^3 + 
         5*a2^3*b1^2*y2^3*z1^3 - 58*a0*a2^3*b1^2*y2^3*z1^3 + 
         20*a0^2*a2^3*b1^2*y2^3*z1^3 + 4*a0^3*a2^3*b1^2*y2^3*z1^3 - 
         3*a2^4*b1^2*y2^3*z1^3 + 32*a0*a2^4*b1^2*y2^3*z1^3 - 
         6*a0^2*a2^4*b1^2*y2^3*z1^3 - 2*a0^3*a2^4*b1^2*y2^3*z1^3 + 
         2*a2*b1^3*y2^3*z1^3 + 2*a0*a2*b1^3*y2^3*z1^3 - 3*a0^2*a2*b1^3*y2^3*
          z1^3 + 2*a2^2*b1^3*y2^3*z1^3 - 11*a0*a2^2*b1^3*y2^3*z1^3 - 
         5*a0^2*a2^2*b1^3*y2^3*z1^3 + a0^3*a2^2*b1^3*y2^3*z1^3 + 
         2*a2^3*b1^3*y2^3*z1^3 - a0*a2^3*b1^3*y2^3*z1^3 - 
         a0^3*a2^3*b1^3*y2^3*z1^3 - 6*a2^4*b1^3*y2^3*z1^3 + 
         10*a0*a2^4*b1^3*y2^3*z1^3 + 8*a0^2*a2^4*b1^3*y2^3*z1^3 - 
         a2*b1^4*y2^3*z1^3 - 4*a0*a2*b1^4*y2^3*z1^3 + 2*a0^2*a2*b1^4*y2^3*
          z1^3 - a2^2*b1^4*y2^3*z1^3 + 7*a0*a2^2*b1^4*y2^3*z1^3 + 
         8*a0^2*a2^2*b1^4*y2^3*z1^3 + a0^3*a2^2*b1^4*y2^3*z1^3 - 
         a2^3*b1^4*y2^3*z1^3 - a0*a2^3*b1^4*y2^3*z1^3 + 2*a0^2*a2^3*b1^4*y2^3*
          z1^3 - a2^4*b1^4*y2^3*z1^3 - 2*a0*a2^4*b1^4*y2^3*z1^3 + 
         a0^2*b1*y2^4*z1^3 + 7*a0*a2*b1*y2^4*z1^3 - 8*a0^2*a2*b1*y2^4*z1^3 - 
         a0^3*a2*b1*y2^4*z1^3 - 21*a0*a2^2*b1*y2^4*z1^3 + 
         18*a0^2*a2^2*b1*y2^4*z1^3 + 3*a0^3*a2^2*b1*y2^4*z1^3 + 
         21*a0*a2^3*b1*y2^4*z1^3 - 16*a0^2*a2^3*b1*y2^4*z1^3 - 
         3*a0^3*a2^3*b1*y2^4*z1^3 - 7*a0*a2^4*b1*y2^4*z1^3 + 
         5*a0^2*a2^4*b1*y2^4*z1^3 + a0^3*a2^4*b1*y2^4*z1^3 + 
         a0*b1^2*y2^4*z1^3 - 5*a0^2*b1^2*y2^4*z1^3 - 15*a0*a2*b1^2*y2^4*
          z1^3 + a0^2*a2*b1^2*y2^4*z1^3 - 2*a0^3*a2*b1^2*y2^4*z1^3 + 
         15*a0*a2^2*b1^2*y2^4*z1^3 + 12*a0^2*a2^2*b1^2*y2^4*z1^3 + 
         8*a0^3*a2^2*b1^2*y2^4*z1^3 + 11*a0*a2^3*b1^2*y2^4*z1^3 - 
         7*a0^2*a2^3*b1^2*y2^4*z1^3 - 10*a0^3*a2^3*b1^2*y2^4*z1^3 - 
         12*a0*a2^4*b1^2*y2^4*z1^3 - a0^2*a2^4*b1^2*y2^4*z1^3 + 
         4*a0^3*a2^4*b1^2*y2^4*z1^3 - 2*a0*b1^3*y2^4*z1^3 + 
         3*a0^2*b1^3*y2^4*z1^3 + 6*a0*a2*b1^3*y2^4*z1^3 + 
         4*a0^2*a2*b1^3*y2^4*z1^3 - 2*a0^3*a2*b1^3*y2^4*z1^3 + 
         5*a0*a2^2*b1^3*y2^4*z1^3 - 5*a0^2*a2^2*b1^3*y2^4*z1^3 + 
         2*a0^3*a2^2*b1^3*y2^4*z1^3 - 10*a0*a2^3*b1^3*y2^4*z1^3 + 
         2*a0^2*a2^3*b1^3*y2^4*z1^3 + a0*a2^4*b1^3*y2^4*z1^3 - 
         4*a0^2*a2^4*b1^3*y2^4*z1^3 + a0*b1^4*y2^4*z1^3 + 
         a0^2*b1^4*y2^4*z1^3 + 2*a0*a2*b1^4*y2^4*z1^3 - 5*a0^2*a2*b1^4*y2^4*
          z1^3 - a0^3*a2*b1^4*y2^4*z1^3 - 5*a0*a2^2*b1^4*y2^4*z1^3 - 
         5*a0^2*a2^2*b1^4*y2^4*z1^3 - a0^3*a2^2*b1^4*y2^4*z1^3 + 
         a0*a2^3*b1^4*y2^4*z1^3 - 2*a0^2*b1*y2^5*z1^3 + a0^3*b1*y2^5*z1^3 - 
         3*a0*a2*b1*y2^5*z1^3 + 8*a0^2*a2*b1*y2^5*z1^3 - 
         2*a0^3*a2*b1*y2^5*z1^3 + 9*a0*a2^2*b1*y2^5*z1^3 - 
         12*a0^2*a2^2*b1*y2^5*z1^3 - 9*a0*a2^3*b1*y2^5*z1^3 + 
         8*a0^2*a2^3*b1*y2^5*z1^3 + 2*a0^3*a2^3*b1*y2^5*z1^3 + 
         3*a0*a2^4*b1*y2^5*z1^3 - 2*a0^2*a2^4*b1*y2^5*z1^3 - 
         a0^3*a2^4*b1*y2^5*z1^3 + 6*a0^2*b1^2*y2^5*z1^3 + 
         a0^3*b1^2*y2^5*z1^3 + 6*a0*a2*b1^2*y2^5*z1^3 - 10*a0^2*a2*b1^2*y2^5*
          z1^3 - a0^3*a2*b1^2*y2^5*z1^3 - 12*a0*a2^2*b1^2*y2^5*z1^3 + 
         4*a0^2*a2^2*b1^2*y2^5*z1^3 - 3*a0^3*a2^2*b1^2*y2^5*z1^3 + 
         6*a0*a2^3*b1^2*y2^5*z1^3 - 2*a0^2*a2^3*b1^2*y2^5*z1^3 + 
         5*a0^3*a2^3*b1^2*y2^5*z1^3 + 2*a0^2*a2^4*b1^2*y2^5*z1^3 - 
         2*a0^3*a2^4*b1^2*y2^5*z1^3 - 3*a0^2*b1^3*y2^5*z1^3 - 
         2*a0^3*b1^3*y2^5*z1^3 - 3*a0*a2*b1^3*y2^5*z1^3 + 
         5*a0^3*a2*b1^3*y2^5*z1^3 + 3*a0*a2^2*b1^3*y2^5*z1^3 + 
         2*a0^2*a2^2*b1^3*y2^5*z1^3 - 3*a0^3*a2^2*b1^3*y2^5*z1^3 + 
         a0^2*a2^3*b1^3*y2^5*z1^3 - a0^2*b1^4*y2^5*z1^3 + 
         2*a0^2*a2*b1^4*y2^5*z1^3 + a0^3*a2*b1^4*y2^5*z1^3 + 
         a0^2*a2^2*b1^4*y2^5*z1^3 + a0^2*b1*y2^6*z1^3 - a0^3*b1*y2^6*z1^3 - 
         3*a0^2*a2*b1*y2^6*z1^3 + 3*a0^3*a2*b1*y2^6*z1^3 + 
         3*a0^2*a2^2*b1*y2^6*z1^3 - 3*a0^3*a2^2*b1*y2^6*z1^3 - 
         a0^2*a2^3*b1*y2^6*z1^3 + a0^3*a2^3*b1*y2^6*z1^3 - 
         2*a0^2*b1^2*y2^6*z1^3 + 4*a0^2*a2*b1^2*y2^6*z1^3 - 
         2*a0^2*a2^2*b1^2*y2^6*z1^3 + a0^2*b1^3*y2^6*z1^3 + 
         a0^3*b1^3*y2^6*z1^3 - a0^2*a2*b1^3*y2^6*z1^3 - 2*a0^3*a2*b1^3*y2^6*
          z1^3 + a0^3*a2^2*b1^3*y2^6*z1^3 - 5*a2^4*b1^4*z1^4 - 
         20*a2^3*b1^3*y2*z1^4 + 12*a0*a2^3*b1^3*y2*z1^4 + 
         20*a2^4*b1^3*y2*z1^4 - 12*a0*a2^4*b1^3*y2*z1^4 + 
         4*a2^3*b1^4*y2*z1^4 - 2*a0*a2^3*b1^4*y2*z1^4 + 7*a2^4*b1^4*y2*z1^4 - 
         9*a2^2*b1^2*y2^2*z1^4 + 30*a0*a2^2*b1^2*y2^2*z1^4 - 
         6*a0^2*a2^2*b1^2*y2^2*z1^4 + 18*a2^3*b1^2*y2^2*z1^4 - 
         60*a0*a2^3*b1^2*y2^2*z1^4 + 12*a0^2*a2^3*b1^2*y2^2*z1^4 - 
         9*a2^4*b1^2*y2^2*z1^4 + 30*a0*a2^4*b1^2*y2^2*z1^4 - 
         6*a0^2*a2^4*b1^2*y2^2*z1^4 + 12*a2^2*b1^3*y2^2*z1^4 - 
         6*a0*a2^2*b1^3*y2^2*z1^4 + 4*a2^3*b1^3*y2^2*z1^4 - 
         6*a0*a2^3*b1^3*y2^2*z1^4 - a0^2*a2^3*b1^3*y2^2*z1^4 - 
         16*a2^4*b1^3*y2^2*z1^4 + 12*a0*a2^4*b1^3*y2^2*z1^4 + 
         a0^2*a2^4*b1^3*y2^2*z1^4 - 3*a2^2*b1^4*y2^2*z1^4 + 
         2*a0*a2^2*b1^4*y2^2*z1^4 + a0^2*a2^2*b1^4*y2^2*z1^4 - 
         2*a2^3*b1^4*y2^2*z1^4 + 4*a0*a2^3*b1^4*y2^2*z1^4 + 
         a0^2*a2^3*b1^4*y2^2*z1^4 - 2*a2^4*b1^4*y2^2*z1^4 - 
         a0*a2^4*b1^4*y2^2*z1^4 + 10*a0*a2*b1*y2^3*z1^4 - 
         8*a0^2*a2*b1*y2^3*z1^4 - 30*a0*a2^2*b1*y2^3*z1^4 + 
         24*a0^2*a2^2*b1*y2^3*z1^4 + 30*a0*a2^3*b1*y2^3*z1^4 - 
         24*a0^2*a2^3*b1*y2^3*z1^4 - 10*a0*a2^4*b1*y2^3*z1^4 + 
         8*a0^2*a2^4*b1*y2^3*z1^4 + 2*a2*b1^2*y2^3*z1^4 - 
         18*a0*a2*b1^2*y2^3*z1^4 - 3*a0^2*a2*b1^2*y2^3*z1^4 - 
         a2^2*b1^2*y2^3*z1^4 + 14*a0*a2^2*b1^2*y2^3*z1^4 + 
         6*a0^2*a2^2*b1^2*y2^3*z1^4 + a0^3*a2^2*b1^2*y2^3*z1^4 - 
         4*a2^3*b1^2*y2^3*z1^4 + 26*a0*a2^3*b1^2*y2^3*z1^4 - 
         3*a0^2*a2^3*b1^2*y2^3*z1^4 - 2*a0^3*a2^3*b1^2*y2^3*z1^4 + 
         3*a2^4*b1^2*y2^3*z1^4 - 22*a0*a2^4*b1^2*y2^3*z1^4 + 
         a0^3*a2^4*b1^2*y2^3*z1^4 - 4*a2*b1^3*y2^3*z1^4 + 
         6*a0*a2*b1^3*y2^3*z1^4 + 2*a0^2*a2*b1^3*y2^3*z1^4 + 
         2*a2^2*b1^3*y2^3*z1^4 - 3*a0^2*a2^2*b1^3*y2^3*z1^4 - 
         a0^3*a2^2*b1^3*y2^3*z1^4 - 6*a0*a2^3*b1^3*y2^3*z1^4 + 
         4*a0^2*a2^3*b1^3*y2^3*z1^4 + a0^3*a2^3*b1^3*y2^3*z1^4 + 
         2*a2^4*b1^3*y2^3*z1^4 - 3*a0^2*a2^4*b1^3*y2^3*z1^4 + 
         2*a2*b1^4*y2^3*z1^4 + 2*a0*a2*b1^4*y2^3*z1^4 - 
         a0^2*a2*b1^4*y2^3*z1^4 - a2^2*b1^4*y2^3*z1^4 - 6*a0*a2^2*b1^4*y2^3*
          z1^4 - 2*a0^2*a2^2*b1^4*y2^3*z1^4 - a0^2*a2^3*b1^4*y2^3*z1^4 + 
         a0*y2^4*z1^4 - a0^2*y2^4*z1^4 - 4*a0*a2*y2^4*z1^4 + 
         4*a0^2*a2*y2^4*z1^4 + 6*a0*a2^2*y2^4*z1^4 - 6*a0^2*a2^2*y2^4*z1^4 - 
         4*a0*a2^3*y2^4*z1^4 + 4*a0^2*a2^3*y2^4*z1^4 + a0*a2^4*y2^4*z1^4 - 
         a0^2*a2^4*y2^4*z1^4 - 4*a0*b1*y2^4*z1^4 + 3*a0^2*b1*y2^4*z1^4 + 
         4*a0*a2*b1*y2^4*z1^4 - 4*a0^2*a2*b1*y2^4*z1^4 + 
         3*a0^3*a2*b1*y2^4*z1^4 + 12*a0*a2^2*b1*y2^4*z1^4 - 
         6*a0^2*a2^2*b1*y2^4*z1^4 - 9*a0^3*a2^2*b1*y2^4*z1^4 - 
         20*a0*a2^3*b1*y2^4*z1^4 + 12*a0^2*a2^3*b1*y2^4*z1^4 + 
         9*a0^3*a2^3*b1*y2^4*z1^4 + 8*a0*a2^4*b1*y2^4*z1^4 - 
         5*a0^2*a2^4*b1*y2^4*z1^4 - 3*a0^3*a2^4*b1*y2^4*z1^4 + 
         4*a0*b1^2*y2^4*z1^4 + 3*a0^2*b1^2*y2^4*z1^4 + 7*a0*a2*b1^2*y2^4*
          z1^4 - 5*a0^2*a2*b1^2*y2^4*z1^4 + a0^3*a2*b1^2*y2^4*z1^4 - 
         25*a0*a2^2*b1^2*y2^4*z1^4 + 5*a0^2*a2^2*b1^2*y2^4*z1^4 - 
         4*a0^3*a2^2*b1^2*y2^4*z1^4 + 13*a0*a2^3*b1^2*y2^4*z1^4 - 
         7*a0^2*a2^3*b1^2*y2^4*z1^4 + 5*a0^3*a2^3*b1^2*y2^4*z1^4 + 
         a0*a2^4*b1^2*y2^4*z1^4 + 4*a0^2*a2^4*b1^2*y2^4*z1^4 - 
         2*a0^3*a2^4*b1^2*y2^4*z1^4 - 5*a0^2*b1^3*y2^4*z1^4 - 
         7*a0*a2*b1^3*y2^4*z1^4 + 6*a0^2*a2*b1^3*y2^4*z1^4 + 
         7*a0*a2^2*b1^3*y2^4*z1^4 - 2*a0^2*a2^2*b1^3*y2^4*z1^4 + 
         a0^3*a2^2*b1^3*y2^4*z1^4 + a0^2*a2^3*b1^3*y2^4*z1^4 - 
         a0^3*a2^3*b1^3*y2^4*z1^4 - a0*b1^4*y2^4*z1^4 + 
         a0^2*a2*b1^4*y2^4*z1^4 + 2*a0*a2^2*b1^4*y2^4*z1^4 + 
         a0^2*a2^2*b1^4*y2^4*z1^4 - a0*y2^5*z1^4 + a0^2*y2^5*z1^4 + 
         4*a0*a2*y2^5*z1^4 - 4*a0^2*a2*y2^5*z1^4 - 6*a0*a2^2*y2^5*z1^4 + 
         6*a0^2*a2^2*y2^5*z1^4 + 4*a0*a2^3*y2^5*z1^4 - 4*a0^2*a2^3*y2^5*
          z1^4 - a0*a2^4*y2^5*z1^4 + a0^2*a2^4*y2^5*z1^4 + 
         3*a0*b1*y2^5*z1^4 - 2*a0^2*b1*y2^5*z1^4 - 2*a0^3*b1*y2^5*z1^4 - 
         9*a0*a2*b1*y2^5*z1^4 + 7*a0^2*a2*b1*y2^5*z1^4 + 
         4*a0^3*a2*b1*y2^5*z1^4 + 9*a0*a2^2*b1*y2^5*z1^4 - 
         9*a0^2*a2^2*b1*y2^5*z1^4 - 3*a0*a2^3*b1*y2^5*z1^4 + 
         5*a0^2*a2^3*b1*y2^5*z1^4 - 4*a0^3*a2^3*b1*y2^5*z1^4 - 
         a0^2*a2^4*b1*y2^5*z1^4 + 2*a0^3*a2^4*b1*y2^5*z1^4 - 
         3*a0*b1^2*y2^5*z1^4 - 2*a0^2*b1^2*y2^5*z1^4 + a0^3*b1^2*y2^5*z1^4 + 
         6*a0*a2*b1^2*y2^5*z1^4 + 3*a0^2*a2*b1^2*y2^5*z1^4 - 
         a0^3*a2*b1^2*y2^5*z1^4 - 3*a0*a2^2*b1^2*y2^5*z1^4 - 
         a0^3*a2^2*b1^2*y2^5*z1^4 - a0^2*a2^3*b1^2*y2^5*z1^4 + 
         a0^3*a2^3*b1^2*y2^5*z1^4 + a0*b1^3*y2^5*z1^4 + 
         3*a0^2*b1^3*y2^5*z1^4 + a0^3*b1^3*y2^5*z1^4 - a0*a2*b1^3*y2^5*z1^4 - 
         4*a0^2*a2*b1^3*y2^5*z1^4 - 2*a0^3*a2*b1^3*y2^5*z1^4 + 
         a0^2*a2^2*b1^3*y2^5*z1^4 + a0^3*a2^2*b1^3*y2^5*z1^4 + 
         a0^3*b1*y2^6*z1^4 - 3*a0^3*a2*b1*y2^6*z1^4 + 3*a0^3*a2^2*b1*y2^6*
          z1^4 - a0^3*a2^3*b1*y2^6*z1^4 - a0^3*b1^2*y2^6*z1^4 + 
         2*a0^3*a2*b1^2*y2^6*z1^4 - a0^3*a2^2*b1^2*y2^6*z1^4 + 
         a2^4*b1^4*z1^5 + 10*a2^3*b1^3*y2*z1^5 - 3*a0*a2^3*b1^3*y2*z1^5 - 
         10*a2^4*b1^3*y2*z1^5 + 3*a0*a2^4*b1^3*y2*z1^5 - a2^3*b1^4*y2*z1^5 + 
         a0*a2^3*b1^4*y2*z1^5 - a2^4*b1^4*y2*z1^5 + 7*a2^2*b1^2*y2^2*z1^5 - 
         18*a0*a2^2*b1^2*y2^2*z1^5 + 2*a0^2*a2^2*b1^2*y2^2*z1^5 - 
         14*a2^3*b1^2*y2^2*z1^5 + 36*a0*a2^3*b1^2*y2^2*z1^5 - 
         4*a0^2*a2^3*b1^2*y2^2*z1^5 + 7*a2^4*b1^2*y2^2*z1^5 - 
         18*a0*a2^4*b1^2*y2^2*z1^5 + 2*a0^2*a2^4*b1^2*y2^2*z1^5 - 
         8*a2^2*b1^3*y2^2*z1^5 + 5*a0*a2^2*b1^3*y2^2*z1^5 - 
         a0^2*a2^2*b1^3*y2^2*z1^5 + 4*a2^3*b1^3*y2^2*z1^5 - 
         4*a0*a2^3*b1^3*y2^2*z1^5 + a0^2*a2^3*b1^3*y2^2*z1^5 + 
         4*a2^4*b1^3*y2^2*z1^5 - a0*a2^4*b1^3*y2^2*z1^5 + 
         a2^2*b1^4*y2^2*z1^5 - a0*a2^2*b1^4*y2^2*z1^5 - 
         a0*a2^3*b1^4*y2^2*z1^5 - 8*a0*a2*b1*y2^3*z1^5 + 
         7*a0^2*a2*b1*y2^3*z1^5 + 24*a0*a2^2*b1*y2^3*z1^5 - 
         21*a0^2*a2^2*b1*y2^3*z1^5 - 24*a0*a2^3*b1*y2^3*z1^5 + 
         21*a0^2*a2^3*b1*y2^3*z1^5 + 8*a0*a2^4*b1*y2^3*z1^5 - 
         7*a0^2*a2^4*b1*y2^3*z1^5 - a2*b1^2*y2^3*z1^5 + 14*a0*a2*b1^2*y2^3*
          z1^5 - 2*a0^2*a2*b1^2*y2^3*z1^5 + a2^2*b1^2*y2^3*z1^5 - 
         24*a0*a2^2*b1^2*y2^3*z1^5 + 6*a0^2*a2^2*b1^2*y2^3*z1^5 + 
         a2^3*b1^2*y2^3*z1^5 + 6*a0*a2^3*b1^2*y2^3*z1^5 - 
         6*a0^2*a2^3*b1^2*y2^3*z1^5 - a2^4*b1^2*y2^3*z1^5 + 
         4*a0*a2^4*b1^2*y2^3*z1^5 + 2*a0^2*a2^4*b1^2*y2^3*z1^5 + 
         2*a2*b1^3*y2^3*z1^5 - 6*a0*a2*b1^3*y2^3*z1^5 - 
         2*a2^2*b1^3*y2^3*z1^5 + 7*a0*a2^2*b1^3*y2^3*z1^5 - 
         a0*a2^3*b1^3*y2^3*z1^5 - a2*b1^4*y2^3*z1^5 + a2^2*b1^4*y2^3*z1^5 + 
         a0*a2^2*b1^4*y2^3*z1^5 - a0*y2^4*z1^5 + a0^2*y2^4*z1^5 + 
         4*a0*a2*y2^4*z1^5 - 4*a0^2*a2*y2^4*z1^5 - 6*a0*a2^2*y2^4*z1^5 + 
         6*a0^2*a2^2*y2^4*z1^5 + 4*a0*a2^3*y2^4*z1^5 - 4*a0^2*a2^3*y2^4*
          z1^5 - a0*a2^4*y2^4*z1^5 + a0^2*a2^4*y2^4*z1^5 + 
         4*a0*b1*y2^4*z1^5 - 5*a0^2*b1*y2^4*z1^5 - 11*a0*a2*b1*y2^4*z1^5 + 
         15*a0^2*a2*b1*y2^4*z1^5 - 2*a0^3*a2*b1*y2^4*z1^5 + 
         9*a0*a2^2*b1*y2^4*z1^5 - 15*a0^2*a2^2*b1*y2^4*z1^5 + 
         6*a0^3*a2^2*b1*y2^4*z1^5 - a0*a2^3*b1*y2^4*z1^5 + 
         5*a0^2*a2^3*b1*y2^4*z1^5 - 6*a0^3*a2^3*b1*y2^4*z1^5 - 
         a0*a2^4*b1*y2^4*z1^5 + 2*a0^3*a2^4*b1*y2^4*z1^5 - 
         5*a0*b1^2*y2^4*z1^5 + 3*a0^2*b1^2*y2^4*z1^5 + 9*a0*a2*b1^2*y2^4*
          z1^5 - 8*a0^2*a2*b1^2*y2^4*z1^5 + a0^3*a2*b1^2*y2^4*z1^5 - 
         3*a0*a2^2*b1^2*y2^4*z1^5 + 7*a0^2*a2^2*b1^2*y2^4*z1^5 - 
         2*a0^3*a2^2*b1^2*y2^4*z1^5 - a0*a2^3*b1^2*y2^4*z1^5 - 
         2*a0^2*a2^3*b1^2*y2^4*z1^5 + a0^3*a2^3*b1^2*y2^4*z1^5 + 
         2*a0*b1^3*y2^4*z1^5 + a0^2*b1^3*y2^4*z1^5 - 2*a0*a2*b1^3*y2^4*z1^5 - 
         a0^2*a2*b1^3*y2^4*z1^5 + a0^2*b1*y2^5*z1^5 + a0^3*b1*y2^5*z1^5 - 
         3*a0^2*a2*b1*y2^5*z1^5 - 3*a0^3*a2*b1*y2^5*z1^5 + 
         3*a0^2*a2^2*b1*y2^5*z1^5 + 3*a0^3*a2^2*b1*y2^5*z1^5 - 
         a0^2*a2^3*b1*y2^5*z1^5 - a0^3*a2^3*b1*y2^5*z1^5 - 
         a0^2*b1^2*y2^5*z1^5 - a0^3*b1^2*y2^5*z1^5 + 2*a0^2*a2*b1^2*y2^5*
          z1^5 + 2*a0^3*a2*b1^2*y2^5*z1^5 - a0^2*a2^2*b1^2*y2^5*z1^5 - 
         a0^3*a2^2*b1^2*y2^5*z1^5 - 2*a2^3*b1^3*y2*z1^6 + 
         2*a2^4*b1^3*y2*z1^6 - 2*a2^2*b1^2*y2^2*z1^6 + 4*a0*a2^2*b1^2*y2^2*
          z1^6 + 4*a2^3*b1^2*y2^2*z1^6 - 8*a0*a2^3*b1^2*y2^2*z1^6 - 
         2*a2^4*b1^2*y2^2*z1^6 + 4*a0*a2^4*b1^2*y2^2*z1^6 + 
         2*a2^2*b1^3*y2^2*z1^6 - a0*a2^2*b1^3*y2^2*z1^6 - 
         2*a2^3*b1^3*y2^2*z1^6 + a0*a2^3*b1^3*y2^2*z1^6 + 
         2*a0*a2*b1*y2^3*z1^6 - 2*a0^2*a2*b1*y2^3*z1^6 - 
         6*a0*a2^2*b1*y2^3*z1^6 + 6*a0^2*a2^2*b1*y2^3*z1^6 + 
         6*a0*a2^3*b1*y2^3*z1^6 - 6*a0^2*a2^3*b1*y2^3*z1^6 - 
         2*a0*a2^4*b1*y2^3*z1^6 + 2*a0^2*a2^4*b1*y2^3*z1^6 - 
         3*a0*a2*b1^2*y2^3*z1^6 + a0^2*a2*b1^2*y2^3*z1^6 + 
         6*a0*a2^2*b1^2*y2^3*z1^6 - 2*a0^2*a2^2*b1^2*y2^3*z1^6 - 
         3*a0*a2^3*b1^2*y2^3*z1^6 + a0^2*a2^3*b1^2*y2^3*z1^6 + 
         a0*a2*b1^3*y2^3*z1^6 - a0*a2^2*b1^3*y2^3*z1^6 + a0^2*b1*y2^4*z1^6 - 
         3*a0^2*a2*b1*y2^4*z1^6 + 3*a0^2*a2^2*b1*y2^4*z1^6 - 
         a0^2*a2^3*b1*y2^4*z1^6 - a0^2*b1^2*y2^4*z1^6 + 2*a0^2*a2*b1^2*y2^4*
          z1^6 - a0^2*a2^2*b1^2*y2^4*z1^6))/((-1 + a2)*a2*(-1 + z1)*
        (-1 + y2 + z1)*(-(a2*b1) + a0*b1*y2 + a2*b1*z1 - a0*y2*z1 + 
         a0*a2*y2*z1)*(-(a2*b1) + a0*b1*y2 + a2*b1*y2 - a0*b1*y2^2 + 
         a2*b1*z1 + y2*z1 - a0*y2*z1 - a2*y2*z1 + a0*a2*y2*z1 - b1*y2*z1)*
        (a2*b1 - a2*b1*y2 - a2*b1*z1 - y2*z1 + a2*y2*z1 + b1*y2*z1)^2)), 0, 0}
 
finLog3 = {-((a0*b1*y2^2*(b1 - z1)*z1*(a0*a2^3*b1^3 - a0*a2^4*b1^3 - 
         a0^2*a2^2*b1^3*y2 - 3*a0*a2^3*b1^3*y2 + a0^2*a2^3*b1^3*y2 + 
         3*a0*a2^4*b1^3*y2 + 3*a0^2*a2^2*b1^3*y2^2 + 3*a0*a2^3*b1^3*y2^2 - 
         3*a0^2*a2^3*b1^3*y2^2 - 3*a0*a2^4*b1^3*y2^2 - 3*a0^2*a2^2*b1^3*
          y2^3 - a0*a2^3*b1^3*y2^3 + 3*a0^2*a2^3*b1^3*y2^3 + 
         a0*a2^4*b1^3*y2^3 + a0^2*a2^2*b1^3*y2^4 - a0^2*a2^3*b1^3*y2^4 - 
         5*a0*a2^3*b1^2*z1 - a0^2*a2^3*b1^2*z1 + 5*a0*a2^4*b1^2*z1 + 
         a0^2*a2^4*b1^2*z1 + a2^3*b1^3*z1 + 3*a0*a2^3*b1^3*z1 + 
         a0^2*a2^3*b1^3*z1 - a2^4*b1^3*z1 + 2*a0*a2^2*b1^2*y2*z1 + 
         8*a0^2*a2^2*b1^2*y2*z1 + 11*a0*a2^3*b1^2*y2*z1 - 
         7*a0^2*a2^3*b1^2*y2*z1 - 13*a0*a2^4*b1^2*y2*z1 - 
         a0^2*a2^4*b1^2*y2*z1 - 7*a0*a2^2*b1^3*y2*z1 - 6*a0^2*a2^2*b1^3*y2*
          z1 - 2*a2^3*b1^3*y2*z1 - 2*a0*a2^3*b1^3*y2*z1 - 
         a0^2*a2^3*b1^3*y2*z1 + 2*a2^4*b1^3*y2*z1 - 4*a0^2*a2*b1^2*y2^2*z1 - 
         4*a0*a2^2*b1^2*y2^2*z1 - 14*a0^2*a2^2*b1^2*y2^2*z1 - 
         7*a0*a2^3*b1^2*y2^2*z1 + 19*a0^2*a2^3*b1^2*y2^2*z1 + 
         11*a0*a2^4*b1^2*y2^2*z1 - a0^2*a2^4*b1^2*y2^2*z1 + 
         8*a0^2*a2*b1^3*y2^2*z1 + 14*a0*a2^2*b1^3*y2^2*z1 + 
         8*a0^2*a2^2*b1^3*y2^2*z1 + a2^3*b1^3*y2^2*z1 - 5*a0*a2^3*b1^3*y2^2*
          z1 - a0^2*a2^3*b1^3*y2^2*z1 - a2^4*b1^3*y2^2*z1 + 
         8*a0^2*a2*b1^2*y2^3*z1 + 2*a0*a2^2*b1^2*y2^3*z1 + 
         4*a0^2*a2^2*b1^2*y2^3*z1 + a0*a2^3*b1^2*y2^3*z1 - 
         13*a0^2*a2^3*b1^2*y2^3*z1 - 3*a0*a2^4*b1^2*y2^3*z1 + 
         a0^2*a2^4*b1^2*y2^3*z1 - 16*a0^2*a2*b1^3*y2^3*z1 - 
         7*a0*a2^2*b1^3*y2^3*z1 + 2*a0^2*a2^2*b1^3*y2^3*z1 + 
         4*a0*a2^3*b1^3*y2^3*z1 + a0^2*a2^3*b1^3*y2^3*z1 - 
         4*a0^2*a2*b1^2*y2^4*z1 + 2*a0^2*a2^2*b1^2*y2^4*z1 + 
         2*a0^2*a2^3*b1^2*y2^4*z1 + 8*a0^2*a2*b1^3*y2^4*z1 - 
         4*a0^2*a2^2*b1^3*y2^4*z1 - a2^3*b1^2*z1^2 + 12*a0*a2^3*b1^2*z1^2 + 
         3*a0^2*a2^3*b1^2*z1^2 + a2^4*b1^2*z1^2 - 12*a0*a2^4*b1^2*z1^2 - 
         3*a0^2*a2^4*b1^2*z1^2 - 3*a2^3*b1^3*z1^2 - 14*a0*a2^3*b1^3*z1^2 - 
         3*a0^2*a2^3*b1^3*z1^2 + 3*a2^4*b1^3*z1^2 + 6*a0*a2^4*b1^3*z1^2 + 
         10*a0*a2^2*b1*y2*z1^2 - 4*a0^2*a2^2*b1*y2*z1^2 - 
         20*a0*a2^3*b1*y2*z1^2 + 8*a0^2*a2^3*b1*y2*z1^2 + 
         10*a0*a2^4*b1*y2*z1^2 - 4*a0^2*a2^4*b1*y2*z1^2 - 
         2*a2^2*b1^2*y2*z1^2 - 14*a0*a2^2*b1^2*y2*z1^2 - 
         10*a0^2*a2^2*b1^2*y2*z1^2 + 6*a2^3*b1^2*y2*z1^2 - 
         10*a0*a2^3*b1^2*y2*z1^2 + 4*a0^2*a2^3*b1^2*y2*z1^2 - 
         4*a2^4*b1^2*y2*z1^2 + 24*a0*a2^4*b1^2*y2*z1^2 + 
         6*a0^2*a2^4*b1^2*y2*z1^2 + 2*a2^2*b1^3*y2*z1^2 + 
         24*a0*a2^2*b1^3*y2*z1^2 + 16*a0^2*a2^2*b1^3*y2*z1^2 + 
         2*a2^3*b1^3*y2*z1^2 + 9*a0*a2^3*b1^3*y2*z1^2 - 4*a2^4*b1^3*y2*z1^2 - 
         9*a0*a2^4*b1^3*y2*z1^2 - 7*a0*a2*b1*y2^2*z1^2 - 
         4*a0^2*a2*b1*y2^2*z1^2 + a0*a2^2*b1*y2^2*z1^2 + 
         14*a0^2*a2^2*b1*y2^2*z1^2 + 19*a0*a2^3*b1*y2^2*z1^2 - 
         16*a0^2*a2^3*b1*y2^2*z1^2 - 13*a0*a2^4*b1*y2^2*z1^2 + 
         6*a0^2*a2^4*b1*y2^2*z1^2 + 14*a0*a2*b1^2*y2^2*z1^2 + 
         2*a0^2*a2*b1^2*y2^2*z1^2 + 2*a2^2*b1^2*y2^2*z1^2 + 
         26*a0^2*a2^2*b1^2*y2^2*z1^2 - 5*a2^3*b1^2*y2^2*z1^2 - 
         2*a0*a2^3*b1^2*y2^2*z1^2 - 25*a0^2*a2^3*b1^2*y2^2*z1^2 + 
         3*a2^4*b1^2*y2^2*z1^2 - 12*a0*a2^4*b1^2*y2^2*z1^2 - 
         3*a0^2*a2^4*b1^2*y2^2*z1^2 - 7*a0*a2*b1^3*y2^2*z1^2 - 
         14*a0^2*a2*b1^3*y2^2*z1^2 - 2*a2^2*b1^3*y2^2*z1^2 - 
         31*a0*a2^2*b1^3*y2^2*z1^2 - 22*a0^2*a2^2*b1^3*y2^2*z1^2 + 
         a2^3*b1^3*y2^2*z1^2 + 11*a0*a2^3*b1^3*y2^2*z1^2 + 
         6*a0^2*a2^3*b1^3*y2^2*z1^2 + a2^4*b1^3*y2^2*z1^2 + 
         3*a0*a2^4*b1^3*y2^2*z1^2 + 5*a0^2*b1*y2^3*z1^2 + 
         7*a0*a2*b1*y2^3*z1^2 - 5*a0^2*a2*b1*y2^3*z1^2 - 
         11*a0*a2^2*b1*y2^3*z1^2 - 7*a0^2*a2^2*b1*y2^3*z1^2 + 
         a0*a2^3*b1*y2^3*z1^2 + 9*a0^2*a2^3*b1*y2^3*z1^2 + 
         3*a0*a2^4*b1*y2^3*z1^2 - 2*a0^2*a2^4*b1*y2^3*z1^2 - 
         4*a0^2*b1^2*y2^3*z1^2 - 14*a0*a2*b1^2*y2^3*z1^2 - 
         4*a0^2*a2*b1^2*y2^3*z1^2 + 14*a0*a2^2*b1^2*y2^3*z1^2 - 
         10*a0^2*a2^2*b1^2*y2^3*z1^2 + 18*a0^2*a2^3*b1^2*y2^3*z1^2 - 
         a0^2*b1^3*y2^3*z1^2 + 7*a0*a2*b1^3*y2^3*z1^2 + 27*a0^2*a2*b1^3*y2^3*
          z1^2 + 7*a0*a2^2*b1^3*y2^3*z1^2 + a0^2*a2^2*b1^3*y2^3*z1^2 - 
         6*a0*a2^3*b1^3*y2^3*z1^2 - 3*a0^2*a2^3*b1^3*y2^3*z1^2 - 
         5*a0^2*b1*y2^4*z1^2 + 9*a0^2*a2*b1*y2^4*z1^2 - 3*a0^2*a2^2*b1*y2^4*
          z1^2 - a0^2*a2^3*b1*y2^4*z1^2 + 4*a0^2*b1^2*y2^4*z1^2 + 
         2*a0^2*a2*b1^2*y2^4*z1^2 - 6*a0^2*a2^2*b1^2*y2^4*z1^2 + 
         a0^2*b1^3*y2^4*z1^2 - 13*a0^2*a2*b1^3*y2^4*z1^2 + 
         5*a0^2*a2^2*b1^3*y2^4*z1^2 + 3*a2^3*b1^2*z1^3 - 
         6*a0*a2^3*b1^2*z1^3 - 3*a0^2*a2^3*b1^2*z1^3 - 3*a2^4*b1^2*z1^3 + 
         6*a0*a2^4*b1^2*z1^3 + 3*a0^2*a2^4*b1^2*z1^3 + 3*a2^3*b1^3*z1^3 + 
         14*a0*a2^3*b1^3*z1^3 + 3*a0^2*a2^3*b1^3*z1^3 - 3*a2^4*b1^3*z1^3 - 
         8*a0*a2^4*b1^3*z1^3 + 2*a2^2*b1*y2*z1^3 - 24*a0*a2^2*b1*y2*z1^3 + 
         4*a0^2*a2^2*b1*y2*z1^3 - 4*a2^3*b1*y2*z1^3 + 48*a0*a2^3*b1*y2*z1^3 - 
         8*a0^2*a2^3*b1*y2*z1^3 + 2*a2^4*b1*y2*z1^3 - 24*a0*a2^4*b1*y2*z1^3 + 
         4*a0^2*a2^4*b1*y2*z1^3 + 2*a2^2*b1^2*y2*z1^3 + 18*a0*a2^2*b1^2*y2*
          z1^3 - 2*a0^2*a2^2*b1^2*y2*z1^3 - 10*a2^3*b1^2*y2*z1^3 - 
         9*a0*a2^3*b1^2*y2*z1^3 + 11*a0^2*a2^3*b1^2*y2*z1^3 + 
         8*a2^4*b1^2*y2*z1^3 - 9*a0*a2^4*b1^2*y2*z1^3 - 9*a0^2*a2^4*b1^2*y2*
          z1^3 - 4*a2^2*b1^3*y2*z1^3 - 24*a0*a2^2*b1^3*y2*z1^3 - 
         10*a0^2*a2^2*b1^3*y2*z1^3 + 2*a2^3*b1^3*y2*z1^3 - 
         a0^2*a2^3*b1^3*y2*z1^3 + 2*a2^4*b1^3*y2*z1^3 + 
         6*a0*a2^4*b1^3*y2*z1^3 - 5*a0*a2*y2^2*z1^3 + 5*a0^2*a2*y2^2*z1^3 + 
         15*a0*a2^2*y2^2*z1^3 - 15*a0^2*a2^2*y2^2*z1^3 - 
         15*a0*a2^3*y2^2*z1^3 + 15*a0^2*a2^3*y2^2*z1^3 + 
         5*a0*a2^4*y2^2*z1^3 - 5*a0^2*a2^4*y2^2*z1^3 + a2*b1*y2^2*z1^3 + 
         19*a0*a2*b1*y2^2*z1^3 + 13*a0^2*a2*b1*y2^2*z1^3 - 
         5*a2^2*b1*y2^2*z1^3 - 14*a0*a2^2*b1*y2^2*z1^3 - 
         34*a0^2*a2^2*b1*y2^2*z1^3 + 7*a2^3*b1*y2^2*z1^3 - 
         29*a0*a2^3*b1*y2^2*z1^3 + 29*a0^2*a2^3*b1*y2^2*z1^3 - 
         3*a2^4*b1*y2^2*z1^3 + 24*a0*a2^4*b1*y2^2*z1^3 - 
         8*a0^2*a2^4*b1*y2^2*z1^3 - 2*a2*b1^2*y2^2*z1^3 - 
         23*a0*a2*b1^2*y2^2*z1^3 + a0^2*a2*b1^2*y2^2*z1^3 + 
         4*a2^2*b1^2*y2^2*z1^3 + 11*a0*a2^2*b1^2*y2^2*z1^3 - 
         11*a0^2*a2^2*b1^2*y2^2*z1^3 + a2^3*b1^2*y2^2*z1^3 + 
         11*a0*a2^3*b1^2*y2^2*z1^3 + 6*a0^2*a2^3*b1^2*y2^2*z1^3 - 
         3*a2^4*b1^2*y2^2*z1^3 + a0*a2^4*b1^2*y2^2*z1^3 + 
         4*a0^2*a2^4*b1^2*y2^2*z1^3 + a2*b1^3*y2^2*z1^3 + 
         9*a0*a2*b1^3*y2^2*z1^3 + 5*a0^2*a2*b1^3*y2^2*z1^3 + 
         a2^2*b1^3*y2^2*z1^3 + 18*a0*a2^2*b1^3*y2^2*z1^3 + 
         12*a0^2*a2^2*b1^3*y2^2*z1^3 - 2*a2^3*b1^3*y2^2*z1^3 - 
         9*a0*a2^3*b1^3*y2^2*z1^3 - 2*a0^2*a2^3*b1^3*y2^2*z1^3 + 
         4*a0*y2^3*z1^3 - 4*a0^2*y2^3*z1^3 - 11*a0*a2*y2^3*z1^3 + 
         11*a0^2*a2*y2^3*z1^3 + 9*a0*a2^2*y2^3*z1^3 - 9*a0^2*a2^2*y2^3*z1^3 - 
         a0*a2^3*y2^3*z1^3 + a0^2*a2^3*y2^3*z1^3 - a0*a2^4*y2^3*z1^3 + 
         a0^2*a2^4*y2^3*z1^3 - 7*a0*b1*y2^3*z1^3 - 8*a0^2*b1*y2^3*z1^3 + 
         2*a0*a2*b1*y2^3*z1^3 + 5*a0^2*a2*b1*y2^3*z1^3 + 
         17*a0*a2^2*b1*y2^3*z1^3 + 14*a0^2*a2^2*b1*y2^3*z1^3 - 
         12*a0*a2^3*b1*y2^3*z1^3 - 11*a0^2*a2^3*b1*y2^3*z1^3 + 
         2*a0*b1^2*y2^3*z1^3 + 10*a0^2*b1^2*y2^3*z1^3 + 19*a0*a2*b1^2*y2^3*
          z1^3 - 13*a0^2*a2*b1^2*y2^3*z1^3 - 29*a0*a2^2*b1^2*y2^3*z1^3 + 
         13*a0^2*a2^2*b1^2*y2^3*z1^3 + 8*a0*a2^3*b1^2*y2^3*z1^3 - 
         10*a0^2*a2^3*b1^2*y2^3*z1^3 + a0*b1^3*y2^3*z1^3 + 
         2*a0^2*b1^3*y2^3*z1^3 - 10*a0*a2*b1^3*y2^3*z1^3 - 
         9*a0^2*a2*b1^3*y2^3*z1^3 + 3*a0*a2^2*b1^3*y2^3*z1^3 - 
         2*a0^2*a2^2*b1^3*y2^3*z1^3 + 10*a0^2*b1*y2^4*z1^3 - 
         20*a0^2*a2*b1*y2^4*z1^3 + 10*a0^2*a2^2*b1*y2^4*z1^3 - 
         8*a0^2*b1^2*y2^4*z1^3 + 8*a0^2*a2*b1^2*y2^4*z1^3 - 
         2*a0^2*b1^3*y2^4*z1^3 + 4*a0^2*a2*b1^3*y2^4*z1^3 - 
         3*a2^3*b1^2*z1^4 - 4*a0*a2^3*b1^2*z1^4 + a0^2*a2^3*b1^2*z1^4 + 
         3*a2^4*b1^2*z1^4 + 4*a0*a2^4*b1^2*z1^4 - a0^2*a2^4*b1^2*z1^4 - 
         a2^3*b1^3*z1^4 - 3*a0*a2^3*b1^3*z1^4 - a0^2*a2^3*b1^3*z1^4 + 
         a2^4*b1^3*z1^4 + 3*a0*a2^4*b1^3*z1^4 - 4*a2^2*b1*y2*z1^4 + 
         18*a0*a2^2*b1*y2*z1^4 + 4*a0^2*a2^2*b1*y2*z1^4 + 8*a2^3*b1*y2*z1^4 - 
         36*a0*a2^3*b1*y2*z1^4 - 8*a0^2*a2^3*b1*y2*z1^4 - 4*a2^4*b1*y2*z1^4 + 
         18*a0*a2^4*b1*y2*z1^4 + 4*a0^2*a2^4*b1*y2*z1^4 + 
         2*a2^2*b1^2*y2*z1^4 - 2*a0*a2^2*b1^2*y2*z1^4 + 2*a0^2*a2^2*b1^2*y2*
          z1^4 + 2*a2^3*b1^2*y2*z1^4 + 4*a0*a2^3*b1^2*y2*z1^4 - 
         6*a0^2*a2^3*b1^2*y2*z1^4 - 4*a2^4*b1^2*y2*z1^4 - 
         2*a0*a2^4*b1^2*y2*z1^4 + 4*a0^2*a2^4*b1^2*y2*z1^4 + 
         2*a2^2*b1^3*y2*z1^4 + 4*a0*a2^2*b1^3*y2*z1^4 + 
         a0^2*a2^2*b1^3*y2*z1^4 - 2*a2^3*b1^3*y2*z1^4 - 
         4*a0*a2^3*b1^3*y2*z1^4 + a0^2*a2^3*b1^3*y2*z1^4 - a2*y2^2*z1^4 + 
         12*a0*a2*y2^2*z1^4 - 11*a0^2*a2*y2^2*z1^4 + 3*a2^2*y2^2*z1^4 - 
         36*a0*a2^2*y2^2*z1^4 + 33*a0^2*a2^2*y2^2*z1^4 - 3*a2^3*y2^2*z1^4 + 
         36*a0*a2^3*y2^2*z1^4 - 33*a0^2*a2^3*y2^2*z1^4 + a2^4*y2^2*z1^4 - 
         12*a0*a2^4*y2^2*z1^4 + 11*a0^2*a2^4*y2^2*z1^4 + a2*b1*y2^2*z1^4 - 
         23*a0*a2*b1*y2^2*z1^4 - 11*a0^2*a2*b1*y2^2*z1^4 + 
         a2^2*b1*y2^2*z1^4 + 35*a0*a2^2*b1*y2^2*z1^4 + 24*a0^2*a2^2*b1*y2^2*
          z1^4 - 5*a2^3*b1*y2^2*z1^4 - a0*a2^3*b1*y2^2*z1^4 - 
         15*a0^2*a2^3*b1*y2^2*z1^4 + 3*a2^4*b1*y2^2*z1^4 - 
         11*a0*a2^4*b1*y2^2*z1^4 + 2*a0^2*a2^4*b1*y2^2*z1^4 + 
         a2*b1^2*y2^2*z1^4 + 10*a0*a2*b1^2*y2^2*z1^4 + 5*a0^2*a2*b1^2*y2^2*
          z1^4 - 5*a2^2*b1^2*y2^2*z1^4 - 8*a0*a2^2*b1^2*y2^2*z1^4 - 
         5*a0^2*a2^2*b1^2*y2^2*z1^4 + 4*a2^3*b1^2*y2^2*z1^4 - 
         2*a0*a2^3*b1^2*y2^2*z1^4 - a2*b1^3*y2^2*z1^4 + 
         a0*a2*b1^3*y2^2*z1^4 + a0^2*a2*b1^3*y2^2*z1^4 + 
         a2^2*b1^3*y2^2*z1^4 - a0*a2^2*b1^3*y2^2*z1^4 - a0^2*a2^2*b1^3*y2^2*
          z1^4 - 8*a0*y2^3*z1^4 + 8*a0^2*y2^3*z1^4 + 24*a0*a2*y2^3*z1^4 - 
         24*a0^2*a2*y2^3*z1^4 - 24*a0*a2^2*y2^3*z1^4 + 24*a0^2*a2^2*y2^3*
          z1^4 + 8*a0*a2^3*y2^3*z1^4 - 8*a0^2*a2^3*y2^3*z1^4 + 
         14*a0*b1*y2^3*z1^4 + a0^2*b1*y2^3*z1^4 - 26*a0*a2*b1*y2^3*z1^4 + 
         7*a0^2*a2*b1*y2^3*z1^4 + 10*a0*a2^2*b1*y2^3*z1^4 - 
         17*a0^2*a2^2*b1*y2^3*z1^4 + 2*a0*a2^3*b1*y2^3*z1^4 + 
         9*a0^2*a2^3*b1*y2^3*z1^4 - 4*a0*b1^2*y2^3*z1^4 - 
         8*a0^2*b1^2*y2^3*z1^4 + 8*a0^2*a2*b1^2*y2^3*z1^4 + 
         4*a0*a2^2*b1^2*y2^3*z1^4 - 2*a0*b1^3*y2^3*z1^4 - 
         a0^2*b1^3*y2^3*z1^4 + 2*a0*a2*b1^3*y2^3*z1^4 - 
         a0^2*a2*b1^3*y2^3*z1^4 - 5*a0^2*b1*y2^4*z1^4 + 10*a0^2*a2*b1*y2^4*
          z1^4 - 5*a0^2*a2^2*b1*y2^4*z1^4 + 4*a0^2*b1^2*y2^4*z1^4 - 
         4*a0^2*a2*b1^2*y2^4*z1^4 + a0^2*b1^3*y2^4*z1^4 + a2^3*b1^2*z1^5 + 
         3*a0*a2^3*b1^2*z1^5 - a2^4*b1^2*z1^5 - 3*a0*a2^4*b1^2*z1^5 - 
         a0*a2^3*b1^3*z1^5 + 2*a2^2*b1*y2*z1^5 - 4*a0*a2^2*b1*y2*z1^5 - 
         4*a0^2*a2^2*b1*y2*z1^5 - 4*a2^3*b1*y2*z1^5 + 8*a0*a2^3*b1*y2*z1^5 + 
         8*a0^2*a2^3*b1*y2*z1^5 + 2*a2^4*b1*y2*z1^5 - 4*a0*a2^4*b1*y2*z1^5 - 
         4*a0^2*a2^4*b1*y2*z1^5 - 2*a2^2*b1^2*y2*z1^5 - 
         4*a0*a2^2*b1^2*y2*z1^5 + 2*a0^2*a2^2*b1^2*y2*z1^5 + 
         2*a2^3*b1^2*y2*z1^5 + 4*a0*a2^3*b1^2*y2*z1^5 - 2*a0^2*a2^3*b1^2*y2*
          z1^5 + 3*a0*a2^2*b1^3*y2*z1^5 + a2*y2^2*z1^5 - 7*a0*a2*y2^2*z1^5 + 
         6*a0^2*a2*y2^2*z1^5 - 3*a2^2*y2^2*z1^5 + 21*a0*a2^2*y2^2*z1^5 - 
         18*a0^2*a2^2*y2^2*z1^5 + 3*a2^3*y2^2*z1^5 - 21*a0*a2^3*y2^2*z1^5 + 
         18*a0^2*a2^3*y2^2*z1^5 - a2^4*y2^2*z1^5 + 7*a0*a2^4*y2^2*z1^5 - 
         6*a0^2*a2^4*y2^2*z1^5 - 2*a2*b1*y2^2*z1^5 + 11*a0*a2*b1*y2^2*z1^5 + 
         2*a0^2*a2*b1*y2^2*z1^5 + 4*a2^2*b1*y2^2*z1^5 - 22*a0*a2^2*b1*y2^2*
          z1^5 - 4*a0^2*a2^2*b1*y2^2*z1^5 - 2*a2^3*b1*y2^2*z1^5 + 
         11*a0*a2^3*b1*y2^2*z1^5 + 2*a0^2*a2^3*b1*y2^2*z1^5 + 
         a2*b1^2*y2^2*z1^5 - a0*a2*b1^2*y2^2*z1^5 - 4*a0^2*a2*b1^2*y2^2*
          z1^5 - a2^2*b1^2*y2^2*z1^5 + a0*a2^2*b1^2*y2^2*z1^5 + 
         4*a0^2*a2^2*b1^2*y2^2*z1^5 - 3*a0*a2*b1^3*y2^2*z1^5 + 
         4*a0*y2^3*z1^5 - 4*a0^2*y2^3*z1^5 - 12*a0*a2*y2^3*z1^5 + 
         12*a0^2*a2*y2^3*z1^5 + 12*a0*a2^2*y2^3*z1^5 - 12*a0^2*a2^2*y2^3*
          z1^5 - 4*a0*a2^3*y2^3*z1^5 + 4*a0^2*a2^3*y2^3*z1^5 - 
         7*a0*b1*y2^3*z1^5 + 2*a0^2*b1*y2^3*z1^5 + 14*a0*a2*b1*y2^3*z1^5 - 
         4*a0^2*a2*b1*y2^3*z1^5 - 7*a0*a2^2*b1*y2^3*z1^5 + 
         2*a0^2*a2^2*b1*y2^3*z1^5 + 2*a0*b1^2*y2^3*z1^5 + 
         2*a0^2*b1^2*y2^3*z1^5 - 2*a0*a2*b1^2*y2^3*z1^5 - 
         2*a0^2*a2*b1^2*y2^3*z1^5 + a0*b1^3*y2^3*z1^5))/
       (a2*(-1 + z1)^2*(-(a2*b1) + a2*b1*y2 + a2*b1*z1 + y2*z1 - a2*y2*z1 - 
          b1*y2*z1)^4*(-(a2*b1) + a0*b1*y2 + a2*b1*y2 - a0*b1*y2^2 + 
         a2*b1*z1 + y2*z1 - a0*y2*z1 - a2*y2*z1 + a0*a2*y2*z1 - b1*y2*z1))), 
     -((a0*b1*z1*(-(a2^4*b1^3) + 3*a2^4*b1^4 - 3*a2^4*b1^5 + a2^4*b1^6 + 
         2*a2^3*b1^3*y2 + 2*a2^4*b1^3*y2 + a0*a2^4*b1^3*y2 - 6*a2^3*b1^4*y2 - 
         8*a2^4*b1^4*y2 - 2*a0*a2^4*b1^4*y2 + 6*a2^3*b1^5*y2 + 
         9*a2^4*b1^5*y2 + a0*a2^4*b1^5*y2 - 2*a2^3*b1^6*y2 - 3*a2^4*b1^6*y2 - 
         a0*a2^2*b1^3*y2^2 - 6*a2^3*b1^3*y2^2 - 3*a0*a2^4*b1^3*y2^2 + 
         3*a0*a2^2*b1^4*y2^2 + 18*a2^3*b1^4*y2^2 - a0*a2^3*b1^4*y2^2 + 
         6*a2^4*b1^4*y2^2 + 8*a0*a2^4*b1^4*y2^2 - 3*a0*a2^2*b1^5*y2^2 - 
         18*a2^3*b1^5*y2^2 + 2*a0*a2^3*b1^5*y2^2 - 9*a2^4*b1^5*y2^2 - 
         4*a0*a2^4*b1^5*y2^2 + a0*a2^2*b1^6*y2^2 + 6*a2^3*b1^6*y2^2 - 
         a0*a2^3*b1^6*y2^2 + 3*a2^4*b1^6*y2^2 + 3*a0*a2^2*b1^3*y2^3 + 
         6*a2^3*b1^3*y2^3 - 2*a2^4*b1^3*y2^3 + 3*a0*a2^4*b1^3*y2^3 - 
         9*a0*a2^2*b1^4*y2^3 - 18*a2^3*b1^4*y2^3 + 3*a0*a2^3*b1^4*y2^3 - 
         12*a0*a2^4*b1^4*y2^3 + 9*a0*a2^2*b1^5*y2^3 + 18*a2^3*b1^5*y2^3 - 
         6*a0*a2^3*b1^5*y2^3 + 3*a2^4*b1^5*y2^3 + 6*a0*a2^4*b1^5*y2^3 - 
         3*a0*a2^2*b1^6*y2^3 - 6*a2^3*b1^6*y2^3 + 3*a0*a2^3*b1^6*y2^3 - 
         a2^4*b1^6*y2^3 - 3*a0*a2^2*b1^3*y2^4 - 2*a2^3*b1^3*y2^4 + 
         a2^4*b1^3*y2^4 - a0*a2^4*b1^3*y2^4 + 9*a0*a2^2*b1^4*y2^4 + 
         6*a2^3*b1^4*y2^4 - 3*a0*a2^3*b1^4*y2^4 - a2^4*b1^4*y2^4 + 
         8*a0*a2^4*b1^4*y2^4 - 9*a0*a2^2*b1^5*y2^4 - 6*a2^3*b1^5*y2^4 + 
         6*a0*a2^3*b1^5*y2^4 - 4*a0*a2^4*b1^5*y2^4 + 3*a0*a2^2*b1^6*y2^4 + 
         2*a2^3*b1^6*y2^4 - 3*a0*a2^3*b1^6*y2^4 + a0*a2^2*b1^3*y2^5 - 
         3*a0*a2^2*b1^4*y2^5 + a0*a2^3*b1^4*y2^5 - 2*a0*a2^4*b1^4*y2^5 + 
         3*a0*a2^2*b1^5*y2^5 - 2*a0*a2^3*b1^5*y2^5 + a0*a2^4*b1^5*y2^5 - 
         a0*a2^2*b1^6*y2^5 + a0*a2^3*b1^6*y2^5 + 4*a2^4*b1^3*z1 - 
         12*a2^4*b1^4*z1 + 12*a2^4*b1^5*z1 - 4*a2^4*b1^6*z1 - 
         a0*a2^3*b1^2*y2*z1 + a0*a2^4*b1^2*y2*z1 - 5*a2^3*b1^3*y2*z1 + 
         4*a0*a2^3*b1^3*y2*z1 - 8*a2^4*b1^3*y2*z1 - 7*a0*a2^4*b1^3*y2*z1 + 
         15*a2^3*b1^4*y2*z1 - 6*a0*a2^3*b1^4*y2*z1 + 31*a2^4*b1^4*y2*z1 + 
         11*a0*a2^4*b1^4*y2*z1 - 15*a2^3*b1^5*y2*z1 + 4*a0*a2^3*b1^5*y2*z1 - 
         33*a2^4*b1^5*y2*z1 - 5*a0*a2^4*b1^5*y2*z1 + 5*a2^3*b1^6*y2*z1 - 
         a0*a2^3*b1^6*y2*z1 + 10*a2^4*b1^6*y2*z1 - 3*a2^2*b1^2*y2^2*z1 + 
         8*a0*a2^2*b1^2*y2^2*z1 + 6*a2^3*b1^2*y2^2*z1 - 12*a0*a2^3*b1^2*y2^2*
          z1 - 3*a2^4*b1^2*y2^2*z1 + 4*a0*a2^4*b1^2*y2^2*z1 + 
         7*a2^2*b1^3*y2^2*z1 - 30*a0*a2^2*b1^3*y2^2*z1 + 
         4*a2^3*b1^3*y2^2*z1 + 38*a0*a2^3*b1^3*y2^2*z1 + 
         4*a2^4*b1^3*y2^2*z1 + a0*a2^4*b1^3*y2^2*z1 - 3*a2^2*b1^4*y2^2*z1 + 
         42*a0*a2^2*b1^4*y2^2*z1 - 41*a2^3*b1^4*y2^2*z1 - 
         39*a0*a2^3*b1^4*y2^2*z1 - 22*a2^4*b1^4*y2^2*z1 - 
         21*a0*a2^4*b1^4*y2^2*z1 - 3*a2^2*b1^5*y2^2*z1 - 
         26*a0*a2^2*b1^5*y2^2*z1 + 46*a2^3*b1^5*y2^2*z1 + 
         12*a0*a2^3*b1^5*y2^2*z1 + 29*a2^4*b1^5*y2^2*z1 + 
         11*a0*a2^4*b1^5*y2^2*z1 + 2*a2^2*b1^6*y2^2*z1 + 
         6*a0*a2^2*b1^6*y2^2*z1 - 15*a2^3*b1^6*y2^2*z1 + 
         a0*a2^3*b1^6*y2^2*z1 - 8*a2^4*b1^6*y2^2*z1 - 4*a0*a2*b1^2*y2^3*z1 + 
         6*a2^2*b1^2*y2^3*z1 - 9*a0*a2^2*b1^2*y2^3*z1 - 
         12*a2^3*b1^2*y2^3*z1 + 24*a0*a2^3*b1^2*y2^3*z1 + 
         6*a2^4*b1^2*y2^3*z1 - 11*a0*a2^4*b1^2*y2^3*z1 + 
         20*a0*a2*b1^3*y2^3*z1 - 14*a2^2*b1^3*y2^3*z1 + 35*a0*a2^2*b1^3*y2^3*
          z1 + 7*a2^3*b1^3*y2^3*z1 - 91*a0*a2^3*b1^3*y2^3*z1 + 
         27*a0*a2^4*b1^3*y2^3*z1 - 36*a0*a2*b1^4*y2^3*z1 + 
         6*a2^2*b1^4*y2^3*z1 - 51*a0*a2^2*b1^4*y2^3*z1 + 
         37*a2^3*b1^4*y2^3*z1 + 105*a0*a2^3*b1^4*y2^3*z1 - 
         a2^4*b1^4*y2^3*z1 + 6*a0*a2^4*b1^4*y2^3*z1 + 28*a0*a2*b1^5*y2^3*z1 + 
         6*a2^2*b1^5*y2^3*z1 + 33*a0*a2^2*b1^5*y2^3*z1 - 
         47*a2^3*b1^5*y2^3*z1 - 39*a0*a2^3*b1^5*y2^3*z1 - 
         7*a2^4*b1^5*y2^3*z1 - 7*a0*a2^4*b1^5*y2^3*z1 - 
         8*a0*a2*b1^6*y2^3*z1 - 4*a2^2*b1^6*y2^3*z1 - 8*a0*a2^2*b1^6*y2^3*
          z1 + 15*a2^3*b1^6*y2^3*z1 + a0*a2^3*b1^6*y2^3*z1 + 
         2*a2^4*b1^6*y2^3*z1 + 8*a0*a2*b1^2*y2^4*z1 - 3*a2^2*b1^2*y2^4*z1 - 
         6*a0*a2^2*b1^2*y2^4*z1 + 6*a2^3*b1^2*y2^4*z1 - 8*a0*a2^3*b1^2*y2^4*
          z1 - 3*a2^4*b1^2*y2^4*z1 + 6*a0*a2^4*b1^2*y2^4*z1 - 
         40*a0*a2*b1^3*y2^4*z1 + 7*a2^2*b1^3*y2^4*z1 + 20*a0*a2^2*b1^3*y2^4*
          z1 - 6*a2^3*b1^3*y2^4*z1 + 52*a0*a2^3*b1^3*y2^4*z1 - 
         29*a0*a2^4*b1^3*y2^4*z1 + 72*a0*a2*b1^4*y2^4*z1 - 
         3*a2^2*b1^4*y2^4*z1 - 24*a0*a2^2*b1^4*y2^4*z1 - 
         11*a2^3*b1^4*y2^4*z1 - 69*a0*a2^3*b1^4*y2^4*z1 + 
         4*a2^4*b1^4*y2^4*z1 + 7*a0*a2^4*b1^4*y2^4*z1 - 56*a0*a2*b1^5*y2^4*
          z1 - 3*a2^2*b1^5*y2^4*z1 + 12*a0*a2^2*b1^5*y2^4*z1 + 
         16*a2^3*b1^5*y2^4*z1 + 26*a0*a2^3*b1^5*y2^4*z1 - a2^4*b1^5*y2^4*z1 + 
         a0*a2^4*b1^5*y2^4*z1 + 16*a0*a2*b1^6*y2^4*z1 + 2*a2^2*b1^6*y2^4*z1 - 
         2*a0*a2^2*b1^6*y2^4*z1 - 5*a2^3*b1^6*y2^4*z1 - 
         a0*a2^3*b1^6*y2^4*z1 - 4*a0*a2*b1^2*y2^5*z1 + 7*a0*a2^2*b1^2*y2^5*
          z1 - 3*a0*a2^3*b1^2*y2^5*z1 + 20*a0*a2*b1^3*y2^5*z1 - 
         25*a0*a2^2*b1^3*y2^5*z1 - 3*a0*a2^3*b1^3*y2^5*z1 + 
         8*a0*a2^4*b1^3*y2^5*z1 - 36*a0*a2*b1^4*y2^5*z1 + 
         33*a0*a2^2*b1^4*y2^5*z1 + 9*a0*a2^3*b1^4*y2^5*z1 - 
         3*a0*a2^4*b1^4*y2^5*z1 + 28*a0*a2*b1^5*y2^5*z1 - 
         19*a0*a2^2*b1^5*y2^5*z1 - 3*a0*a2^3*b1^5*y2^5*z1 - 
         8*a0*a2*b1^6*y2^5*z1 + 4*a0*a2^2*b1^6*y2^5*z1 - 6*a2^4*b1^3*z1^2 + 
         18*a2^4*b1^4*z1^2 - 18*a2^4*b1^5*z1^2 + 6*a2^4*b1^6*z1^2 - 
         3*a2^3*b1^2*y2*z1^2 + 3*a0*a2^3*b1^2*y2*z1^2 + 3*a2^4*b1^2*y2*z1^2 - 
         3*a0*a2^4*b1^2*y2*z1^2 + 12*a2^3*b1^3*y2*z1^2 - 
         12*a0*a2^3*b1^3*y2*z1^2 + 5*a2^4*b1^3*y2*z1^2 + 
         15*a0*a2^4*b1^3*y2*z1^2 - 18*a2^3*b1^4*y2*z1^2 + 
         18*a0*a2^3*b1^4*y2*z1^2 - 41*a2^4*b1^4*y2*z1^2 - 
         21*a0*a2^4*b1^4*y2*z1^2 + 12*a2^3*b1^5*y2*z1^2 - 
         12*a0*a2^3*b1^5*y2*z1^2 + 45*a2^4*b1^5*y2*z1^2 + 
         9*a0*a2^4*b1^5*y2*z1^2 - 3*a2^3*b1^6*y2*z1^2 + 
         3*a0*a2^3*b1^6*y2*z1^2 - 12*a2^4*b1^6*y2*z1^2 + 
         3*a2^2*b1*y2^2*z1^2 - 4*a0*a2^2*b1*y2^2*z1^2 - 6*a2^3*b1*y2^2*z1^2 + 
         8*a0*a2^3*b1*y2^2*z1^2 + 3*a2^4*b1*y2^2*z1^2 - 
         4*a0*a2^4*b1*y2^2*z1^2 - a2^2*b1^2*y2^2*z1^2 + 2*a0*a2^2*b1^2*y2^2*
          z1^2 + 5*a2^3*b1^2*y2^2*z1^2 - 5*a0*a2^3*b1^2*y2^2*z1^2 - 
         4*a2^4*b1^2*y2^2*z1^2 + 3*a0*a2^4*b1^2*y2^2*z1^2 - 
         6*a2^2*b1^3*y2^2*z1^2 + 34*a0*a2^2*b1^3*y2^2*z1^2 - 
         18*a2^3*b1^3*y2^2*z1^2 - 35*a0*a2^3*b1^3*y2^2*z1^2 + 
         9*a2^4*b1^3*y2^2*z1^2 - 8*a0*a2^4*b1^3*y2^2*z1^2 - 
         6*a2^2*b1^4*y2^2*z1^2 - 74*a0*a2^2*b1^4*y2^2*z1^2 + 
         56*a2^3*b1^4*y2^2*z1^2 + 53*a0*a2^3*b1^4*y2^2*z1^2 + 
         19*a2^4*b1^4*y2^2*z1^2 + 31*a0*a2^4*b1^4*y2^2*z1^2 + 
         19*a2^2*b1^5*y2^2*z1^2 + 58*a0*a2^2*b1^5*y2^2*z1^2 - 
         48*a2^3*b1^5*y2^2*z1^2 - 21*a0*a2^3*b1^5*y2^2*z1^2 - 
         34*a2^4*b1^5*y2^2*z1^2 - 12*a0*a2^4*b1^5*y2^2*z1^2 - 
         9*a2^2*b1^6*y2^2*z1^2 - 16*a0*a2^2*b1^6*y2^2*z1^2 + 
         11*a2^3*b1^6*y2^2*z1^2 + 7*a2^4*b1^6*y2^2*z1^2 - 
         4*a0*a2*b1*y2^3*z1^2 - 6*a2^2*b1*y2^3*z1^2 + 21*a0*a2^2*b1*y2^3*
          z1^2 + 12*a2^3*b1*y2^3*z1^2 - 30*a0*a2^3*b1*y2^3*z1^2 - 
         6*a2^4*b1*y2^3*z1^2 + 13*a0*a2^4*b1*y2^3*z1^2 + 
         4*a2*b1^2*y2^3*z1^2 + 14*a0*a2*b1^2*y2^3*z1^2 - 
         10*a2^2*b1^2*y2^3*z1^2 - 52*a0*a2^2*b1^2*y2^3*z1^2 + 
         11*a2^3*b1^2*y2^3*z1^2 + 53*a0*a2^3*b1^2*y2^3*z1^2 - 
         5*a2^4*b1^2*y2^3*z1^2 - 15*a0*a2^4*b1^2*y2^3*z1^2 - 
         16*a2*b1^3*y2^3*z1^2 - 32*a0*a2*b1^3*y2^3*z1^2 + 
         55*a2^2*b1^3*y2^3*z1^2 + 8*a0*a2^2*b1^3*y2^3*z1^2 - 
         38*a2^3*b1^3*y2^3*z1^2 + 59*a0*a2^3*b1^3*y2^3*z1^2 + 
         2*a2^4*b1^3*y2^3*z1^2 - 26*a0*a2^4*b1^3*y2^3*z1^2 + 
         24*a2*b1^4*y2^3*z1^2 + 52*a0*a2*b1^4*y2^3*z1^2 - 
         45*a2^2*b1^4*y2^3*z1^2 + 78*a0*a2^2*b1^4*y2^3*z1^2 - 
         16*a2^3*b1^4*y2^3*z1^2 - 139*a0*a2^3*b1^4*y2^3*z1^2 + 
         4*a2^4*b1^4*y2^3*z1^2 - 3*a0*a2^4*b1^4*y2^3*z1^2 - 
         16*a2*b1^5*y2^3*z1^2 - 44*a0*a2*b1^5*y2^3*z1^2 - 
         5*a2^2*b1^5*y2^3*z1^2 - 77*a0*a2^2*b1^5*y2^3*z1^2 + 
         42*a2^3*b1^5*y2^3*z1^2 + 63*a0*a2^3*b1^5*y2^3*z1^2 + 
         6*a2^4*b1^5*y2^3*z1^2 + a0*a2^4*b1^5*y2^3*z1^2 + 
         4*a2*b1^6*y2^3*z1^2 + 14*a0*a2*b1^6*y2^3*z1^2 + 
         11*a2^2*b1^6*y2^3*z1^2 + 22*a0*a2^2*b1^6*y2^3*z1^2 - 
         11*a2^3*b1^6*y2^3*z1^2 - 6*a0*a2^3*b1^6*y2^3*z1^2 - 
         a2^4*b1^6*y2^3*z1^2 + 5*a0*b1*y2^4*z1^2 - 12*a0*a2*b1*y2^4*z1^2 + 
         3*a2^2*b1*y2^4*z1^2 - 6*a2^3*b1*y2^4*z1^2 + 16*a0*a2^3*b1*y2^4*
          z1^2 + 3*a2^4*b1*y2^4*z1^2 - 9*a0*a2^4*b1*y2^4*z1^2 - 
         19*a0*b1^2*y2^4*z1^2 - 4*a2*b1^2*y2^4*z1^2 + 35*a0*a2*b1^2*y2^4*
          z1^2 + 11*a2^2*b1^2*y2^4*z1^2 + 23*a0*a2^2*b1^2*y2^4*z1^2 - 
         13*a2^3*b1^2*y2^4*z1^2 - 66*a0*a2^3*b1^2*y2^4*z1^2 + 
         6*a2^4*b1^2*y2^4*z1^2 + 27*a0*a2^4*b1^2*y2^4*z1^2 + 
         26*a0*b1^3*y2^4*z1^2 + 16*a2*b1^3*y2^4*z1^2 - 6*a0*a2*b1^3*y2^4*
          z1^2 - 49*a2^2*b1^3*y2^4*z1^2 - 55*a0*a2^2*b1^3*y2^4*z1^2 + 
         44*a2^3*b1^3*y2^4*z1^2 + 15*a0*a2^3*b1^3*y2^4*z1^2 - 
         10*a2^4*b1^3*y2^4*z1^2 + 17*a0*a2^4*b1^3*y2^4*z1^2 - 
         14*a0*b1^4*y2^4*z1^2 - 24*a2*b1^4*y2^4*z1^2 - 72*a0*a2*b1^4*y2^4*
          z1^2 + 51*a2^2*b1^4*y2^4*z1^2 + 40*a0*a2^2*b1^4*y2^4*z1^2 - 
         22*a2^3*b1^4*y2^4*z1^2 + 59*a0*a2^3*b1^4*y2^4*z1^2 - 
         7*a0*a2^4*b1^4*y2^4*z1^2 + a0*b1^5*y2^4*z1^2 + 
         16*a2*b1^5*y2^4*z1^2 + 82*a0*a2*b1^5*y2^4*z1^2 - 
         14*a2^2*b1^5*y2^4*z1^2 - 7*a0*a2^2*b1^5*y2^4*z1^2 - 
         6*a2^3*b1^5*y2^4*z1^2 - 27*a0*a2^3*b1^5*y2^4*z1^2 + 
         a2^4*b1^5*y2^4*z1^2 + 2*a0*a2^4*b1^5*y2^4*z1^2 + a0*b1^6*y2^4*z1^2 - 
         4*a2*b1^6*y2^4*z1^2 - 27*a0*a2*b1^6*y2^4*z1^2 - 
         2*a2^2*b1^6*y2^4*z1^2 - a0*a2^2*b1^6*y2^4*z1^2 + 
         3*a2^3*b1^6*y2^4*z1^2 + 3*a0*a2^3*b1^6*y2^4*z1^2 - 
         5*a0*b1*y2^5*z1^2 + 16*a0*a2*b1*y2^5*z1^2 - 17*a0*a2^2*b1*y2^5*
          z1^2 + 6*a0*a2^3*b1*y2^5*z1^2 + 19*a0*b1^2*y2^5*z1^2 - 
         49*a0*a2*b1^2*y2^5*z1^2 + 27*a0*a2^2*b1^2*y2^5*z1^2 + 
         15*a0*a2^3*b1^2*y2^5*z1^2 - 12*a0*a2^4*b1^2*y2^5*z1^2 - 
         26*a0*b1^3*y2^5*z1^2 + 38*a0*a2*b1^3*y2^5*z1^2 + 
         13*a0*a2^2*b1^3*y2^5*z1^2 - 27*a0*a2^3*b1^3*y2^5*z1^2 + 
         2*a0*a2^4*b1^3*y2^5*z1^2 + 14*a0*b1^4*y2^5*z1^2 + 
         20*a0*a2*b1^4*y2^5*z1^2 - 44*a0*a2^2*b1^4*y2^5*z1^2 + 
         9*a0*a2^3*b1^4*y2^5*z1^2 - a0*b1^5*y2^5*z1^2 - 38*a0*a2*b1^5*y2^5*
          z1^2 + 26*a0*a2^2*b1^5*y2^5*z1^2 - 3*a0*a2^3*b1^5*y2^5*z1^2 - 
         a0*b1^6*y2^5*z1^2 + 13*a0*a2*b1^6*y2^5*z1^2 - 5*a0*a2^2*b1^6*y2^5*
          z1^2 + 4*a2^4*b1^3*z1^3 - 12*a2^4*b1^4*z1^3 + 12*a2^4*b1^5*z1^3 - 
         4*a2^4*b1^6*z1^3 + 9*a2^3*b1^2*y2*z1^3 - 3*a0*a2^3*b1^2*y2*z1^3 - 
         9*a2^4*b1^2*y2*z1^3 + 3*a0*a2^4*b1^2*y2*z1^3 - 
         26*a2^3*b1^3*y2*z1^3 + 12*a0*a2^3*b1^3*y2*z1^3 + 
         13*a2^4*b1^3*y2*z1^3 - 13*a0*a2^4*b1^3*y2*z1^3 + 
         24*a2^3*b1^4*y2*z1^3 - 18*a0*a2^3*b1^4*y2*z1^3 + 
         17*a2^4*b1^4*y2*z1^3 + 17*a0*a2^4*b1^4*y2*z1^3 - 
         6*a2^3*b1^5*y2*z1^3 + 12*a0*a2^3*b1^5*y2*z1^3 - 
         27*a2^4*b1^5*y2*z1^3 - 7*a0*a2^4*b1^5*y2*z1^3 - a2^3*b1^6*y2*z1^3 - 
         3*a0*a2^3*b1^6*y2*z1^3 + 6*a2^4*b1^6*y2*z1^3 - 6*a2^2*b1*y2^2*z1^3 + 
         4*a0*a2^2*b1*y2^2*z1^3 + 12*a2^3*b1*y2^2*z1^3 - 
         8*a0*a2^3*b1*y2^2*z1^3 - 6*a2^4*b1*y2^2*z1^3 + 
         4*a0*a2^4*b1*y2^2*z1^3 + 6*a2^2*b1^2*y2^2*z1^3 - 
         14*a0*a2^2*b1^2*y2^2*z1^3 - 25*a2^3*b1^2*y2^2*z1^3 + 
         20*a0*a2^3*b1^2*y2^2*z1^3 + 19*a2^4*b1^2*y2^2*z1^3 - 
         6*a0*a2^4*b1^2*y2^2*z1^3 + 6*a2^2*b1^3*y2^2*z1^3 + 
         8*a0*a2^2*b1^3*y2^2*z1^3 + 46*a2^3*b1^3*y2^2*z1^3 - 
         15*a0*a2^3*b1^3*y2^2*z1^3 - 37*a2^4*b1^3*y2^2*z1^3 + 
         15*a0*a2^4*b1^3*y2^2*z1^3 + 6*a2^2*b1^4*y2^2*z1^3 + 
         20*a0*a2^2*b1^4*y2^2*z1^3 - 66*a2^3*b1^4*y2^2*z1^3 + 
         3*a0*a2^3*b1^4*y2^2*z1^3 + 9*a2^4*b1^4*y2^2*z1^3 - 
         30*a0*a2^4*b1^4*y2^2*z1^3 - 24*a2^2*b1^5*y2^2*z1^3 - 
         28*a0*a2^2*b1^5*y2^2*z1^3 + 34*a2^3*b1^5*y2^2*z1^3 - 
         a0*a2^3*b1^5*y2^2*z1^3 + 17*a2^4*b1^5*y2^2*z1^3 + 
         7*a0*a2^4*b1^5*y2^2*z1^3 + 12*a2^2*b1^6*y2^2*z1^3 + 
         10*a0*a2^2*b1^6*y2^2*z1^3 - a2^3*b1^6*y2^2*z1^3 + 
         a0*a2^3*b1^6*y2^2*z1^3 - 2*a2^4*b1^6*y2^2*z1^3 - 2*a2*y2^3*z1^3 + 
         5*a0*a2*y2^3*z1^3 + 6*a2^2*y2^3*z1^3 - 15*a0*a2^2*y2^3*z1^3 - 
         6*a2^3*y2^3*z1^3 + 15*a0*a2^3*y2^3*z1^3 + 2*a2^4*y2^3*z1^3 - 
         5*a0*a2^4*y2^3*z1^3 + 5*a2*b1*y2^3*z1^3 - 2*a0*a2*b1*y2^3*z1^3 - 
         7*a0*a2^2*b1*y2^3*z1^3 - 15*a2^3*b1*y2^3*z1^3 + 
         20*a0*a2^3*b1*y2^3*z1^3 + 10*a2^4*b1*y2^3*z1^3 - 
         11*a0*a2^4*b1*y2^3*z1^3 - 7*a2*b1^2*y2^3*z1^3 - 
         23*a0*a2*b1^2*y2^3*z1^3 + 3*a2^2*b1^2*y2^3*z1^3 + 
         112*a0*a2^2*b1^2*y2^3*z1^3 + 14*a2^3*b1^2*y2^3*z1^3 - 
         125*a0*a2^3*b1^2*y2^3*z1^3 - 10*a2^4*b1^2*y2^3*z1^3 + 
         36*a0*a2^4*b1^2*y2^3*z1^3 + 18*a2*b1^3*y2^3*z1^3 + 
         36*a0*a2*b1^3*y2^3*z1^3 - 57*a2^2*b1^3*y2^3*z1^3 - 
         132*a0*a2^2*b1^3*y2^3*z1^3 + 22*a2^3*b1^3*y2^3*z1^3 + 
         85*a0*a2^3*b1^3*y2^3*z1^3 + 10*a2^4*b1^3*y2^3*z1^3 - 
         7*a0*a2^4*b1^3*y2^3*z1^3 - 32*a2*b1^4*y2^3*z1^3 - 
         25*a0*a2*b1^4*y2^3*z1^3 + 63*a2^2*b1^4*y2^3*z1^3 + 
         19*a0*a2^2*b1^4*y2^3*z1^3 + 6*a2^3*b1^4*y2^3*z1^3 + 
         16*a0*a2^3*b1^4*y2^3*z1^3 - 10*a2^4*b1^4*y2^3*z1^3 + 
         17*a0*a2^4*b1^4*y2^3*z1^3 + 25*a2*b1^5*y2^3*z1^3 + 
         14*a0*a2*b1^5*y2^3*z1^3 - 3*a2^2*b1^5*y2^3*z1^3 + 
         35*a0*a2^2*b1^5*y2^3*z1^3 - 23*a2^3*b1^5*y2^3*z1^3 - 
         13*a0*a2^3*b1^5*y2^3*z1^3 - 2*a2^4*b1^5*y2^3*z1^3 - 
         7*a2*b1^6*y2^3*z1^3 - 5*a0*a2*b1^6*y2^3*z1^3 - 
         12*a2^2*b1^6*y2^3*z1^3 - 12*a0*a2^2*b1^6*y2^3*z1^3 + 
         2*a2^3*b1^6*y2^3*z1^3 + 2*a0*a2^3*b1^6*y2^3*z1^3 + y2^4*z1^3 - 
         4*a0*y2^4*z1^3 - 2*a2*y2^4*z1^3 + 8*a0*a2*y2^4*z1^3 + 
         2*a2^3*y2^4*z1^3 - 8*a0*a2^3*y2^4*z1^3 - a2^4*y2^4*z1^3 + 
         4*a0*a2^4*y2^4*z1^3 - 5*b1*y2^4*z1^3 + 4*a0*b1*y2^4*z1^3 + 
         14*a2*b1*y2^4*z1^3 - 2*a0*a2*b1*y2^4*z1^3 - 21*a2^2*b1*y2^4*z1^3 - 
         7*a0*a2^2*b1*y2^4*z1^3 + 20*a2^3*b1*y2^4*z1^3 + 
         4*a0*a2^3*b1*y2^4*z1^3 - 8*a2^4*b1*y2^4*z1^3 + 
         a0*a2^4*b1*y2^4*z1^3 + 10*b1^2*y2^4*z1^3 + 22*a0*b1^2*y2^4*z1^3 - 
         29*a2*b1^2*y2^4*z1^3 - 57*a0*a2*b1^2*y2^4*z1^3 + 
         39*a2^2*b1^2*y2^4*z1^3 - 11*a0*a2^2*b1^2*y2^4*z1^3 - 
         26*a2^3*b1^2*y2^4*z1^3 + 81*a0*a2^3*b1^2*y2^4*z1^3 + 
         6*a2^4*b1^2*y2^4*z1^3 - 35*a0*a2^4*b1^2*y2^4*z1^3 - 
         10*b1^3*y2^4*z1^3 - 48*a0*b1^3*y2^4*z1^3 + 16*a2*b1^3*y2^4*z1^3 + 
         94*a0*a2*b1^3*y2^4*z1^3 + 9*a2^2*b1^3*y2^4*z1^3 + 
         34*a0*a2^2*b1^3*y2^4*z1^3 - 20*a2^3*b1^3*y2^4*z1^3 - 
         67*a0*a2^3*b1^3*y2^4*z1^3 + 6*a2^4*b1^3*y2^4*z1^3 + 
         3*a0*a2^4*b1^3*y2^4*z1^3 + 5*b1^4*y2^4*z1^3 + 32*a0*b1^4*y2^4*z1^3 + 
         16*a2*b1^4*y2^4*z1^3 - 40*a0*a2*b1^4*y2^4*z1^3 - 
         51*a2^2*b1^4*y2^4*z1^3 - 5*a0*a2^2*b1^4*y2^4*z1^3 + 
         28*a2^3*b1^4*y2^4*z1^3 - 13*a0*a2^3*b1^4*y2^4*z1^3 - 
         3*a2^4*b1^4*y2^4*z1^3 - 3*a0*a2^4*b1^4*y2^4*z1^3 - b1^5*y2^4*z1^3 - 
         4*a0*b1^5*y2^4*z1^3 - 22*a2*b1^5*y2^4*z1^3 - 12*a0*a2*b1^5*y2^4*
          z1^3 + 24*a2^2*b1^5*y2^4*z1^3 - 13*a0*a2^2*b1^5*y2^4*z1^3 - 
         4*a2^3*b1^5*y2^4*z1^3 + 3*a0*a2^3*b1^5*y2^4*z1^3 - 
         2*a0*b1^6*y2^4*z1^3 + 7*a2*b1^6*y2^4*z1^3 + 9*a0*a2*b1^6*y2^4*z1^3 + 
         2*a0*a2^2*b1^6*y2^4*z1^3 + 3*a0*y2^5*z1^3 - 9*a0*a2*y2^5*z1^3 + 
         9*a0*a2^2*y2^5*z1^3 - 3*a0*a2^3*y2^5*z1^3 - a0*b1*y2^5*z1^3 - 
         7*a0*a2*b1*y2^5*z1^3 + 25*a0*a2^2*b1*y2^5*z1^3 - 
         25*a0*a2^3*b1*y2^5*z1^3 + 8*a0*a2^4*b1*y2^5*z1^3 - 
         24*a0*b1^2*y2^5*z1^3 + 86*a0*a2*b1^2*y2^5*z1^3 - 
         93*a0*a2^2*b1^2*y2^5*z1^3 + 29*a0*a2^3*b1^2*y2^5*z1^3 + 
         2*a0*a2^4*b1^2*y2^5*z1^3 + 46*a0*b1^3*y2^5*z1^3 - 
         122*a0*a2*b1^3*y2^5*z1^3 + 78*a0*a2^2*b1^3*y2^5*z1^3 - 
         7*a0*a2^3*b1^3*y2^5*z1^3 - 29*a0*b1^4*y2^5*z1^3 + 
         55*a0*a2*b1^4*y2^5*z1^3 - 22*a0*a2^2*b1^4*y2^5*z1^3 + 
         6*a0*a2^3*b1^4*y2^5*z1^3 + 3*a0*b1^5*y2^5*z1^3 + 
         a0*a2*b1^5*y2^5*z1^3 + 3*a0*a2^2*b1^5*y2^5*z1^3 + 
         2*a0*b1^6*y2^5*z1^3 - 4*a0*a2*b1^6*y2^5*z1^3 - a2^4*b1^3*z1^4 + 
         3*a2^4*b1^4*z1^4 - 3*a2^4*b1^5*z1^4 + a2^4*b1^6*z1^4 - 
         9*a2^3*b1^2*y2*z1^4 + a0*a2^3*b1^2*y2*z1^4 + 9*a2^4*b1^2*y2*z1^4 - 
         a0*a2^4*b1^2*y2*z1^4 + 26*a2^3*b1^3*y2*z1^4 - 4*a0*a2^3*b1^3*y2*
          z1^4 - 19*a2^4*b1^3*y2*z1^4 + 4*a0*a2^4*b1^3*y2*z1^4 - 
         24*a2^3*b1^4*y2*z1^4 + 6*a0*a2^3*b1^4*y2*z1^4 + 
         5*a2^4*b1^4*y2*z1^4 - 5*a0*a2^4*b1^4*y2*z1^4 + 6*a2^3*b1^5*y2*z1^4 - 
         4*a0*a2^3*b1^5*y2*z1^4 + 6*a2^4*b1^5*y2*z1^4 + 
         2*a0*a2^4*b1^5*y2*z1^4 + a2^3*b1^6*y2*z1^4 + a0*a2^3*b1^6*y2*z1^4 - 
         a2^4*b1^6*y2*z1^4 + 3*a2^2*b1*y2^2*z1^4 + 4*a0*a2^2*b1*y2^2*z1^4 - 
         6*a2^3*b1*y2^2*z1^4 - 8*a0*a2^3*b1*y2^2*z1^4 + 3*a2^4*b1*y2^2*z1^4 + 
         4*a0*a2^4*b1*y2^2*z1^4 + 3*a2^2*b1^2*y2^2*z1^4 - 
         10*a0*a2^2*b1^2*y2^2*z1^4 + 11*a2^3*b1^2*y2^2*z1^4 + 
         23*a0*a2^3*b1^2*y2^2*z1^4 - 14*a2^4*b1^2*y2^2*z1^4 - 
         13*a0*a2^4*b1^2*y2^2*z1^4 - 22*a2^2*b1^3*y2^2*z1^4 + 
         7*a0*a2^2*b1^3*y2^2*z1^4 - 24*a2^3*b1^3*y2^2*z1^4 - 
         17*a0*a2^3*b1^3*y2^2*z1^4 + 31*a2^4*b1^3*y2^2*z1^4 + 
         5*a0*a2^4*b1^3*y2^2*z1^4 + 18*a2^2*b1^4*y2^2*z1^4 - 
         a0*a2^2*b1^4*y2^2*z1^4 + 38*a2^3*b1^4*y2^2*z1^4 - 
         4*a0*a2^3*b1^4*y2^2*z1^4 - 17*a2^4*b1^4*y2^2*z1^4 + 
         11*a0*a2^4*b1^4*y2^2*z1^4 + 3*a2^2*b1^5*y2^2*z1^4 + 
         a0*a2^2*b1^5*y2^2*z1^4 - 18*a2^3*b1^5*y2^2*z1^4 + 
         7*a0*a2^3*b1^5*y2^2*z1^4 - 3*a2^4*b1^5*y2^2*z1^4 - 
         2*a0*a2^4*b1^5*y2^2*z1^4 - 5*a2^2*b1^6*y2^2*z1^4 - 
         a0*a2^2*b1^6*y2^2*z1^4 - a2^3*b1^6*y2^2*z1^4 - 
         a0*a2^3*b1^6*y2^2*z1^4 + 5*a2*y2^3*z1^4 - 11*a0*a2*y2^3*z1^4 - 
         15*a2^2*y2^3*z1^4 + 33*a0*a2^2*y2^3*z1^4 + 15*a2^3*y2^3*z1^4 - 
         33*a0*a2^3*y2^3*z1^4 - 5*a2^4*y2^3*z1^4 + 11*a0*a2^4*y2^3*z1^4 - 
         16*a2*b1*y2^3*z1^4 + 22*a0*a2*b1*y2^3*z1^4 + 35*a2^2*b1*y2^3*z1^4 - 
         60*a0*a2^2*b1*y2^3*z1^4 - 22*a2^3*b1*y2^3*z1^4 + 
         54*a0*a2^3*b1*y2^3*z1^4 + 3*a2^4*b1*y2^3*z1^4 - 
         16*a0*a2^4*b1*y2^3*z1^4 + 17*a2*b1^2*y2^3*z1^4 + 
         5*a0*a2*b1^2*y2^3*z1^4 - 40*a2^2*b1^2*y2^3*z1^4 - 
         22*a0*a2^2*b1^2*y2^3*z1^4 + 22*a2^3*b1^2*y2^3*z1^4 + 
         14*a0*a2^3*b1^2*y2^3*z1^4 + a2^4*b1^2*y2^3*z1^4 + 
         3*a0*a2^4*b1^2*y2^3*z1^4 - 8*a2*b1^3*y2^3*z1^4 - 
         36*a0*a2*b1^3*y2^3*z1^4 + 55*a2^2*b1^3*y2^3*z1^4 + 
         95*a0*a2^2*b1^3*y2^3*z1^4 - 28*a2^3*b1^3*y2^3*z1^4 - 
         39*a0*a2^3*b1^3*y2^3*z1^4 - 6*a2^4*b1^3*y2^3*z1^4 - 
         5*a0*a2^4*b1^3*y2^3*z1^4 + 7*a2*b1^4*y2^3*z1^4 + 
         23*a0*a2*b1^4*y2^3*z1^4 - 50*a2^2*b1^4*y2^3*z1^4 - 
         48*a0*a2^2*b1^4*y2^3*z1^4 + 3*a2^3*b1^4*y2^3*z1^4 + 
         9*a0*a2^3*b1^4*y2^3*z1^4 + 7*a2^4*b1^4*y2^3*z1^4 - 
         8*a0*a2^4*b1^4*y2^3*z1^4 - 8*a2*b1^5*y2^3*z1^4 - 
         2*a0*a2*b1^5*y2^3*z1^4 + 10*a2^2*b1^5*y2^3*z1^4 + 
         a0*a2^2*b1^5*y2^3*z1^4 + 10*a2^3*b1^5*y2^3*z1^4 - 
         5*a0*a2^3*b1^5*y2^3*z1^4 + 3*a2*b1^6*y2^3*z1^4 - 
         a0*a2*b1^6*y2^3*z1^4 + 5*a2^2*b1^6*y2^3*z1^4 + 
         a0*a2^2*b1^6*y2^3*z1^4 - 2*y2^4*z1^4 + 8*a0*y2^4*z1^4 + 
         3*a2*y2^4*z1^4 - 17*a0*a2*y2^4*z1^4 + 3*a2^2*y2^4*z1^4 + 
         3*a0*a2^2*y2^4*z1^4 - 7*a2^3*y2^4*z1^4 + 13*a0*a2^3*y2^4*z1^4 + 
         3*a2^4*y2^4*z1^4 - 7*a0*a2^4*y2^4*z1^4 + 10*b1*y2^4*z1^4 - 
         23*a0*b1*y2^4*z1^4 - 22*a2*b1*y2^4*z1^4 + 43*a0*a2*b1*y2^4*z1^4 + 
         16*a2^2*b1*y2^4*z1^4 - 6*a0*a2^2*b1*y2^4*z1^4 - 
         6*a2^3*b1*y2^4*z1^4 - 25*a0*a2^3*b1*y2^4*z1^4 + 
         2*a2^4*b1*y2^4*z1^4 + 11*a0*a2^4*b1*y2^4*z1^4 - 20*b1^2*y2^4*z1^4 + 
         13*a0*b1^2*y2^4*z1^4 + 55*a2*b1^2*y2^4*z1^4 - 23*a0*a2*b1^2*y2^4*
          z1^4 - 59*a2^2*b1^2*y2^4*z1^4 + 35*a0*a2^2*b1^2*y2^4*z1^4 + 
         32*a2^3*b1^2*y2^4*z1^4 - 36*a0*a2^3*b1^2*y2^4*z1^4 - 
         8*a2^4*b1^2*y2^4*z1^4 + 11*a0*a2^4*b1^2*y2^4*z1^4 + 
         20*b1^3*y2^4*z1^4 + 18*a0*b1^3*y2^4*z1^4 - 60*a2*b1^3*y2^4*z1^4 - 
         20*a0*a2*b1^3*y2^4*z1^4 + 51*a2^2*b1^3*y2^4*z1^4 - 
         60*a0*a2^2*b1^3*y2^4*z1^4 - 18*a2^3*b1^3*y2^4*z1^4 + 
         47*a0*a2^3*b1^3*y2^4*z1^4 + 3*a2^4*b1^3*y2^4*z1^4 - 
         10*b1^4*y2^4*z1^4 - 22*a0*b1^4*y2^4*z1^4 + 25*a2*b1^4*y2^4*z1^4 + 
         23*a0*a2*b1^4*y2^4*z1^4 - 4*a2^2*b1^4*y2^4*z1^4 + 
         24*a0*a2^2*b1^4*y2^4*z1^4 - a2^3*b1^4*y2^4*z1^4 + 
         a0*a2^3*b1^4*y2^4*z1^4 + 2*b1^5*y2^4*z1^4 + 5*a0*b1^5*y2^4*z1^4 + 
         2*a2*b1^5*y2^4*z1^4 - 7*a0*a2*b1^5*y2^4*z1^4 - 
         7*a2^2*b1^5*y2^4*z1^4 + 4*a0*a2^2*b1^5*y2^4*z1^4 + 
         a0*b1^6*y2^4*z1^4 - 3*a2*b1^6*y2^4*z1^4 + a0*a2*b1^6*y2^4*z1^4 - 
         6*a0*y2^5*z1^4 + 20*a0*a2*y2^5*z1^4 - 24*a0*a2^2*y2^5*z1^4 + 
         12*a0*a2^3*y2^5*z1^4 - 2*a0*a2^4*y2^5*z1^4 + 17*a0*b1*y2^5*z1^4 - 
         43*a0*a2*b1*y2^5*z1^4 + 32*a0*a2^2*b1*y2^5*z1^4 - 
         3*a0*a2^3*b1*y2^5*z1^4 - 3*a0*a2^4*b1*y2^5*z1^4 - 
         9*a0*b1^2*y2^5*z1^4 + 6*a0*a2*b1^2*y2^5*z1^4 + 9*a0*a2^2*b1^2*y2^5*
          z1^4 - 6*a0*a2^3*b1^2*y2^5*z1^4 - 14*a0*b1^3*y2^5*z1^4 + 
         40*a0*a2*b1^3*y2^5*z1^4 - 18*a0*a2^2*b1^3*y2^5*z1^4 - 
         3*a0*a2^3*b1^3*y2^5*z1^4 + 16*a0*b1^4*y2^5*z1^4 - 
         26*a0*a2*b1^4*y2^5*z1^4 + a0*a2^2*b1^4*y2^5*z1^4 - 
         3*a0*b1^5*y2^5*z1^4 + 3*a0*a2*b1^5*y2^5*z1^4 - a0*b1^6*y2^5*z1^4 + 
         3*a2^3*b1^2*y2*z1^5 - 3*a2^4*b1^2*y2*z1^5 - 9*a2^3*b1^3*y2*z1^5 + 
         7*a2^4*b1^3*y2*z1^5 + 9*a2^3*b1^4*y2*z1^5 - 4*a2^4*b1^4*y2*z1^5 - 
         3*a2^3*b1^5*y2*z1^5 - 4*a0*a2^2*b1*y2^2*z1^5 + 
         8*a0*a2^3*b1*y2^2*z1^5 - 4*a0*a2^4*b1*y2^2*z1^5 - 
         5*a2^2*b1^2*y2^2*z1^5 + 14*a0*a2^2*b1^2*y2^2*z1^5 + 
         3*a2^3*b1^2*y2^2*z1^5 - 26*a0*a2^3*b1^2*y2^2*z1^5 + 
         2*a2^4*b1^2*y2^2*z1^5 + 12*a0*a2^4*b1^2*y2^2*z1^5 + 
         15*a2^2*b1^3*y2^2*z1^5 - 18*a0*a2^2*b1^3*y2^2*z1^5 - 
         2*a2^3*b1^3*y2^2*z1^5 + 29*a0*a2^3*b1^3*y2^2*z1^5 - 
         7*a2^4*b1^3*y2^2*z1^5 - 10*a0*a2^4*b1^3*y2^2*z1^5 - 
         15*a2^2*b1^4*y2^2*z1^5 + 10*a0*a2^2*b1^4*y2^2*z1^5 - 
         5*a2^3*b1^4*y2^2*z1^5 - 12*a0*a2^3*b1^4*y2^2*z1^5 + 
         5*a2^4*b1^4*y2^2*z1^5 + a0*a2^4*b1^4*y2^2*z1^5 + 
         5*a2^2*b1^5*y2^2*z1^5 - 2*a0*a2^2*b1^5*y2^2*z1^5 + 
         4*a2^3*b1^5*y2^2*z1^5 + a0*a2^3*b1^5*y2^2*z1^5 - 3*a2*y2^3*z1^5 + 
         6*a0*a2*y2^3*z1^5 + 9*a2^2*y2^3*z1^5 - 18*a0*a2^2*y2^3*z1^5 - 
         9*a2^3*y2^3*z1^5 + 18*a0*a2^3*y2^3*z1^5 + 3*a2^4*y2^3*z1^5 - 
         6*a0*a2^4*y2^3*z1^5 + 11*a2*b1*y2^3*z1^5 - 16*a0*a2*b1*y2^3*z1^5 - 
         29*a2^2*b1*y2^3*z1^5 + 46*a0*a2^2*b1*y2^3*z1^5 + 
         25*a2^3*b1*y2^3*z1^5 - 44*a0*a2^3*b1*y2^3*z1^5 - 
         7*a2^4*b1*y2^3*z1^5 + 14*a0*a2^4*b1*y2^3*z1^5 - 
         14*a2*b1^2*y2^3*z1^5 + 8*a0*a2*b1^2*y2^3*z1^5 + 
         41*a2^2*b1^2*y2^3*z1^5 - 29*a0*a2^2*b1^2*y2^3*z1^5 - 
         35*a2^3*b1^2*y2^3*z1^5 + 34*a0*a2^3*b1^2*y2^3*z1^5 + 
         8*a2^4*b1^2*y2^3*z1^5 - 13*a0*a2^4*b1^2*y2^3*z1^5 + 
         6*a2*b1^3*y2^3*z1^5 + 12*a0*a2*b1^3*y2^3*z1^5 - 
         39*a2^2*b1^3*y2^3*z1^5 - 9*a0*a2^2*b1^3*y2^3*z1^5 + 
         31*a2^3*b1^3*y2^3*z1^5 - 14*a0*a2^3*b1^3*y2^3*z1^5 - 
         4*a2^4*b1^3*y2^3*z1^5 + 8*a0*a2^4*b1^3*y2^3*z1^5 + 
         a2*b1^4*y2^3*z1^5 - 14*a0*a2*b1^4*y2^3*z1^5 + 26*a2^2*b1^4*y2^3*
          z1^5 + 11*a0*a2^2*b1^4*y2^3*z1^5 - 12*a2^3*b1^4*y2^3*z1^5 + 
         6*a0*a2^3*b1^4*y2^3*z1^5 - a2*b1^5*y2^3*z1^5 + 
         4*a0*a2*b1^5*y2^3*z1^5 - 8*a2^2*b1^5*y2^3*z1^5 - 
         a0*a2^2*b1^5*y2^3*z1^5 + y2^4*z1^5 - 4*a0*y2^4*z1^5 - a2*y2^4*z1^5 + 
         8*a0*a2*y2^4*z1^5 - 3*a2^2*y2^4*z1^5 + 5*a2^3*y2^4*z1^5 - 
         8*a0*a2^3*y2^4*z1^5 - 2*a2^4*y2^4*z1^5 + 4*a0*a2^4*y2^4*z1^5 - 
         5*b1*y2^4*z1^5 + 14*a0*b1*y2^4*z1^5 + 8*a2*b1*y2^4*z1^5 - 
         23*a0*a2*b1*y2^4*z1^5 + 2*a2^2*b1*y2^4*z1^5 - 4*a0*a2^2*b1*y2^4*
          z1^5 - 8*a2^3*b1*y2^4*z1^5 + 21*a0*a2^3*b1*y2^4*z1^5 + 
         3*a2^4*b1*y2^4*z1^5 - 8*a0*a2^4*b1*y2^4*z1^5 + 10*b1^2*y2^4*z1^5 - 
         16*a0*b1^2*y2^4*z1^5 - 22*a2*b1^2*y2^4*z1^5 + 22*a0*a2*b1^2*y2^4*
          z1^5 + 12*a2^2*b1^2*y2^4*z1^5 - a0*a2^2*b1^2*y2^4*z1^5 + 
         a2^3*b1^2*y2^4*z1^5 - 6*a0*a2^3*b1^2*y2^4*z1^5 - 
         a2^4*b1^2*y2^4*z1^5 + a0*a2^4*b1^2*y2^4*z1^5 - 10*b1^3*y2^4*z1^5 + 
         4*a0*b1^3*y2^4*z1^5 + 28*a2*b1^3*y2^4*z1^5 - 8*a0*a2*b1^3*y2^4*
          z1^5 - 18*a2^2*b1^3*y2^4*z1^5 + 14*a0*a2^2*b1^3*y2^4*z1^5 + 
         2*a2^3*b1^3*y2^4*z1^5 - 7*a0*a2^3*b1^3*y2^4*z1^5 + 
         5*b1^4*y2^4*z1^5 + 4*a0*b1^4*y2^4*z1^5 - 17*a2*b1^4*y2^4*z1^5 + 
         2*a0*a2*b1^4*y2^4*z1^5 + 7*a2^2*b1^4*y2^4*z1^5 - 
         9*a0*a2^2*b1^4*y2^4*z1^5 - b1^5*y2^4*z1^5 - 2*a0*b1^5*y2^4*z1^5 + 
         4*a2*b1^5*y2^4*z1^5 - a0*a2*b1^5*y2^4*z1^5 + 3*a0*y2^5*z1^5 - 
         10*a0*a2*y2^5*z1^5 + 12*a0*a2^2*y2^5*z1^5 - 6*a0*a2^3*y2^5*z1^5 + 
         a0*a2^4*y2^5*z1^5 - 11*a0*b1*y2^5*z1^5 + 28*a0*a2*b1*y2^5*z1^5 - 
         23*a0*a2^2*b1*y2^5*z1^5 + 6*a0*a2^3*b1*y2^5*z1^5 + 
         14*a0*b1^2*y2^5*z1^5 - 24*a0*a2*b1^2*y2^5*z1^5 + 
         10*a0*a2^2*b1^2*y2^5*z1^5 - 6*a0*b1^3*y2^5*z1^5 + 
         4*a0*a2*b1^3*y2^5*z1^5 + a0*a2^2*b1^3*y2^5*z1^5 - 
         a0*b1^4*y2^5*z1^5 + 2*a0*a2*b1^4*y2^5*z1^5 + a0*b1^5*y2^5*z1^5))/
       (a2*(-1 + b1)^2*(-1 + a2 + b1)*(-1 + y2)*(-1 + z1)^2*
        (-(a2*b1) + a2*b1*y2 + a2*b1*z1 + y2*z1 - a2*y2*z1 - b1*y2*z1)^4)), 
     (a0*b1*y2^2*(b1 - z1)*z1*(a0*a2^3*b1^3 - a0*a2^4*b1^3 - 
        a0^2*a2^2*b1^3*y2 - 3*a0*a2^3*b1^3*y2 + a0^2*a2^3*b1^3*y2 + 
        3*a0*a2^4*b1^3*y2 + 3*a0^2*a2^2*b1^3*y2^2 + 3*a0*a2^3*b1^3*y2^2 - 
        3*a0^2*a2^3*b1^3*y2^2 - 3*a0*a2^4*b1^3*y2^2 - 3*a0^2*a2^2*b1^3*y2^3 - 
        a0*a2^3*b1^3*y2^3 + 3*a0^2*a2^3*b1^3*y2^3 + a0*a2^4*b1^3*y2^3 + 
        a0^2*a2^2*b1^3*y2^4 - a0^2*a2^3*b1^3*y2^4 - 5*a0*a2^3*b1^2*z1 - 
        a0^2*a2^3*b1^2*z1 + 5*a0*a2^4*b1^2*z1 + a0^2*a2^4*b1^2*z1 + 
        a2^3*b1^3*z1 + 3*a0*a2^3*b1^3*z1 + a0^2*a2^3*b1^3*z1 - a2^4*b1^3*z1 + 
        2*a0*a2^2*b1^2*y2*z1 + 8*a0^2*a2^2*b1^2*y2*z1 + 
        11*a0*a2^3*b1^2*y2*z1 - 7*a0^2*a2^3*b1^2*y2*z1 - 
        13*a0*a2^4*b1^2*y2*z1 - a0^2*a2^4*b1^2*y2*z1 - 7*a0*a2^2*b1^3*y2*z1 - 
        6*a0^2*a2^2*b1^3*y2*z1 - 2*a2^3*b1^3*y2*z1 - 2*a0*a2^3*b1^3*y2*z1 - 
        a0^2*a2^3*b1^3*y2*z1 + 2*a2^4*b1^3*y2*z1 - 4*a0^2*a2*b1^2*y2^2*z1 - 
        4*a0*a2^2*b1^2*y2^2*z1 - 14*a0^2*a2^2*b1^2*y2^2*z1 - 
        7*a0*a2^3*b1^2*y2^2*z1 + 19*a0^2*a2^3*b1^2*y2^2*z1 + 
        11*a0*a2^4*b1^2*y2^2*z1 - a0^2*a2^4*b1^2*y2^2*z1 + 
        8*a0^2*a2*b1^3*y2^2*z1 + 14*a0*a2^2*b1^3*y2^2*z1 + 
        8*a0^2*a2^2*b1^3*y2^2*z1 + a2^3*b1^3*y2^2*z1 - 5*a0*a2^3*b1^3*y2^2*
         z1 - a0^2*a2^3*b1^3*y2^2*z1 - a2^4*b1^3*y2^2*z1 + 
        8*a0^2*a2*b1^2*y2^3*z1 + 2*a0*a2^2*b1^2*y2^3*z1 + 
        4*a0^2*a2^2*b1^2*y2^3*z1 + a0*a2^3*b1^2*y2^3*z1 - 
        13*a0^2*a2^3*b1^2*y2^3*z1 - 3*a0*a2^4*b1^2*y2^3*z1 + 
        a0^2*a2^4*b1^2*y2^3*z1 - 16*a0^2*a2*b1^3*y2^3*z1 - 
        7*a0*a2^2*b1^3*y2^3*z1 + 2*a0^2*a2^2*b1^3*y2^3*z1 + 
        4*a0*a2^3*b1^3*y2^3*z1 + a0^2*a2^3*b1^3*y2^3*z1 - 
        4*a0^2*a2*b1^2*y2^4*z1 + 2*a0^2*a2^2*b1^2*y2^4*z1 + 
        2*a0^2*a2^3*b1^2*y2^4*z1 + 8*a0^2*a2*b1^3*y2^4*z1 - 
        4*a0^2*a2^2*b1^3*y2^4*z1 - a2^3*b1^2*z1^2 + 12*a0*a2^3*b1^2*z1^2 + 
        3*a0^2*a2^3*b1^2*z1^2 + a2^4*b1^2*z1^2 - 12*a0*a2^4*b1^2*z1^2 - 
        3*a0^2*a2^4*b1^2*z1^2 - 3*a2^3*b1^3*z1^2 - 14*a0*a2^3*b1^3*z1^2 - 
        3*a0^2*a2^3*b1^3*z1^2 + 3*a2^4*b1^3*z1^2 + 6*a0*a2^4*b1^3*z1^2 + 
        10*a0*a2^2*b1*y2*z1^2 - 4*a0^2*a2^2*b1*y2*z1^2 - 
        20*a0*a2^3*b1*y2*z1^2 + 8*a0^2*a2^3*b1*y2*z1^2 + 
        10*a0*a2^4*b1*y2*z1^2 - 4*a0^2*a2^4*b1*y2*z1^2 - 
        2*a2^2*b1^2*y2*z1^2 - 14*a0*a2^2*b1^2*y2*z1^2 - 
        10*a0^2*a2^2*b1^2*y2*z1^2 + 6*a2^3*b1^2*y2*z1^2 - 
        10*a0*a2^3*b1^2*y2*z1^2 + 4*a0^2*a2^3*b1^2*y2*z1^2 - 
        4*a2^4*b1^2*y2*z1^2 + 24*a0*a2^4*b1^2*y2*z1^2 + 
        6*a0^2*a2^4*b1^2*y2*z1^2 + 2*a2^2*b1^3*y2*z1^2 + 
        24*a0*a2^2*b1^3*y2*z1^2 + 16*a0^2*a2^2*b1^3*y2*z1^2 + 
        2*a2^3*b1^3*y2*z1^2 + 9*a0*a2^3*b1^3*y2*z1^2 - 4*a2^4*b1^3*y2*z1^2 - 
        9*a0*a2^4*b1^3*y2*z1^2 - 7*a0*a2*b1*y2^2*z1^2 - 
        4*a0^2*a2*b1*y2^2*z1^2 + a0*a2^2*b1*y2^2*z1^2 + 
        14*a0^2*a2^2*b1*y2^2*z1^2 + 19*a0*a2^3*b1*y2^2*z1^2 - 
        16*a0^2*a2^3*b1*y2^2*z1^2 - 13*a0*a2^4*b1*y2^2*z1^2 + 
        6*a0^2*a2^4*b1*y2^2*z1^2 + 14*a0*a2*b1^2*y2^2*z1^2 + 
        2*a0^2*a2*b1^2*y2^2*z1^2 + 2*a2^2*b1^2*y2^2*z1^2 + 
        26*a0^2*a2^2*b1^2*y2^2*z1^2 - 5*a2^3*b1^2*y2^2*z1^2 - 
        2*a0*a2^3*b1^2*y2^2*z1^2 - 25*a0^2*a2^3*b1^2*y2^2*z1^2 + 
        3*a2^4*b1^2*y2^2*z1^2 - 12*a0*a2^4*b1^2*y2^2*z1^2 - 
        3*a0^2*a2^4*b1^2*y2^2*z1^2 - 7*a0*a2*b1^3*y2^2*z1^2 - 
        14*a0^2*a2*b1^3*y2^2*z1^2 - 2*a2^2*b1^3*y2^2*z1^2 - 
        31*a0*a2^2*b1^3*y2^2*z1^2 - 22*a0^2*a2^2*b1^3*y2^2*z1^2 + 
        a2^3*b1^3*y2^2*z1^2 + 11*a0*a2^3*b1^3*y2^2*z1^2 + 
        6*a0^2*a2^3*b1^3*y2^2*z1^2 + a2^4*b1^3*y2^2*z1^2 + 
        3*a0*a2^4*b1^3*y2^2*z1^2 + 5*a0^2*b1*y2^3*z1^2 + 
        7*a0*a2*b1*y2^3*z1^2 - 5*a0^2*a2*b1*y2^3*z1^2 - 
        11*a0*a2^2*b1*y2^3*z1^2 - 7*a0^2*a2^2*b1*y2^3*z1^2 + 
        a0*a2^3*b1*y2^3*z1^2 + 9*a0^2*a2^3*b1*y2^3*z1^2 + 
        3*a0*a2^4*b1*y2^3*z1^2 - 2*a0^2*a2^4*b1*y2^3*z1^2 - 
        4*a0^2*b1^2*y2^3*z1^2 - 14*a0*a2*b1^2*y2^3*z1^2 - 
        4*a0^2*a2*b1^2*y2^3*z1^2 + 14*a0*a2^2*b1^2*y2^3*z1^2 - 
        10*a0^2*a2^2*b1^2*y2^3*z1^2 + 18*a0^2*a2^3*b1^2*y2^3*z1^2 - 
        a0^2*b1^3*y2^3*z1^2 + 7*a0*a2*b1^3*y2^3*z1^2 + 27*a0^2*a2*b1^3*y2^3*
         z1^2 + 7*a0*a2^2*b1^3*y2^3*z1^2 + a0^2*a2^2*b1^3*y2^3*z1^2 - 
        6*a0*a2^3*b1^3*y2^3*z1^2 - 3*a0^2*a2^3*b1^3*y2^3*z1^2 - 
        5*a0^2*b1*y2^4*z1^2 + 9*a0^2*a2*b1*y2^4*z1^2 - 3*a0^2*a2^2*b1*y2^4*
         z1^2 - a0^2*a2^3*b1*y2^4*z1^2 + 4*a0^2*b1^2*y2^4*z1^2 + 
        2*a0^2*a2*b1^2*y2^4*z1^2 - 6*a0^2*a2^2*b1^2*y2^4*z1^2 + 
        a0^2*b1^3*y2^4*z1^2 - 13*a0^2*a2*b1^3*y2^4*z1^2 + 
        5*a0^2*a2^2*b1^3*y2^4*z1^2 + 3*a2^3*b1^2*z1^3 - 6*a0*a2^3*b1^2*z1^3 - 
        3*a0^2*a2^3*b1^2*z1^3 - 3*a2^4*b1^2*z1^3 + 6*a0*a2^4*b1^2*z1^3 + 
        3*a0^2*a2^4*b1^2*z1^3 + 3*a2^3*b1^3*z1^3 + 14*a0*a2^3*b1^3*z1^3 + 
        3*a0^2*a2^3*b1^3*z1^3 - 3*a2^4*b1^3*z1^3 - 8*a0*a2^4*b1^3*z1^3 + 
        2*a2^2*b1*y2*z1^3 - 24*a0*a2^2*b1*y2*z1^3 + 4*a0^2*a2^2*b1*y2*z1^3 - 
        4*a2^3*b1*y2*z1^3 + 48*a0*a2^3*b1*y2*z1^3 - 8*a0^2*a2^3*b1*y2*z1^3 + 
        2*a2^4*b1*y2*z1^3 - 24*a0*a2^4*b1*y2*z1^3 + 4*a0^2*a2^4*b1*y2*z1^3 + 
        2*a2^2*b1^2*y2*z1^3 + 18*a0*a2^2*b1^2*y2*z1^3 - 
        2*a0^2*a2^2*b1^2*y2*z1^3 - 10*a2^3*b1^2*y2*z1^3 - 
        9*a0*a2^3*b1^2*y2*z1^3 + 11*a0^2*a2^3*b1^2*y2*z1^3 + 
        8*a2^4*b1^2*y2*z1^3 - 9*a0*a2^4*b1^2*y2*z1^3 - 9*a0^2*a2^4*b1^2*y2*
         z1^3 - 4*a2^2*b1^3*y2*z1^3 - 24*a0*a2^2*b1^3*y2*z1^3 - 
        10*a0^2*a2^2*b1^3*y2*z1^3 + 2*a2^3*b1^3*y2*z1^3 - 
        a0^2*a2^3*b1^3*y2*z1^3 + 2*a2^4*b1^3*y2*z1^3 + 
        6*a0*a2^4*b1^3*y2*z1^3 - 5*a0*a2*y2^2*z1^3 + 5*a0^2*a2*y2^2*z1^3 + 
        15*a0*a2^2*y2^2*z1^3 - 15*a0^2*a2^2*y2^2*z1^3 - 
        15*a0*a2^3*y2^2*z1^3 + 15*a0^2*a2^3*y2^2*z1^3 + 5*a0*a2^4*y2^2*z1^3 - 
        5*a0^2*a2^4*y2^2*z1^3 + a2*b1*y2^2*z1^3 + 19*a0*a2*b1*y2^2*z1^3 + 
        13*a0^2*a2*b1*y2^2*z1^3 - 5*a2^2*b1*y2^2*z1^3 - 
        14*a0*a2^2*b1*y2^2*z1^3 - 34*a0^2*a2^2*b1*y2^2*z1^3 + 
        7*a2^3*b1*y2^2*z1^3 - 29*a0*a2^3*b1*y2^2*z1^3 + 
        29*a0^2*a2^3*b1*y2^2*z1^3 - 3*a2^4*b1*y2^2*z1^3 + 
        24*a0*a2^4*b1*y2^2*z1^3 - 8*a0^2*a2^4*b1*y2^2*z1^3 - 
        2*a2*b1^2*y2^2*z1^3 - 23*a0*a2*b1^2*y2^2*z1^3 + 
        a0^2*a2*b1^2*y2^2*z1^3 + 4*a2^2*b1^2*y2^2*z1^3 + 
        11*a0*a2^2*b1^2*y2^2*z1^3 - 11*a0^2*a2^2*b1^2*y2^2*z1^3 + 
        a2^3*b1^2*y2^2*z1^3 + 11*a0*a2^3*b1^2*y2^2*z1^3 + 
        6*a0^2*a2^3*b1^2*y2^2*z1^3 - 3*a2^4*b1^2*y2^2*z1^3 + 
        a0*a2^4*b1^2*y2^2*z1^3 + 4*a0^2*a2^4*b1^2*y2^2*z1^3 + 
        a2*b1^3*y2^2*z1^3 + 9*a0*a2*b1^3*y2^2*z1^3 + 5*a0^2*a2*b1^3*y2^2*
         z1^3 + a2^2*b1^3*y2^2*z1^3 + 18*a0*a2^2*b1^3*y2^2*z1^3 + 
        12*a0^2*a2^2*b1^3*y2^2*z1^3 - 2*a2^3*b1^3*y2^2*z1^3 - 
        9*a0*a2^3*b1^3*y2^2*z1^3 - 2*a0^2*a2^3*b1^3*y2^2*z1^3 + 
        4*a0*y2^3*z1^3 - 4*a0^2*y2^3*z1^3 - 11*a0*a2*y2^3*z1^3 + 
        11*a0^2*a2*y2^3*z1^3 + 9*a0*a2^2*y2^3*z1^3 - 9*a0^2*a2^2*y2^3*z1^3 - 
        a0*a2^3*y2^3*z1^3 + a0^2*a2^3*y2^3*z1^3 - a0*a2^4*y2^3*z1^3 + 
        a0^2*a2^4*y2^3*z1^3 - 7*a0*b1*y2^3*z1^3 - 8*a0^2*b1*y2^3*z1^3 + 
        2*a0*a2*b1*y2^3*z1^3 + 5*a0^2*a2*b1*y2^3*z1^3 + 
        17*a0*a2^2*b1*y2^3*z1^3 + 14*a0^2*a2^2*b1*y2^3*z1^3 - 
        12*a0*a2^3*b1*y2^3*z1^3 - 11*a0^2*a2^3*b1*y2^3*z1^3 + 
        2*a0*b1^2*y2^3*z1^3 + 10*a0^2*b1^2*y2^3*z1^3 + 
        19*a0*a2*b1^2*y2^3*z1^3 - 13*a0^2*a2*b1^2*y2^3*z1^3 - 
        29*a0*a2^2*b1^2*y2^3*z1^3 + 13*a0^2*a2^2*b1^2*y2^3*z1^3 + 
        8*a0*a2^3*b1^2*y2^3*z1^3 - 10*a0^2*a2^3*b1^2*y2^3*z1^3 + 
        a0*b1^3*y2^3*z1^3 + 2*a0^2*b1^3*y2^3*z1^3 - 10*a0*a2*b1^3*y2^3*z1^3 - 
        9*a0^2*a2*b1^3*y2^3*z1^3 + 3*a0*a2^2*b1^3*y2^3*z1^3 - 
        2*a0^2*a2^2*b1^3*y2^3*z1^3 + 10*a0^2*b1*y2^4*z1^3 - 
        20*a0^2*a2*b1*y2^4*z1^3 + 10*a0^2*a2^2*b1*y2^4*z1^3 - 
        8*a0^2*b1^2*y2^4*z1^3 + 8*a0^2*a2*b1^2*y2^4*z1^3 - 
        2*a0^2*b1^3*y2^4*z1^3 + 4*a0^2*a2*b1^3*y2^4*z1^3 - 3*a2^3*b1^2*z1^4 - 
        4*a0*a2^3*b1^2*z1^4 + a0^2*a2^3*b1^2*z1^4 + 3*a2^4*b1^2*z1^4 + 
        4*a0*a2^4*b1^2*z1^4 - a0^2*a2^4*b1^2*z1^4 - a2^3*b1^3*z1^4 - 
        3*a0*a2^3*b1^3*z1^4 - a0^2*a2^3*b1^3*z1^4 + a2^4*b1^3*z1^4 + 
        3*a0*a2^4*b1^3*z1^4 - 4*a2^2*b1*y2*z1^4 + 18*a0*a2^2*b1*y2*z1^4 + 
        4*a0^2*a2^2*b1*y2*z1^4 + 8*a2^3*b1*y2*z1^4 - 36*a0*a2^3*b1*y2*z1^4 - 
        8*a0^2*a2^3*b1*y2*z1^4 - 4*a2^4*b1*y2*z1^4 + 18*a0*a2^4*b1*y2*z1^4 + 
        4*a0^2*a2^4*b1*y2*z1^4 + 2*a2^2*b1^2*y2*z1^4 - 
        2*a0*a2^2*b1^2*y2*z1^4 + 2*a0^2*a2^2*b1^2*y2*z1^4 + 
        2*a2^3*b1^2*y2*z1^4 + 4*a0*a2^3*b1^2*y2*z1^4 - 6*a0^2*a2^3*b1^2*y2*
         z1^4 - 4*a2^4*b1^2*y2*z1^4 - 2*a0*a2^4*b1^2*y2*z1^4 + 
        4*a0^2*a2^4*b1^2*y2*z1^4 + 2*a2^2*b1^3*y2*z1^4 + 
        4*a0*a2^2*b1^3*y2*z1^4 + a0^2*a2^2*b1^3*y2*z1^4 - 
        2*a2^3*b1^3*y2*z1^4 - 4*a0*a2^3*b1^3*y2*z1^4 + 
        a0^2*a2^3*b1^3*y2*z1^4 - a2*y2^2*z1^4 + 12*a0*a2*y2^2*z1^4 - 
        11*a0^2*a2*y2^2*z1^4 + 3*a2^2*y2^2*z1^4 - 36*a0*a2^2*y2^2*z1^4 + 
        33*a0^2*a2^2*y2^2*z1^4 - 3*a2^3*y2^2*z1^4 + 36*a0*a2^3*y2^2*z1^4 - 
        33*a0^2*a2^3*y2^2*z1^4 + a2^4*y2^2*z1^4 - 12*a0*a2^4*y2^2*z1^4 + 
        11*a0^2*a2^4*y2^2*z1^4 + a2*b1*y2^2*z1^4 - 23*a0*a2*b1*y2^2*z1^4 - 
        11*a0^2*a2*b1*y2^2*z1^4 + a2^2*b1*y2^2*z1^4 + 35*a0*a2^2*b1*y2^2*
         z1^4 + 24*a0^2*a2^2*b1*y2^2*z1^4 - 5*a2^3*b1*y2^2*z1^4 - 
        a0*a2^3*b1*y2^2*z1^4 - 15*a0^2*a2^3*b1*y2^2*z1^4 + 
        3*a2^4*b1*y2^2*z1^4 - 11*a0*a2^4*b1*y2^2*z1^4 + 
        2*a0^2*a2^4*b1*y2^2*z1^4 + a2*b1^2*y2^2*z1^4 + 
        10*a0*a2*b1^2*y2^2*z1^4 + 5*a0^2*a2*b1^2*y2^2*z1^4 - 
        5*a2^2*b1^2*y2^2*z1^4 - 8*a0*a2^2*b1^2*y2^2*z1^4 - 
        5*a0^2*a2^2*b1^2*y2^2*z1^4 + 4*a2^3*b1^2*y2^2*z1^4 - 
        2*a0*a2^3*b1^2*y2^2*z1^4 - a2*b1^3*y2^2*z1^4 + a0*a2*b1^3*y2^2*z1^4 + 
        a0^2*a2*b1^3*y2^2*z1^4 + a2^2*b1^3*y2^2*z1^4 - 
        a0*a2^2*b1^3*y2^2*z1^4 - a0^2*a2^2*b1^3*y2^2*z1^4 - 8*a0*y2^3*z1^4 + 
        8*a0^2*y2^3*z1^4 + 24*a0*a2*y2^3*z1^4 - 24*a0^2*a2*y2^3*z1^4 - 
        24*a0*a2^2*y2^3*z1^4 + 24*a0^2*a2^2*y2^3*z1^4 + 8*a0*a2^3*y2^3*z1^4 - 
        8*a0^2*a2^3*y2^3*z1^4 + 14*a0*b1*y2^3*z1^4 + a0^2*b1*y2^3*z1^4 - 
        26*a0*a2*b1*y2^3*z1^4 + 7*a0^2*a2*b1*y2^3*z1^4 + 
        10*a0*a2^2*b1*y2^3*z1^4 - 17*a0^2*a2^2*b1*y2^3*z1^4 + 
        2*a0*a2^3*b1*y2^3*z1^4 + 9*a0^2*a2^3*b1*y2^3*z1^4 - 
        4*a0*b1^2*y2^3*z1^4 - 8*a0^2*b1^2*y2^3*z1^4 + 8*a0^2*a2*b1^2*y2^3*
         z1^4 + 4*a0*a2^2*b1^2*y2^3*z1^4 - 2*a0*b1^3*y2^3*z1^4 - 
        a0^2*b1^3*y2^3*z1^4 + 2*a0*a2*b1^3*y2^3*z1^4 - 
        a0^2*a2*b1^3*y2^3*z1^4 - 5*a0^2*b1*y2^4*z1^4 + 
        10*a0^2*a2*b1*y2^4*z1^4 - 5*a0^2*a2^2*b1*y2^4*z1^4 + 
        4*a0^2*b1^2*y2^4*z1^4 - 4*a0^2*a2*b1^2*y2^4*z1^4 + 
        a0^2*b1^3*y2^4*z1^4 + a2^3*b1^2*z1^5 + 3*a0*a2^3*b1^2*z1^5 - 
        a2^4*b1^2*z1^5 - 3*a0*a2^4*b1^2*z1^5 - a0*a2^3*b1^3*z1^5 + 
        2*a2^2*b1*y2*z1^5 - 4*a0*a2^2*b1*y2*z1^5 - 4*a0^2*a2^2*b1*y2*z1^5 - 
        4*a2^3*b1*y2*z1^5 + 8*a0*a2^3*b1*y2*z1^5 + 8*a0^2*a2^3*b1*y2*z1^5 + 
        2*a2^4*b1*y2*z1^5 - 4*a0*a2^4*b1*y2*z1^5 - 4*a0^2*a2^4*b1*y2*z1^5 - 
        2*a2^2*b1^2*y2*z1^5 - 4*a0*a2^2*b1^2*y2*z1^5 + 2*a0^2*a2^2*b1^2*y2*
         z1^5 + 2*a2^3*b1^2*y2*z1^5 + 4*a0*a2^3*b1^2*y2*z1^5 - 
        2*a0^2*a2^3*b1^2*y2*z1^5 + 3*a0*a2^2*b1^3*y2*z1^5 + a2*y2^2*z1^5 - 
        7*a0*a2*y2^2*z1^5 + 6*a0^2*a2*y2^2*z1^5 - 3*a2^2*y2^2*z1^5 + 
        21*a0*a2^2*y2^2*z1^5 - 18*a0^2*a2^2*y2^2*z1^5 + 3*a2^3*y2^2*z1^5 - 
        21*a0*a2^3*y2^2*z1^5 + 18*a0^2*a2^3*y2^2*z1^5 - a2^4*y2^2*z1^5 + 
        7*a0*a2^4*y2^2*z1^5 - 6*a0^2*a2^4*y2^2*z1^5 - 2*a2*b1*y2^2*z1^5 + 
        11*a0*a2*b1*y2^2*z1^5 + 2*a0^2*a2*b1*y2^2*z1^5 + 
        4*a2^2*b1*y2^2*z1^5 - 22*a0*a2^2*b1*y2^2*z1^5 - 
        4*a0^2*a2^2*b1*y2^2*z1^5 - 2*a2^3*b1*y2^2*z1^5 + 
        11*a0*a2^3*b1*y2^2*z1^5 + 2*a0^2*a2^3*b1*y2^2*z1^5 + 
        a2*b1^2*y2^2*z1^5 - a0*a2*b1^2*y2^2*z1^5 - 4*a0^2*a2*b1^2*y2^2*z1^5 - 
        a2^2*b1^2*y2^2*z1^5 + a0*a2^2*b1^2*y2^2*z1^5 + 4*a0^2*a2^2*b1^2*y2^2*
         z1^5 - 3*a0*a2*b1^3*y2^2*z1^5 + 4*a0*y2^3*z1^5 - 4*a0^2*y2^3*z1^5 - 
        12*a0*a2*y2^3*z1^5 + 12*a0^2*a2*y2^3*z1^5 + 12*a0*a2^2*y2^3*z1^5 - 
        12*a0^2*a2^2*y2^3*z1^5 - 4*a0*a2^3*y2^3*z1^5 + 
        4*a0^2*a2^3*y2^3*z1^5 - 7*a0*b1*y2^3*z1^5 + 2*a0^2*b1*y2^3*z1^5 + 
        14*a0*a2*b1*y2^3*z1^5 - 4*a0^2*a2*b1*y2^3*z1^5 - 
        7*a0*a2^2*b1*y2^3*z1^5 + 2*a0^2*a2^2*b1*y2^3*z1^5 + 
        2*a0*b1^2*y2^3*z1^5 + 2*a0^2*b1^2*y2^3*z1^5 - 2*a0*a2*b1^2*y2^3*
         z1^5 - 2*a0^2*a2*b1^2*y2^3*z1^5 + a0*b1^3*y2^3*z1^5))/
      (a2*(-1 + z1)^2*(-(a2*b1) + a2*b1*y2 + a2*b1*z1 + y2*z1 - a2*y2*z1 - 
         b1*y2*z1)^4*(-(a2*b1) + a0*b1*y2 + a2*b1*y2 - a0*b1*y2^2 + 
        a2*b1*z1 + y2*z1 - a0*y2*z1 - a2*y2*z1 + a0*a2*y2*z1 - b1*y2*z1)), 
     (a0*b1*z1*(a2^5*b1^4 - 2*a2^5*b1^5 + a2^5*b1^6 - a2^4*b1^4*y2 - 
        5*a0*a2^4*b1^4*y2 - 4*a2^5*b1^4*y2 + 3*a0*a2^5*b1^4*y2 + 
        3*a2^4*b1^5*y2 + 10*a0*a2^4*b1^5*y2 + 7*a2^5*b1^5*y2 - 
        6*a0*a2^5*b1^5*y2 - 2*a2^4*b1^6*y2 - 5*a0*a2^4*b1^6*y2 - 
        3*a2^5*b1^6*y2 + 3*a0*a2^5*b1^6*y2 + 6*a0*a2^3*b1^4*y2^2 + 
        4*a0^2*a2^3*b1^4*y2^2 + 4*a2^4*b1^4*y2^2 + 15*a0*a2^4*b1^4*y2^2 - 
        3*a0^2*a2^4*b1^4*y2^2 + 6*a2^5*b1^4*y2^2 - 11*a0*a2^5*b1^4*y2^2 - 
        14*a0*a2^3*b1^5*y2^2 - 8*a0^2*a2^3*b1^5*y2^2 - 12*a2^4*b1^5*y2^2 - 
        30*a0*a2^4*b1^5*y2^2 + 6*a0^2*a2^4*b1^5*y2^2 - 8*a2^5*b1^5*y2^2 + 
        24*a0*a2^5*b1^5*y2^2 + 8*a0*a2^3*b1^6*y2^2 + 4*a0^2*a2^3*b1^6*y2^2 + 
        8*a2^4*b1^6*y2^2 + 14*a0*a2^4*b1^6*y2^2 - 3*a0^2*a2^4*b1^6*y2^2 + 
        2*a2^5*b1^6*y2^2 - 12*a0*a2^5*b1^6*y2^2 - 5*a0^2*a2^2*b1^4*y2^3 - 
        24*a0*a2^3*b1^4*y2^3 - 11*a0^2*a2^3*b1^4*y2^3 - 6*a2^4*b1^4*y2^3 - 
        10*a0*a2^4*b1^4*y2^3 + 11*a0^2*a2^4*b1^4*y2^3 - 4*a2^5*b1^4*y2^3 + 
        14*a0*a2^5*b1^4*y2^3 + 11*a0^2*a2^2*b1^5*y2^3 + 
        56*a0*a2^3*b1^5*y2^3 + 23*a0^2*a2^3*b1^5*y2^3 + 18*a2^4*b1^5*y2^3 + 
        20*a0*a2^4*b1^5*y2^3 - 24*a0^2*a2^4*b1^5*y2^3 + 2*a2^5*b1^5*y2^3 - 
        36*a0*a2^5*b1^5*y2^3 - 6*a0^2*a2^2*b1^6*y2^3 - 32*a0*a2^3*b1^6*y2^3 - 
        11*a0^2*a2^3*b1^6*y2^3 - 12*a2^4*b1^6*y2^3 - 6*a0*a2^4*b1^6*y2^3 + 
        12*a0^2*a2^4*b1^6*y2^3 + 2*a2^5*b1^6*y2^3 + 18*a0*a2^5*b1^6*y2^3 + 
        20*a0^2*a2^2*b1^4*y2^4 + 36*a0*a2^3*b1^4*y2^4 + 
        4*a0^2*a2^3*b1^4*y2^4 + 4*a2^4*b1^4*y2^4 - 10*a0*a2^4*b1^4*y2^4 - 
        14*a0^2*a2^4*b1^4*y2^4 + a2^5*b1^4*y2^4 - 6*a0*a2^5*b1^4*y2^4 - 
        44*a0^2*a2^2*b1^5*y2^4 - 84*a0*a2^3*b1^5*y2^4 - 
        12*a0^2*a2^3*b1^5*y2^4 - 12*a2^4*b1^5*y2^4 + 20*a0*a2^4*b1^5*y2^4 + 
        36*a0^2*a2^4*b1^5*y2^4 + 2*a2^5*b1^5*y2^4 + 24*a0*a2^5*b1^5*y2^4 + 
        24*a0^2*a2^2*b1^6*y2^4 + 48*a0*a2^3*b1^6*y2^4 + 
        4*a0^2*a2^3*b1^6*y2^4 + 8*a2^4*b1^6*y2^4 - 16*a0*a2^4*b1^6*y2^4 - 
        18*a0^2*a2^4*b1^6*y2^4 - 3*a2^5*b1^6*y2^4 - 12*a0*a2^5*b1^6*y2^4 - 
        30*a0^2*a2^2*b1^4*y2^5 - 24*a0*a2^3*b1^4*y2^5 + 
        14*a0^2*a2^3*b1^4*y2^5 - a2^4*b1^4*y2^5 + 15*a0*a2^4*b1^4*y2^5 + 
        6*a0^2*a2^4*b1^4*y2^5 - a0*a2^5*b1^4*y2^5 + 66*a0^2*a2^2*b1^5*y2^5 + 
        56*a0*a2^3*b1^5*y2^5 - 22*a0^2*a2^3*b1^5*y2^5 + 3*a2^4*b1^5*y2^5 - 
        30*a0*a2^4*b1^5*y2^5 - 24*a0^2*a2^4*b1^5*y2^5 - a2^5*b1^5*y2^5 - 
        6*a0*a2^5*b1^5*y2^5 - 36*a0^2*a2^2*b1^6*y2^5 - 32*a0*a2^3*b1^6*y2^5 + 
        14*a0^2*a2^3*b1^6*y2^5 - 2*a2^4*b1^6*y2^5 + 19*a0*a2^4*b1^6*y2^5 + 
        12*a0^2*a2^4*b1^6*y2^5 + a2^5*b1^6*y2^5 + 3*a0*a2^5*b1^6*y2^5 + 
        20*a0^2*a2^2*b1^4*y2^6 + 6*a0*a2^3*b1^4*y2^6 - 
        16*a0^2*a2^3*b1^4*y2^6 - 5*a0*a2^4*b1^4*y2^6 + a0^2*a2^4*b1^4*y2^6 + 
        a0*a2^5*b1^4*y2^6 - 44*a0^2*a2^2*b1^5*y2^6 - 14*a0*a2^3*b1^5*y2^6 + 
        28*a0^2*a2^3*b1^5*y2^6 + 10*a0*a2^4*b1^5*y2^6 + 
        6*a0^2*a2^4*b1^5*y2^6 + 24*a0^2*a2^2*b1^6*y2^6 + 
        8*a0*a2^3*b1^6*y2^6 - 16*a0^2*a2^3*b1^6*y2^6 - 6*a0*a2^4*b1^6*y2^6 - 
        3*a0^2*a2^4*b1^6*y2^6 - 5*a0^2*a2^2*b1^4*y2^7 + 
        5*a0^2*a2^3*b1^4*y2^7 - a0^2*a2^4*b1^4*y2^7 + 11*a0^2*a2^2*b1^5*
         y2^7 - 9*a0^2*a2^3*b1^5*y2^7 - 6*a0^2*a2^2*b1^6*y2^7 + 
        5*a0^2*a2^3*b1^6*y2^7 - 3*a2^5*b1^4*z1 + 6*a2^5*b1^5*z1 - 
        3*a2^5*b1^6*z1 - 4*a2^4*b1^3*y2*z1 + 5*a0*a2^4*b1^3*y2*z1 + 
        4*a2^5*b1^3*y2*z1 - 5*a0*a2^5*b1^3*y2*z1 + 12*a2^4*b1^4*y2*z1 - 
        a0*a2^4*b1^4*y2*z1 + 3*a2^5*b1^4*y2*z1 + 4*a0*a2^5*b1^4*y2*z1 - 
        16*a2^4*b1^5*y2*z1 - 13*a0*a2^4*b1^5*y2*z1 - 14*a2^5*b1^5*y2*z1 + 
        7*a0*a2^5*b1^5*y2*z1 + 8*a2^4*b1^6*y2*z1 + 9*a0*a2^4*b1^6*y2*z1 + 
        7*a2^5*b1^6*y2*z1 - 6*a0*a2^5*b1^6*y2*z1 + 4*a2^3*b1^3*y2^2*z1 + 
        4*a0*a2^3*b1^3*y2^2*z1 - 9*a0^2*a2^3*b1^3*y2^2*z1 + 
        8*a2^4*b1^3*y2^2*z1 - 25*a0*a2^4*b1^3*y2^2*z1 + 
        13*a0^2*a2^4*b1^3*y2^2*z1 - 12*a2^5*b1^3*y2^2*z1 + 
        21*a0*a2^5*b1^3*y2^2*z1 - 4*a0^2*a2^5*b1^3*y2^2*z1 - 
        13*a2^3*b1^4*y2^2*z1 - 15*a0*a2^3*b1^4*y2^2*z1 + 
        16*a0^2*a2^3*b1^4*y2^2*z1 - 22*a2^4*b1^4*y2^2*z1 + 
        24*a0*a2^4*b1^4*y2^2*z1 - 24*a0^2*a2^4*b1^4*y2^2*z1 + 
        5*a2^5*b1^4*y2^2*z1 - 24*a0*a2^5*b1^4*y2^2*z1 + 
        8*a0^2*a2^5*b1^4*y2^2*z1 + 14*a2^3*b1^5*y2^2*z1 + 
        26*a0*a2^3*b1^5*y2^2*z1 - 5*a0^2*a2^3*b1^5*y2^2*z1 + 
        36*a2^4*b1^5*y2^2*z1 + 23*a0*a2^4*b1^5*y2^2*z1 + 
        9*a0^2*a2^4*b1^5*y2^2*z1 + 10*a2^5*b1^5*y2^2*z1 - 
        19*a0*a2^5*b1^5*y2^2*z1 - 4*a0^2*a2^5*b1^5*y2^2*z1 - 
        5*a2^3*b1^6*y2^2*z1 - 15*a0*a2^3*b1^6*y2^2*z1 - 
        2*a0^2*a2^3*b1^6*y2^2*z1 - 22*a2^4*b1^6*y2^2*z1 - 
        18*a0*a2^4*b1^6*y2^2*z1 + 2*a0^2*a2^4*b1^6*y2^2*z1 - 
        3*a2^5*b1^6*y2^2*z1 + 18*a0*a2^5*b1^6*y2^2*z1 - 
        13*a0*a2^2*b1^3*y2^3*z1 + 9*a0^2*a2^2*b1^3*y2^3*z1 - 
        12*a2^3*b1^3*y2^3*z1 + 15*a0*a2^3*b1^3*y2^3*z1 + 
        14*a0^2*a2^3*b1^3*y2^3*z1 + 27*a0*a2^4*b1^3*y2^3*z1 - 
        34*a0^2*a2^4*b1^3*y2^3*z1 + 12*a2^5*b1^3*y2^3*z1 - 
        29*a0*a2^5*b1^3*y2^3*z1 + 11*a0^2*a2^5*b1^3*y2^3*z1 + 
        32*a0*a2^2*b1^4*y2^3*z1 - 24*a0^2*a2^2*b1^4*y2^3*z1 + 
        39*a2^3*b1^4*y2^3*z1 - 12*a0*a2^3*b1^4*y2^3*z1 - 
        17*a0^2*a2^3*b1^4*y2^3*z1 - 6*a2^4*b1^4*y2^3*z1 - 
        38*a0*a2^4*b1^4*y2^3*z1 + 65*a0^2*a2^4*b1^4*y2^3*z1 - 
        3*a2^5*b1^4*y2^3*z1 + 48*a0*a2^5*b1^4*y2^3*z1 - 
        24*a0^2*a2^5*b1^4*y2^3*z1 - 25*a0*a2^2*b1^5*y2^3*z1 + 
        17*a0^2*a2^2*b1^5*y2^3*z1 - 42*a2^3*b1^5*y2^3*z1 - 
        45*a0*a2^3*b1^5*y2^3*z1 - 9*a0^2*a2^3*b1^5*y2^3*z1 - 
        12*a2^4*b1^5*y2^3*z1 - 5*a0*a2^4*b1^5*y2^3*z1 - 
        20*a0^2*a2^4*b1^5*y2^3*z1 - 6*a2^5*b1^5*y2^3*z1 + 
        15*a0*a2^5*b1^5*y2^3*z1 + 12*a0^2*a2^5*b1^5*y2^3*z1 + 
        6*a0*a2^2*b1^6*y2^3*z1 - 2*a0^2*a2^2*b1^6*y2^3*z1 + 
        15*a2^3*b1^6*y2^3*z1 + 42*a0*a2^3*b1^6*y2^3*z1 + 
        8*a0^2*a2^3*b1^6*y2^3*z1 + 18*a2^4*b1^6*y2^3*z1 - 
        6*a0^2*a2^4*b1^6*y2^3*z1 - 3*a2^5*b1^6*y2^3*z1 - 
        18*a0*a2^5*b1^6*y2^3*z1 + 4*a0^2*a2*b1^3*y2^4*z1 + 
        39*a0*a2^2*b1^3*y2^4*z1 - 39*a0^2*a2^2*b1^3*y2^4*z1 + 
        12*a2^3*b1^3*y2^4*z1 - 69*a0*a2^3*b1^3*y2^4*z1 + 
        23*a0^2*a2^3*b1^3*y2^4*z1 - 8*a2^4*b1^3*y2^4*z1 + 
        19*a0*a2^4*b1^3*y2^4*z1 + 21*a0^2*a2^4*b1^3*y2^4*z1 - 
        4*a2^5*b1^3*y2^4*z1 + 11*a0*a2^5*b1^3*y2^4*z1 - 
        9*a0^2*a2^5*b1^3*y2^4*z1 - 4*a0^2*a2*b1^4*y2^4*z1 - 
        96*a0*a2^2*b1^4*y2^4*z1 + 89*a0^2*a2^2*b1^4*y2^4*z1 - 
        39*a2^3*b1^4*y2^4*z1 + 126*a0*a2^3*b1^4*y2^4*z1 - 
        58*a0^2*a2^3*b1^4*y2^4*z1 + 30*a2^4*b1^4*y2^4*z1 - 
        20*a0*a2^4*b1^4*y2^4*z1 - 51*a0^2*a2^4*b1^4*y2^4*z1 - 
        6*a2^5*b1^4*y2^4*z1 - 40*a0*a2^5*b1^4*y2^4*z1 + 
        24*a0^2*a2^5*b1^4*y2^4*z1 - 4*a0^2*a2*b1^5*y2^4*z1 + 
        75*a0*a2^2*b1^5*y2^4*z1 - 52*a0^2*a2^2*b1^5*y2^4*z1 + 
        42*a2^3*b1^5*y2^4*z1 - 21*a0*a2^3*b1^5*y2^4*z1 + 
        62*a0^2*a2^3*b1^5*y2^4*z1 - 20*a2^4*b1^5*y2^4*z1 + 
        7*a0*a2^4*b1^5*y2^4*z1 + 6*a0^2*a2^4*b1^5*y2^4*z1 + 
        8*a2^5*b1^5*y2^4*z1 - a0*a2^5*b1^5*y2^4*z1 - 12*a0^2*a2^5*b1^5*y2^4*
         z1 + 4*a0^2*a2*b1^6*y2^4*z1 - 18*a0*a2^2*b1^6*y2^4*z1 + 
        2*a0^2*a2^2*b1^6*y2^4*z1 - 15*a2^3*b1^6*y2^4*z1 - 
        36*a0*a2^3*b1^6*y2^4*z1 - 12*a0^2*a2^3*b1^6*y2^4*z1 - 
        2*a2^4*b1^6*y2^4*z1 + 18*a0*a2^4*b1^6*y2^4*z1 + 
        6*a0^2*a2^4*b1^6*y2^4*z1 + 2*a2^5*b1^6*y2^4*z1 + 
        6*a0*a2^5*b1^6*y2^4*z1 - 12*a0^2*a2*b1^3*y2^5*z1 - 
        39*a0*a2^2*b1^3*y2^5*z1 + 63*a0^2*a2^2*b1^3*y2^5*z1 - 
        4*a2^3*b1^3*y2^5*z1 + 77*a0*a2^3*b1^3*y2^5*z1 - 
        63*a0^2*a2^3*b1^3*y2^5*z1 + 4*a2^4*b1^3*y2^5*z1 - 
        44*a0*a2^4*b1^3*y2^5*z1 + 11*a0^2*a2^4*b1^3*y2^5*z1 + 
        6*a0*a2^5*b1^3*y2^5*z1 + a0^2*a2^5*b1^3*y2^5*z1 + 
        12*a0^2*a2*b1^4*y2^5*z1 + 96*a0*a2^2*b1^4*y2^5*z1 - 
        123*a0^2*a2^2*b1^4*y2^5*z1 + 13*a2^3*b1^4*y2^5*z1 - 
        156*a0*a2^3*b1^4*y2^5*z1 + 116*a0^2*a2^3*b1^4*y2^5*z1 - 
        14*a2^4*b1^4*y2^5*z1 + 63*a0*a2^4*b1^4*y2^5*z1 + 
        3*a0^2*a2^4*b1^4*y2^5*z1 + 4*a2^5*b1^4*y2^5*z1 + 
        12*a0*a2^5*b1^4*y2^5*z1 - 8*a0^2*a2^5*b1^4*y2^5*z1 + 
        12*a0^2*a2*b1^5*y2^5*z1 - 75*a0*a2^2*b1^5*y2^5*z1 + 
        54*a0^2*a2^2*b1^5*y2^5*z1 - 14*a2^3*b1^5*y2^5*z1 + 
        73*a0*a2^3*b1^5*y2^5*z1 - 82*a0^2*a2^3*b1^5*y2^5*z1 + 
        12*a2^4*b1^5*y2^5*z1 - 26*a0*a2^4*b1^5*y2^5*z1 + 
        12*a0^2*a2^4*b1^5*y2^5*z1 - 4*a2^5*b1^5*y2^5*z1 - 
        2*a0*a2^5*b1^5*y2^5*z1 + 4*a0^2*a2^5*b1^5*y2^5*z1 - 
        12*a0^2*a2*b1^6*y2^5*z1 + 18*a0*a2^2*b1^6*y2^5*z1 + 
        6*a0^2*a2^2*b1^6*y2^5*z1 + 5*a2^3*b1^6*y2^5*z1 + 
        6*a0*a2^3*b1^6*y2^5*z1 + 8*a0^2*a2^3*b1^6*y2^5*z1 - 
        2*a2^4*b1^6*y2^5*z1 - 9*a0*a2^4*b1^6*y2^5*z1 - 2*a0^2*a2^4*b1^6*y2^5*
         z1 + 12*a0^2*a2*b1^3*y2^6*z1 + 13*a0*a2^2*b1^3*y2^6*z1 - 
        45*a0^2*a2^2*b1^3*y2^6*z1 - 27*a0*a2^3*b1^3*y2^6*z1 + 
        46*a0^2*a2^3*b1^3*y2^6*z1 + 18*a0*a2^4*b1^3*y2^6*z1 - 
        14*a0^2*a2^4*b1^3*y2^6*z1 - 4*a0*a2^5*b1^3*y2^6*z1 + 
        a0^2*a2^5*b1^3*y2^6*z1 - 12*a0^2*a2*b1^4*y2^6*z1 - 
        32*a0*a2^2*b1^4*y2^6*z1 + 75*a0^2*a2^2*b1^4*y2^6*z1 + 
        57*a0*a2^3*b1^4*y2^6*z1 - 70*a0^2*a2^3*b1^4*y2^6*z1 - 
        28*a0*a2^4*b1^4*y2^6*z1 + 7*a0^2*a2^4*b1^4*y2^6*z1 - 
        12*a0^2*a2*b1^5*y2^6*z1 + 25*a0*a2^2*b1^5*y2^6*z1 - 
        20*a0^2*a2^2*b1^5*y2^6*z1 - 33*a0*a2^3*b1^5*y2^6*z1 + 
        39*a0^2*a2^3*b1^5*y2^6*z1 + 14*a0*a2^4*b1^5*y2^6*z1 - 
        7*a0^2*a2^4*b1^5*y2^6*z1 + 12*a0^2*a2*b1^6*y2^6*z1 - 
        6*a0*a2^2*b1^6*y2^6*z1 - 10*a0^2*a2^2*b1^6*y2^6*z1 + 
        3*a0*a2^3*b1^6*y2^6*z1 - 2*a0^2*a2^3*b1^6*y2^6*z1 - 
        4*a0^2*a2*b1^3*y2^7*z1 + 12*a0^2*a2^2*b1^3*y2^7*z1 - 
        11*a0^2*a2^3*b1^3*y2^7*z1 + 3*a0^2*a2^4*b1^3*y2^7*z1 + 
        4*a0^2*a2*b1^4*y2^7*z1 - 17*a0^2*a2^2*b1^4*y2^7*z1 + 
        13*a0^2*a2^3*b1^4*y2^7*z1 + 4*a0^2*a2*b1^5*y2^7*z1 + 
        a0^2*a2^2*b1^5*y2^7*z1 - 5*a0^2*a2^3*b1^5*y2^7*z1 - 
        4*a0^2*a2*b1^6*y2^7*z1 + 4*a0^2*a2^2*b1^6*y2^7*z1 + 
        3*a2^5*b1^4*z1^2 - 6*a2^5*b1^5*z1^2 + 3*a2^5*b1^6*z1^2 + 
        10*a2^4*b1^3*y2*z1^2 - 9*a0*a2^4*b1^3*y2*z1^2 - 
        10*a2^5*b1^3*y2*z1^2 + 9*a0*a2^5*b1^3*y2*z1^2 - 
        24*a2^4*b1^4*y2*z1^2 + 15*a0*a2^4*b1^4*y2*z1^2 + 
        9*a2^5*b1^4*y2*z1^2 - 15*a0*a2^5*b1^4*y2*z1^2 + 
        24*a2^4*b1^5*y2*z1^2 - 3*a0*a2^4*b1^5*y2*z1^2 + 6*a2^5*b1^5*y2*z1^2 + 
        3*a0*a2^5*b1^5*y2*z1^2 - 10*a2^4*b1^6*y2*z1^2 - 
        3*a0*a2^4*b1^6*y2*z1^2 - 5*a2^5*b1^6*y2*z1^2 + 
        3*a0*a2^5*b1^6*y2*z1^2 + 6*a2^3*b1^2*y2^2*z1^2 - 
        10*a0*a2^3*b1^2*y2^2*z1^2 + 5*a0^2*a2^3*b1^2*y2^2*z1^2 - 
        12*a2^4*b1^2*y2^2*z1^2 + 20*a0*a2^4*b1^2*y2^2*z1^2 - 
        10*a0^2*a2^4*b1^2*y2^2*z1^2 + 6*a2^5*b1^2*y2^2*z1^2 - 
        10*a0*a2^5*b1^2*y2^2*z1^2 + 5*a0^2*a2^5*b1^2*y2^2*z1^2 - 
        26*a2^3*b1^3*y2^2*z1^2 + 11*a0*a2^3*b1^3*y2^2*z1^2 - 
        4*a0^2*a2^3*b1^3*y2^2*z1^2 + 12*a2^4*b1^3*y2^2*z1^2 + 
        7*a0*a2^4*b1^3*y2^2*z1^2 + 10*a0^2*a2^4*b1^3*y2^2*z1^2 + 
        14*a2^5*b1^3*y2^2*z1^2 - 18*a0*a2^5*b1^3*y2^2*z1^2 - 
        6*a0^2*a2^5*b1^3*y2^2*z1^2 + 45*a2^3*b1^4*y2^2*z1^2 - 
        9*a0^2*a2^3*b1^4*y2^2*z1^2 + 6*a2^4*b1^4*y2^2*z1^2 - 
        54*a0*a2^4*b1^4*y2^2*z1^2 + 11*a0^2*a2^4*b1^4*y2^2*z1^2 - 
        21*a2^5*b1^4*y2^2*z1^2 + 54*a0*a2^5*b1^4*y2^2*z1^2 - 
        3*a0^2*a2^5*b1^4*y2^2*z1^2 - 36*a2^3*b1^5*y2^2*z1^2 - 
        5*a0*a2^3*b1^5*y2^2*z1^2 + 10*a0^2*a2^3*b1^5*y2^2*z1^2 - 
        24*a2^4*b1^5*y2^2*z1^2 + 19*a0*a2^4*b1^5*y2^2*z1^2 - 
        12*a0^2*a2^4*b1^5*y2^2*z1^2 - 14*a0*a2^5*b1^5*y2^2*z1^2 + 
        4*a0^2*a2^5*b1^5*y2^2*z1^2 + 11*a2^3*b1^6*y2^2*z1^2 + 
        4*a0*a2^3*b1^6*y2^2*z1^2 - 2*a0^2*a2^3*b1^6*y2^2*z1^2 + 
        18*a2^4*b1^6*y2^2*z1^2 + 2*a0*a2^4*b1^6*y2^2*z1^2 + 
        a0^2*a2^4*b1^6*y2^2*z1^2 + a2^5*b1^6*y2^2*z1^2 - 
        6*a0*a2^5*b1^6*y2^2*z1^2 - 6*a2^2*b1^2*y2^3*z1^2 + 
        8*a0*a2^2*b1^2*y2^3*z1^2 + 4*a0*a2^3*b1^2*y2^3*z1^2 - 
        15*a0^2*a2^3*b1^2*y2^3*z1^2 + 18*a2^4*b1^2*y2^3*z1^2 - 
        32*a0*a2^4*b1^2*y2^3*z1^2 + 30*a0^2*a2^4*b1^2*y2^3*z1^2 - 
        12*a2^5*b1^2*y2^3*z1^2 + 20*a0*a2^5*b1^2*y2^3*z1^2 - 
        15*a0^2*a2^5*b1^2*y2^3*z1^2 + 22*a2^2*b1^3*y2^3*z1^2 - 
        4*a0*a2^2*b1^3*y2^3*z1^2 + 11*a0^2*a2^2*b1^3*y2^3*z1^2 + 
        12*a2^3*b1^3*y2^3*z1^2 - 9*a0*a2^3*b1^3*y2^3*z1^2 - 
        4*a0^2*a2^3*b1^3*y2^3*z1^2 - 30*a2^4*b1^3*y2^3*z1^2 + 
        4*a0*a2^4*b1^3*y2^3*z1^2 - 29*a0^2*a2^4*b1^3*y2^3*z1^2 - 
        4*a2^5*b1^3*y2^3*z1^2 + 9*a0*a2^5*b1^3*y2^3*z1^2 + 
        22*a0^2*a2^5*b1^3*y2^3*z1^2 - 30*a2^2*b1^4*y2^3*z1^2 - 
        15*a0*a2^2*b1^4*y2^3*z1^2 - 12*a0^2*a2^2*b1^4*y2^3*z1^2 - 
        45*a2^3*b1^4*y2^3*z1^2 + 21*a0*a2^3*b1^4*y2^3*z1^2 + 
        47*a0^2*a2^3*b1^4*y2^3*z1^2 + 36*a2^4*b1^4*y2^3*z1^2 + 
        69*a0*a2^4*b1^4*y2^3*z1^2 - 34*a0^2*a2^4*b1^4*y2^3*z1^2 + 
        9*a2^5*b1^4*y2^3*z1^2 - 75*a0*a2^5*b1^4*y2^3*z1^2 + 
        4*a0^2*a2^5*b1^4*y2^3*z1^2 + 18*a2^2*b1^5*y2^3*z1^2 + 
        10*a0*a2^2*b1^5*y2^3*z1^2 - 3*a0^2*a2^2*b1^5*y2^3*z1^2 + 
        54*a2^3*b1^5*y2^3*z1^2 - 7*a0*a2^3*b1^5*y2^3*z1^2 - 
        25*a0^2*a2^3*b1^5*y2^3*z1^2 - 18*a2^4*b1^5*y2^3*z1^2 - 
        22*a0*a2^4*b1^5*y2^3*z1^2 + 26*a0^2*a2^4*b1^5*y2^3*z1^2 + 
        6*a2^5*b1^5*y2^3*z1^2 + 19*a0*a2^5*b1^5*y2^3*z1^2 - 
        8*a0^2*a2^5*b1^5*y2^3*z1^2 - 4*a2^2*b1^6*y2^3*z1^2 + 
        a0*a2^2*b1^6*y2^3*z1^2 + 4*a0^2*a2^2*b1^6*y2^3*z1^2 - 
        21*a2^3*b1^6*y2^3*z1^2 - 9*a0*a2^3*b1^6*y2^3*z1^2 + 
        3*a0^2*a2^3*b1^6*y2^3*z1^2 - 6*a2^4*b1^6*y2^3*z1^2 + 
        5*a0*a2^4*b1^6*y2^3*z1^2 - 2*a0^2*a2^4*b1^6*y2^3*z1^2 + 
        a2^5*b1^6*y2^3*z1^2 + 3*a0*a2^5*b1^6*y2^3*z1^2 + 
        8*a0*a2*b1^2*y2^4*z1^2 - 12*a0^2*a2*b1^2*y2^4*z1^2 + 
        12*a2^2*b1^2*y2^4*z1^2 - 44*a0*a2^2*b1^2*y2^4*z1^2 + 
        40*a0^2*a2^2*b1^2*y2^4*z1^2 - 18*a2^3*b1^2*y2^4*z1^2 + 
        60*a0*a2^3*b1^2*y2^4*z1^2 - 32*a0^2*a2^3*b1^2*y2^4*z1^2 - 
        20*a0*a2^4*b1^2*y2^4*z1^2 - 8*a0^2*a2^4*b1^2*y2^4*z1^2 + 
        6*a2^5*b1^2*y2^4*z1^2 - 4*a0*a2^5*b1^2*y2^4*z1^2 + 
        12*a0^2*a2^5*b1^2*y2^4*z1^2 - 22*a0*a2*b1^3*y2^4*z1^2 + 
        14*a0^2*a2*b1^3*y2^4*z1^2 - 44*a2^2*b1^3*y2^4*z1^2 + 
        69*a0*a2^2*b1^3*y2^4*z1^2 - 85*a0^2*a2^2*b1^3*y2^4*z1^2 + 
        54*a2^3*b1^3*y2^4*z1^2 - 78*a0*a2^3*b1^3*y2^4*z1^2 + 
        98*a0^2*a2^3*b1^3*y2^4*z1^2 - 16*a2^4*b1^3*y2^4*z1^2 + 
        31*a0*a2^4*b1^3*y2^4*z1^2 - a0^2*a2^4*b1^3*y2^4*z1^2 + 
        6*a2^5*b1^3*y2^4*z1^2 - 26*a0^2*a2^5*b1^3*y2^4*z1^2 + 
        18*a0*a2*b1^4*y2^4*z1^2 + 6*a0^2*a2*b1^4*y2^4*z1^2 + 
        60*a2^2*b1^4*y2^4*z1^2 - 6*a0*a2^2*b1^4*y2^4*z1^2 + 
        38*a0^2*a2^2*b1^4*y2^4*z1^2 - 45*a2^3*b1^4*y2^4*z1^2 - 
        18*a0*a2^3*b1^4*y2^4*z1^2 - 109*a0^2*a2^3*b1^4*y2^4*z1^2 + 
        6*a2^4*b1^4*y2^4*z1^2 - 42*a0*a2^4*b1^4*y2^4*z1^2 + 
        54*a0^2*a2^4*b1^4*y2^4*z1^2 - 6*a2^5*b1^4*y2^4*z1^2 + 
        48*a0*a2^5*b1^4*y2^4*z1^2 + a0^2*a2^5*b1^4*y2^4*z1^2 - 
        2*a0*a2*b1^5*y2^4*z1^2 - 6*a0^2*a2*b1^5*y2^4*z1^2 - 
        36*a2^2*b1^5*y2^4*z1^2 - 19*a0*a2^2*b1^5*y2^4*z1^2 + 
        16*a0^2*a2^2*b1^5*y2^4*z1^2 + 30*a0*a2^3*b1^5*y2^4*z1^2 + 
        22*a0^2*a2^3*b1^5*y2^4*z1^2 + 12*a2^4*b1^5*y2^4*z1^2 - 
        a0*a2^4*b1^5*y2^4*z1^2 - 16*a0^2*a2^4*b1^5*y2^4*z1^2 - 
        6*a2^5*b1^5*y2^4*z1^2 - 8*a0*a2^5*b1^5*y2^4*z1^2 + 
        4*a0^2*a2^5*b1^5*y2^4*z1^2 - 2*a0*a2*b1^6*y2^4*z1^2 - 
        2*a0^2*a2*b1^6*y2^4*z1^2 + 8*a2^2*b1^6*y2^4*z1^2 - 
        9*a0^2*a2^2*b1^6*y2^4*z1^2 + 9*a2^3*b1^6*y2^4*z1^2 + 
        6*a0*a2^3*b1^6*y2^4*z1^2 - 2*a2^4*b1^6*y2^4*z1^2 - 
        4*a0*a2^4*b1^6*y2^4*z1^2 + a0^2*a2^4*b1^6*y2^4*z1^2 + 
        a0^2*b1^2*y2^5*z1^2 - 16*a0*a2*b1^2*y2^5*z1^2 + 
        23*a0^2*a2*b1^2*y2^5*z1^2 - 6*a2^2*b1^2*y2^5*z1^2 + 
        64*a0*a2^2*b1^2*y2^5*z1^2 - 84*a0^2*a2^2*b1^2*y2^5*z1^2 + 
        12*a2^3*b1^2*y2^5*z1^2 - 92*a0*a2^3*b1^2*y2^5*z1^2 + 
        96*a0^2*a2^3*b1^2*y2^5*z1^2 - 6*a2^4*b1^2*y2^5*z1^2 + 
        56*a0*a2^4*b1^2*y2^5*z1^2 - 37*a0^2*a2^4*b1^2*y2^5*z1^2 - 
        12*a0*a2^5*b1^2*y2^5*z1^2 + a0^2*a2^5*b1^2*y2^5*z1^2 - 
        3*a0^2*b1^3*y2^5*z1^2 + 44*a0*a2*b1^3*y2^5*z1^2 - 
        17*a0^2*a2*b1^3*y2^5*z1^2 + 22*a2^2*b1^3*y2^5*z1^2 - 
        126*a0*a2^2*b1^3*y2^5*z1^2 + 128*a0^2*a2^2*b1^3*y2^5*z1^2 - 
        40*a2^3*b1^3*y2^5*z1^2 + 139*a0*a2^3*b1^3*y2^5*z1^2 - 
        167*a0^2*a2^3*b1^3*y2^5*z1^2 + 24*a2^4*b1^3*y2^5*z1^2 - 
        57*a0*a2^4*b1^3*y2^5*z1^2 + 49*a0^2*a2^4*b1^3*y2^5*z1^2 - 
        6*a2^5*b1^3*y2^5*z1^2 + 10*a0^2*a2^5*b1^3*y2^5*z1^2 + 
        3*a0^2*b1^4*y2^5*z1^2 - 36*a0*a2*b1^4*y2^5*z1^2 - 
        30*a0^2*a2*b1^4*y2^5*z1^2 - 30*a2^2*b1^4*y2^5*z1^2 + 
        57*a0*a2^2*b1^4*y2^5*z1^2 - 19*a0^2*a2^2*b1^4*y2^5*z1^2 + 
        45*a2^3*b1^4*y2^5*z1^2 - 27*a0*a2^3*b1^4*y2^5*z1^2 + 
        108*a0^2*a2^3*b1^4*y2^5*z1^2 - 24*a2^4*b1^4*y2^5*z1^2 + 
        18*a0*a2^4*b1^4*y2^5*z1^2 - 50*a0^2*a2^4*b1^4*y2^5*z1^2 + 
        6*a2^5*b1^4*y2^5*z1^2 - 12*a0*a2^5*b1^4*y2^5*z1^2 - 
        2*a0^2*a2^5*b1^4*y2^5*z1^2 - a0^2*b1^5*y2^5*z1^2 + 
        4*a0*a2*b1^5*y2^5*z1^2 + 19*a0^2*a2*b1^5*y2^5*z1^2 + 
        18*a2^2*b1^5*y2^5*z1^2 + 8*a0*a2^2*b1^5*y2^5*z1^2 - 
        31*a0^2*a2^2*b1^5*y2^5*z1^2 - 18*a2^3*b1^5*y2^5*z1^2 - 
        19*a0*a2^3*b1^5*y2^5*z1^2 - 9*a0^2*a2^3*b1^5*y2^5*z1^2 + 
        6*a2^4*b1^5*y2^5*z1^2 + 7*a0*a2^4*b1^5*y2^5*z1^2 + 
        2*a0^2*a2^4*b1^5*y2^5*z1^2 + 4*a0*a2*b1^6*y2^5*z1^2 + 
        5*a0^2*a2*b1^6*y2^5*z1^2 - 4*a2^2*b1^6*y2^5*z1^2 - 
        3*a0*a2^2*b1^6*y2^5*z1^2 + 6*a0^2*a2^2*b1^6*y2^5*z1^2 + 
        a2^3*b1^6*y2^5*z1^2 - a0*a2^3*b1^6*y2^5*z1^2 - a0^2*a2^3*b1^6*y2^5*
         z1^2 - 2*a0^2*b1^2*y2^6*z1^2 + 8*a0*a2*b1^2*y2^6*z1^2 - 
        10*a0^2*a2*b1^2*y2^6*z1^2 - 28*a0*a2^2*b1^2*y2^6*z1^2 + 
        48*a0^2*a2^2*b1^2*y2^6*z1^2 + 38*a0*a2^3*b1^2*y2^6*z1^2 - 
        61*a0^2*a2^3*b1^2*y2^6*z1^2 - 24*a0*a2^4*b1^2*y2^6*z1^2 + 
        28*a0^2*a2^4*b1^2*y2^6*z1^2 + 6*a0*a2^5*b1^2*y2^6*z1^2 - 
        3*a0^2*a2^5*b1^2*y2^6*z1^2 + 6*a0^2*b1^3*y2^6*z1^2 - 
        22*a0*a2*b1^3*y2^6*z1^2 - 8*a0^2*a2*b1^3*y2^6*z1^2 + 
        61*a0*a2^2*b1^3*y2^6*z1^2 - 45*a0^2*a2^2*b1^3*y2^6*z1^2 - 
        63*a0*a2^3*b1^3*y2^6*z1^2 + 76*a0^2*a2^3*b1^3*y2^6*z1^2 + 
        24*a0*a2^4*b1^3*y2^6*z1^2 - 29*a0^2*a2^4*b1^3*y2^6*z1^2 - 
        6*a0^2*b1^4*y2^6*z1^2 + 18*a0*a2*b1^4*y2^6*z1^2 + 
        42*a0^2*a2*b1^4*y2^6*z1^2 - 36*a0*a2^2*b1^4*y2^6*z1^2 - 
        28*a0^2*a2^2*b1^4*y2^6*z1^2 + 24*a0*a2^3*b1^4*y2^6*z1^2 - 
        32*a0^2*a2^3*b1^4*y2^6*z1^2 - 6*a0*a2^4*b1^4*y2^6*z1^2 + 
        19*a0^2*a2^4*b1^4*y2^6*z1^2 + 2*a0^2*b1^5*y2^6*z1^2 - 
        2*a0*a2*b1^5*y2^6*z1^2 - 20*a0^2*a2*b1^5*y2^6*z1^2 + 
        a0*a2^2*b1^5*y2^6*z1^2 + 26*a0^2*a2^2*b1^5*y2^6*z1^2 + 
        a0*a2^3*b1^5*y2^6*z1^2 + 2*a0^2*a2^3*b1^5*y2^6*z1^2 - 
        2*a0*a2*b1^6*y2^6*z1^2 - 4*a0^2*a2*b1^6*y2^6*z1^2 + 
        2*a0*a2^2*b1^6*y2^6*z1^2 - a0^2*a2^2*b1^6*y2^6*z1^2 + 
        a0^2*b1^2*y2^7*z1^2 - a0^2*a2*b1^2*y2^7*z1^2 - 4*a0^2*a2^2*b1^2*y2^7*
         z1^2 + 7*a0^2*a2^3*b1^2*y2^7*z1^2 - 3*a0^2*a2^4*b1^2*y2^7*z1^2 - 
        3*a0^2*b1^3*y2^7*z1^2 + 11*a0^2*a2*b1^3*y2^7*z1^2 - 
        9*a0^2*a2^2*b1^3*y2^7*z1^2 + a0^2*a2^3*b1^3*y2^7*z1^2 + 
        3*a0^2*b1^4*y2^7*z1^2 - 18*a0^2*a2*b1^4*y2^7*z1^2 + 
        21*a0^2*a2^2*b1^4*y2^7*z1^2 - 5*a0^2*a2^3*b1^4*y2^7*z1^2 - 
        a0^2*b1^5*y2^7*z1^2 + 7*a0^2*a2*b1^5*y2^7*z1^2 - 
        8*a0^2*a2^2*b1^5*y2^7*z1^2 + a0^2*a2*b1^6*y2^7*z1^2 - 
        a2^5*b1^4*z1^3 + 2*a2^5*b1^5*z1^3 - a2^5*b1^6*z1^3 - 
        8*a2^4*b1^3*y2*z1^3 + 3*a0*a2^4*b1^3*y2*z1^3 + 8*a2^5*b1^3*y2*z1^3 - 
        3*a0*a2^5*b1^3*y2*z1^3 + 16*a2^4*b1^4*y2*z1^3 - 
        7*a0*a2^4*b1^4*y2*z1^3 - 11*a2^5*b1^4*y2*z1^3 + 
        6*a0*a2^5*b1^4*y2*z1^3 - 12*a2^4*b1^5*y2*z1^3 + 
        5*a0*a2^4*b1^5*y2*z1^3 + 2*a2^5*b1^5*y2*z1^3 - 
        3*a0*a2^5*b1^5*y2*z1^3 + 4*a2^4*b1^6*y2*z1^3 - a0*a2^4*b1^6*y2*z1^3 + 
        a2^5*b1^6*y2*z1^3 - 11*a2^3*b1^2*y2^2*z1^3 + 18*a0*a2^3*b1^2*y2^2*
         z1^3 - 4*a0^2*a2^3*b1^2*y2^2*z1^3 + 22*a2^4*b1^2*y2^2*z1^3 - 
        36*a0*a2^4*b1^2*y2^2*z1^3 + 8*a0^2*a2^4*b1^2*y2^2*z1^3 - 
        11*a2^5*b1^2*y2^2*z1^3 + 18*a0*a2^5*b1^2*y2^2*z1^3 - 
        4*a0^2*a2^5*b1^2*y2^2*z1^3 + 36*a2^3*b1^3*y2^2*z1^3 - 
        26*a0*a2^3*b1^3*y2^2*z1^3 + 11*a0^2*a2^3*b1^3*y2^2*z1^3 - 
        40*a2^4*b1^3*y2^2*z1^3 + 41*a0*a2^4*b1^3*y2^2*z1^3 - 
        19*a0^2*a2^4*b1^3*y2^2*z1^3 + 4*a2^5*b1^3*y2^2*z1^3 - 
        15*a0*a2^5*b1^3*y2^2*z1^3 + 8*a0^2*a2^5*b1^3*y2^2*z1^3 - 
        45*a2^3*b1^4*y2^2*z1^3 + 9*a0*a2^3*b1^4*y2^2*z1^3 - 
        10*a0^2*a2^3*b1^4*y2^2*z1^3 + 26*a2^4*b1^4*y2^2*z1^3 + 
        12*a0*a2^4*b1^4*y2^2*z1^3 + 14*a0^2*a2^4*b1^4*y2^2*z1^3 + 
        9*a2^5*b1^4*y2^2*z1^3 - 16*a0*a2^5*b1^4*y2^2*z1^3 - 
        4*a0^2*a2^5*b1^4*y2^2*z1^3 + 26*a2^3*b1^5*y2^2*z1^3 - 
        4*a0*a2^3*b1^5*y2^2*z1^3 + 3*a0^2*a2^3*b1^5*y2^2*z1^3 - 
        4*a2^4*b1^5*y2^2*z1^3 - 15*a0*a2^4*b1^5*y2^2*z1^3 - 
        3*a0^2*a2^4*b1^5*y2^2*z1^3 - 2*a2^5*b1^5*y2^2*z1^3 + 
        9*a0*a2^5*b1^5*y2^2*z1^3 - 6*a2^3*b1^6*y2^2*z1^3 + 
        3*a0*a2^3*b1^6*y2^2*z1^3 - 4*a2^4*b1^6*y2^2*z1^3 + 
        2*a0*a2^4*b1^6*y2^2*z1^3 - 4*a2^2*b1*y2^3*z1^3 + 
        5*a0*a2^2*b1*y2^3*z1^3 - 4*a0^2*a2^2*b1*y2^3*z1^3 + 
        12*a2^3*b1*y2^3*z1^3 - 15*a0*a2^3*b1*y2^3*z1^3 + 
        12*a0^2*a2^3*b1*y2^3*z1^3 - 12*a2^4*b1*y2^3*z1^3 + 
        15*a0*a2^4*b1*y2^3*z1^3 - 12*a0^2*a2^4*b1*y2^3*z1^3 + 
        4*a2^5*b1*y2^3*z1^3 - 5*a0*a2^5*b1*y2^3*z1^3 + 4*a0^2*a2^5*b1*y2^3*
         z1^3 + 24*a2^2*b1^2*y2^3*z1^3 - 19*a0*a2^2*b1^2*y2^3*z1^3 - 
        6*a0^2*a2^2*b1^2*y2^3*z1^3 - 39*a2^3*b1^2*y2^3*z1^3 + 
        8*a0*a2^3*b1^2*y2^3*z1^3 + 22*a0^2*a2^3*b1^2*y2^3*z1^3 + 
        6*a2^4*b1^2*y2^3*z1^3 + 41*a0*a2^4*b1^2*y2^3*z1^3 - 
        26*a0^2*a2^4*b1^2*y2^3*z1^3 + 9*a2^5*b1^2*y2^3*z1^3 - 
        30*a0*a2^5*b1^2*y2^3*z1^3 + 10*a0^2*a2^5*b1^2*y2^3*z1^3 - 
        52*a2^2*b1^3*y2^3*z1^3 + 9*a0*a2^2*b1^3*y2^3*z1^3 + 
        15*a0^2*a2^2*b1^3*y2^3*z1^3 + 48*a2^3*b1^3*y2^3*z1^3 + 
        41*a0*a2^3*b1^3*y2^3*z1^3 - 68*a0^2*a2^3*b1^3*y2^3*z1^3 + 
        12*a2^4*b1^3*y2^3*z1^3 - 95*a0*a2^4*b1^3*y2^3*z1^3 + 
        82*a0^2*a2^4*b1^3*y2^3*z1^3 - 8*a2^5*b1^3*y2^3*z1^3 + 
        45*a0*a2^5*b1^3*y2^3*z1^3 - 29*a0^2*a2^5*b1^3*y2^3*z1^3 + 
        52*a2^2*b1^4*y2^3*z1^3 + 16*a0*a2^2*b1^4*y2^3*z1^3 - 
        21*a2^3*b1^4*y2^3*z1^3 - 60*a0*a2^3*b1^4*y2^3*z1^3 + 
        31*a0^2*a2^3*b1^4*y2^3*z1^3 - 18*a2^4*b1^4*y2^3*z1^3 + 
        22*a0*a2^4*b1^4*y2^3*z1^3 - 43*a0^2*a2^4*b1^4*y2^3*z1^3 - 
        3*a2^5*b1^4*y2^3*z1^3 + 12*a0*a2^5*b1^4*y2^3*z1^3 + 
        12*a0^2*a2^5*b1^4*y2^3*z1^3 - 24*a2^2*b1^5*y2^3*z1^3 - 
        8*a0*a2^2*b1^5*y2^3*z1^3 - 5*a0^2*a2^2*b1^5*y2^3*z1^3 - 
        6*a2^3*b1^5*y2^3*z1^3 + 32*a0*a2^3*b1^5*y2^3*z1^3 - 
        a0^2*a2^3*b1^5*y2^3*z1^3 + 12*a2^4*b1^5*y2^3*z1^3 + 
        2*a0*a2^4*b1^5*y2^3*z1^3 + 6*a0^2*a2^4*b1^5*y2^3*z1^3 - 
        2*a2^5*b1^5*y2^3*z1^3 - 6*a0*a2^5*b1^5*y2^3*z1^3 + 
        4*a2^2*b1^6*y2^3*z1^3 - 3*a0*a2^2*b1^6*y2^3*z1^3 + 
        6*a2^3*b1^6*y2^3*z1^3 - 6*a0*a2^3*b1^6*y2^3*z1^3 - 
        a0*a2^4*b1^6*y2^3*z1^3 + 4*a2*b1*y2^4*z1^3 - 8*a0*a2*b1*y2^4*z1^3 + 
        9*a0^2*a2*b1*y2^4*z1^3 - 8*a2^2*b1*y2^4*z1^3 + 
        25*a0*a2^2*b1*y2^4*z1^3 - 25*a0^2*a2^2*b1*y2^4*z1^3 - 
        27*a0*a2^3*b1*y2^4*z1^3 + 21*a0^2*a2^3*b1*y2^4*z1^3 + 
        8*a2^4*b1*y2^4*z1^3 + 11*a0*a2^4*b1*y2^4*z1^3 - 
        3*a0^2*a2^4*b1*y2^4*z1^3 - 4*a2^5*b1*y2^4*z1^3 - 
        a0*a2^5*b1*y2^4*z1^3 - 2*a0^2*a2^5*b1*y2^4*z1^3 - 
        17*a2*b1^2*y2^4*z1^3 + 13*a0*a2*b1^2*y2^4*z1^3 - 
        4*a0^2*a2*b1^2*y2^4*z1^3 + 20*a2^2*b1^2*y2^4*z1^3 - 
        24*a0*a2^2*b1^2*y2^4*z1^3 + 34*a0^2*a2^2*b1^2*y2^4*z1^3 + 
        9*a2^3*b1^2*y2^4*z1^3 + 33*a0*a2^3*b1^2*y2^4*z1^3 - 
        66*a0^2*a2^3*b1^2*y2^4*z1^3 - 10*a2^4*b1^2*y2^4*z1^3 - 
        46*a0*a2^4*b1^2*y2^4*z1^3 + 46*a0^2*a2^4*b1^2*y2^4*z1^3 - 
        2*a2^5*b1^2*y2^4*z1^3 + 24*a0*a2^5*b1^2*y2^4*z1^3 - 
        10*a0^2*a2^5*b1^2*y2^4*z1^3 + 28*a2*b1^3*y2^4*z1^3 + 
        8*a0*a2*b1^3*y2^4*z1^3 - 18*a0^2*a2*b1^3*y2^4*z1^3 - 
        8*a2^2*b1^3*y2^4*z1^3 - 21*a0*a2^2*b1^3*y2^4*z1^3 + 
        11*a0^2*a2^2*b1^3*y2^4*z1^3 - 36*a2^3*b1^3*y2^4*z1^3 - 
        33*a0*a2^3*b1^3*y2^4*z1^3 + 67*a0^2*a2^3*b1^3*y2^4*z1^3 + 
        16*a2^4*b1^3*y2^4*z1^3 + 91*a0*a2^4*b1^3*y2^4*z1^3 - 
        89*a0^2*a2^4*b1^3*y2^4*z1^3 - 45*a0*a2^5*b1^3*y2^4*z1^3 + 
        29*a0^2*a2^5*b1^3*y2^4*z1^3 - 22*a2*b1^4*y2^4*z1^3 - 
        22*a0*a2*b1^4*y2^4*z1^3 + 12*a0^2*a2*b1^4*y2^4*z1^3 - 
        16*a2^2*b1^4*y2^4*z1^3 + 20*a0*a2^2*b1^4*y2^4*z1^3 - 
        29*a0^2*a2^2*b1^4*y2^4*z1^3 + 45*a2^3*b1^4*y2^4*z1^3 + 
        54*a0*a2^3*b1^4*y2^4*z1^3 - 2*a0^2*a2^3*b1^4*y2^4*z1^3 - 
        18*a2^4*b1^4*y2^4*z1^3 - 40*a0*a2^4*b1^4*y2^4*z1^3 + 
        27*a0^2*a2^4*b1^4*y2^4*z1^3 + 6*a2^5*b1^4*y2^4*z1^3 - 
        2*a0*a2^5*b1^4*y2^4*z1^3 - 8*a0^2*a2^5*b1^4*y2^4*z1^3 + 
        8*a2*b1^5*y2^4*z1^3 + 8*a0*a2*b1^5*y2^4*z1^3 + 
        a0^2*a2*b1^5*y2^4*z1^3 + 16*a2^2*b1^5*y2^4*z1^3 - 
        6*a0*a2^2*b1^5*y2^4*z1^3 + 9*a0^2*a2^2*b1^5*y2^4*z1^3 - 
        18*a2^3*b1^5*y2^4*z1^3 - 30*a0*a2^3*b1^5*y2^4*z1^3 - 
        7*a0^2*a2^3*b1^5*y2^4*z1^3 + 4*a2^4*b1^5*y2^4*z1^3 + 
        8*a0*a2^4*b1^5*y2^4*z1^3 - 3*a0^2*a2^4*b1^5*y2^4*z1^3 - 
        a2*b1^6*y2^4*z1^3 + a0*a2*b1^6*y2^4*z1^3 - 4*a2^2*b1^6*y2^4*z1^3 + 
        6*a0*a2^2*b1^6*y2^4*z1^3 + 3*a0*a2^3*b1^6*y2^4*z1^3 - 
        a0*b1*y2^5*z1^3 - a0^2*b1*y2^5*z1^3 - 4*a2*b1*y2^5*z1^3 + 
        13*a0*a2*b1*y2^5*z1^3 - 14*a0^2*a2*b1*y2^5*z1^3 + 
        12*a2^2*b1*y2^5*z1^3 - 43*a0*a2^2*b1*y2^5*z1^3 + 
        53*a0^2*a2^2*b1*y2^5*z1^3 - 12*a2^3*b1*y2^5*z1^3 + 
        61*a0*a2^3*b1*y2^5*z1^3 - 65*a0^2*a2^3*b1*y2^5*z1^3 + 
        4*a2^4*b1*y2^5*z1^3 - 40*a0*a2^4*b1*y2^5*z1^3 + 
        32*a0^2*a2^4*b1*y2^5*z1^3 + 10*a0*a2^5*b1*y2^5*z1^3 - 
        5*a0^2*a2^5*b1*y2^5*z1^3 + 4*a0*b1^2*y2^5*z1^3 + 
        2*a0^2*b1^2*y2^5*z1^3 + 17*a2*b1^2*y2^5*z1^3 - 
        24*a0*a2*b1^2*y2^5*z1^3 + 3*a0^2*a2*b1^2*y2^5*z1^3 - 
        44*a2^2*b1^2*y2^5*z1^3 + 57*a0*a2^2*b1^2*y2^5*z1^3 - 
        45*a0^2*a2^2*b1^2*y2^5*z1^3 + 41*a2^3*b1^2*y2^5*z1^3 - 
        70*a0*a2^3*b1^2*y2^5*z1^3 + 77*a0^2*a2^3*b1^2*y2^5*z1^3 - 
        18*a2^4*b1^2*y2^5*z1^3 + 45*a0*a2^4*b1^2*y2^5*z1^3 - 
        41*a0^2*a2^4*b1^2*y2^5*z1^3 + 4*a2^5*b1^2*y2^5*z1^3 - 
        12*a0*a2^5*b1^2*y2^5*z1^3 + 4*a0^2*a2^5*b1^2*y2^5*z1^3 - 
        6*a0*b1^3*y2^5*z1^3 - 28*a2*b1^3*y2^5*z1^3 - 4*a0*a2*b1^3*y2^5*z1^3 + 
        33*a0^2*a2*b1^3*y2^5*z1^3 + 60*a2^2*b1^3*y2^5*z1^3 + 
        27*a0*a2^2*b1^3*y2^5*z1^3 - 45*a0^2*a2^2*b1^3*y2^5*z1^3 - 
        48*a2^3*b1^3*y2^5*z1^3 - a0*a2^3*b1^3*y2^5*z1^3 - 
        11*a0^2*a2^3*b1^3*y2^5*z1^3 + 20*a2^4*b1^3*y2^5*z1^3 - 
        34*a0*a2^4*b1^3*y2^5*z1^3 + 31*a0^2*a2^4*b1^3*y2^5*z1^3 - 
        4*a2^5*b1^3*y2^5*z1^3 + 18*a0*a2^5*b1^3*y2^5*z1^3 - 
        8*a0^2*a2^5*b1^3*y2^5*z1^3 + 4*a0*b1^4*y2^5*z1^3 - 
        2*a0^2*b1^4*y2^5*z1^3 + 22*a2*b1^4*y2^5*z1^3 + 
        26*a0*a2*b1^4*y2^5*z1^3 - 19*a0^2*a2*b1^4*y2^5*z1^3 - 
        36*a2^2*b1^4*y2^5*z1^3 - 56*a0*a2^2*b1^4*y2^5*z1^3 + 
        40*a0^2*a2^2*b1^4*y2^5*z1^3 + 21*a2^3*b1^4*y2^5*z1^3 + 
        8*a0*a2^3*b1^4*y2^5*z1^3 - 21*a0^2*a2^3*b1^4*y2^5*z1^3 - 
        6*a2^4*b1^4*y2^5*z1^3 + 13*a0*a2^4*b1^4*y2^5*z1^3 + 
        2*a0^2*a2^4*b1^4*y2^5*z1^3 - a0*b1^5*y2^5*z1^3 + 
        a0^2*b1^5*y2^5*z1^3 - 8*a2*b1^5*y2^5*z1^3 - 9*a0*a2*b1^5*y2^5*z1^3 - 
        3*a0^2*a2*b1^5*y2^5*z1^3 + 8*a2^2*b1^5*y2^5*z1^3 + 
        18*a0*a2^2*b1^5*y2^5*z1^3 - 3*a0^2*a2^2*b1^5*y2^5*z1^3 - 
        2*a2^3*b1^5*y2^5*z1^3 + 2*a0*a2^3*b1^5*y2^5*z1^3 + 
        5*a0^2*a2^3*b1^5*y2^5*z1^3 + a2*b1^6*y2^5*z1^3 - 
        2*a0*a2*b1^6*y2^5*z1^3 - 3*a0*a2^2*b1^6*y2^5*z1^3 + a0*b1*y2^6*z1^3 + 
        3*a0^2*b1*y2^6*z1^3 - 5*a0*a2*b1*y2^6*z1^3 + 13*a0*a2^2*b1*y2^6*
         z1^3 - 21*a0^2*a2^2*b1*y2^6*z1^3 - 19*a0*a2^3*b1*y2^6*z1^3 + 
        33*a0^2*a2^3*b1*y2^6*z1^3 + 14*a0*a2^4*b1*y2^6*z1^3 - 
        18*a0^2*a2^4*b1*y2^6*z1^3 - 4*a0*a2^5*b1*y2^6*z1^3 + 
        3*a0^2*a2^5*b1*y2^6*z1^3 - 4*a0*b1^2*y2^6*z1^3 - 
        7*a0^2*b1^2*y2^6*z1^3 + 11*a0*a2*b1^2*y2^6*z1^3 + 
        16*a0^2*a2*b1^2*y2^6*z1^3 - 14*a0*a2^2*b1^2*y2^6*z1^3 + 
        2*a0^2*a2^2*b1^2*y2^6*z1^3 + 11*a0*a2^3*b1^2*y2^6*z1^3 - 
        24*a0^2*a2^3*b1^2*y2^6*z1^3 - 4*a0*a2^4*b1^2*y2^6*z1^3 + 
        13*a0^2*a2^4*b1^2*y2^6*z1^3 + 6*a0*b1^3*y2^6*z1^3 + 
        3*a0^2*b1^3*y2^6*z1^3 - 4*a0*a2*b1^3*y2^6*z1^3 - 
        29*a0^2*a2*b1^3*y2^6*z1^3 - 15*a0*a2^2*b1^3*y2^6*z1^3 + 
        35*a0^2*a2^2*b1^3*y2^6*z1^3 + 19*a0*a2^3*b1^3*y2^6*z1^3 - 
        4*a0^2*a2^3*b1^3*y2^6*z1^3 - 6*a0*a2^4*b1^3*y2^6*z1^3 - 
        5*a0^2*a2^4*b1^3*y2^6*z1^3 - 4*a0*b1^4*y2^6*z1^3 + 
        3*a0^2*b1^4*y2^6*z1^3 - 4*a0*a2*b1^4*y2^6*z1^3 + 
        10*a0^2*a2*b1^4*y2^6*z1^3 + 20*a0*a2^2*b1^4*y2^6*z1^3 - 
        15*a0^2*a2^2*b1^4*y2^6*z1^3 - 11*a0*a2^3*b1^4*y2^6*z1^3 + 
        2*a0^2*a2^3*b1^4*y2^6*z1^3 + a0*b1^5*y2^6*z1^3 - 
        2*a0^2*b1^5*y2^6*z1^3 + a0*a2*b1^5*y2^6*z1^3 + 3*a0^2*a2*b1^5*y2^6*
         z1^3 - 4*a0*a2^2*b1^5*y2^6*z1^3 - a0^2*a2^2*b1^5*y2^6*z1^3 + 
        a0*a2*b1^6*y2^6*z1^3 - 2*a0^2*b1*y2^7*z1^3 + 5*a0^2*a2*b1*y2^7*z1^3 - 
        3*a0^2*a2^2*b1*y2^7*z1^3 - a0^2*a2^3*b1*y2^7*z1^3 + 
        a0^2*a2^4*b1*y2^7*z1^3 + 5*a0^2*b1^2*y2^7*z1^3 - 
        15*a0^2*a2*b1^2*y2^7*z1^3 + 15*a0^2*a2^2*b1^2*y2^7*z1^3 - 
        5*a0^2*a2^3*b1^2*y2^7*z1^3 - 3*a0^2*b1^3*y2^7*z1^3 + 
        14*a0^2*a2*b1^3*y2^7*z1^3 - 16*a0^2*a2^2*b1^3*y2^7*z1^3 + 
        5*a0^2*a2^3*b1^3*y2^7*z1^3 - a0^2*b1^4*y2^7*z1^3 - 
        3*a0^2*a2*b1^4*y2^7*z1^3 + 4*a0^2*a2^2*b1^4*y2^7*z1^3 + 
        a0^2*b1^5*y2^7*z1^3 - a0^2*a2*b1^5*y2^7*z1^3 + 2*a2^4*b1^3*y2*z1^4 + 
        a0*a2^4*b1^3*y2*z1^4 - 2*a2^5*b1^3*y2*z1^4 - a0*a2^5*b1^3*y2*z1^4 - 
        3*a2^4*b1^4*y2*z1^4 - 2*a0*a2^4*b1^4*y2*z1^4 + 3*a2^5*b1^4*y2*z1^4 + 
        2*a0*a2^5*b1^4*y2*z1^4 + a2^4*b1^5*y2*z1^4 + a0*a2^4*b1^5*y2*z1^4 - 
        a2^5*b1^5*y2*z1^4 - a0*a2^5*b1^5*y2*z1^4 + 5*a2^3*b1^2*y2^2*z1^4 - 
        8*a0*a2^3*b1^2*y2^2*z1^4 - a0^2*a2^3*b1^2*y2^2*z1^4 - 
        10*a2^4*b1^2*y2^2*z1^4 + 16*a0*a2^4*b1^2*y2^2*z1^4 + 
        2*a0^2*a2^4*b1^2*y2^2*z1^4 + 5*a2^5*b1^2*y2^2*z1^4 - 
        8*a0*a2^5*b1^2*y2^2*z1^4 - a0^2*a2^5*b1^2*y2^2*z1^4 - 
        14*a2^3*b1^3*y2^2*z1^4 + 11*a0*a2^3*b1^3*y2^2*z1^4 + 
        2*a0^2*a2^3*b1^3*y2^2*z1^4 + 20*a2^4*b1^3*y2^2*z1^4 - 
        23*a0*a2^4*b1^3*y2^2*z1^4 - 4*a0^2*a2^4*b1^3*y2^2*z1^4 - 
        6*a2^5*b1^3*y2^2*z1^4 + 12*a0*a2^5*b1^3*y2^2*z1^4 + 
        2*a0^2*a2^5*b1^3*y2^2*z1^4 + 13*a2^3*b1^4*y2^2*z1^4 - 
        a0^2*a2^3*b1^4*y2^2*z1^4 - 14*a2^4*b1^4*y2^2*z1^4 + 
        3*a0*a2^4*b1^4*y2^2*z1^4 + 2*a0^2*a2^4*b1^4*y2^2*z1^4 + 
        a2^5*b1^4*y2^2*z1^4 - 3*a0*a2^5*b1^4*y2^2*z1^4 - 
        a0^2*a2^5*b1^4*y2^2*z1^4 - 4*a2^3*b1^5*y2^2*z1^4 - 
        3*a0*a2^3*b1^5*y2^2*z1^4 + 4*a2^4*b1^5*y2^2*z1^4 + 
        3*a0*a2^4*b1^5*y2^2*z1^4 + 4*a2^2*b1*y2^3*z1^4 - 
        9*a0*a2^2*b1*y2^3*z1^4 + 8*a0^2*a2^2*b1*y2^3*z1^4 - 
        12*a2^3*b1*y2^3*z1^4 + 27*a0*a2^3*b1*y2^3*z1^4 - 
        24*a0^2*a2^3*b1*y2^3*z1^4 + 12*a2^4*b1*y2^3*z1^4 - 
        27*a0*a2^4*b1*y2^3*z1^4 + 24*a0^2*a2^4*b1*y2^3*z1^4 - 
        4*a2^5*b1*y2^3*z1^4 + 9*a0*a2^5*b1*y2^3*z1^4 - 8*a0^2*a2^5*b1*y2^3*
         z1^4 - 18*a2^2*b1^2*y2^3*z1^4 + 31*a0*a2^2*b1^2*y2^3*z1^4 - 
        14*a0^2*a2^2*b1^2*y2^3*z1^4 + 39*a2^3*b1^2*y2^3*z1^4 - 
        65*a0*a2^3*b1^2*y2^3*z1^4 + 41*a0^2*a2^3*b1^2*y2^3*z1^4 - 
        24*a2^4*b1^2*y2^3*z1^4 + 37*a0*a2^4*b1^2*y2^3*z1^4 - 
        40*a0^2*a2^4*b1^2*y2^3*z1^4 + 3*a2^5*b1^2*y2^3*z1^4 - 
        3*a0*a2^5*b1^2*y2^3*z1^4 + 13*a0^2*a2^5*b1^2*y2^3*z1^4 + 
        30*a2^2*b1^3*y2^3*z1^4 - 32*a0*a2^2*b1^3*y2^3*z1^4 + 
        5*a0^2*a2^2*b1^3*y2^3*z1^4 - 48*a2^3*b1^3*y2^3*z1^4 + 
        45*a0*a2^3*b1^3*y2^3*z1^4 - 14*a0^2*a2^3*b1^3*y2^3*z1^4 + 
        18*a2^4*b1^3*y2^3*z1^4 + 13*a0^2*a2^4*b1^3*y2^3*z1^4 - 
        13*a0*a2^5*b1^3*y2^3*z1^4 - 4*a0^2*a2^5*b1^3*y2^3*z1^4 - 
        22*a2^2*b1^4*y2^3*z1^4 + 7*a0*a2^2*b1^4*y2^3*z1^4 + 
        a0^2*a2^2*b1^4*y2^3*z1^4 + 27*a2^3*b1^4*y2^3*z1^4 - 
        3*a0*a2^3*b1^4*y2^3*z1^4 - 2*a0^2*a2^3*b1^4*y2^3*z1^4 - 
        6*a2^4*b1^4*y2^3*z1^4 - 7*a0*a2^4*b1^4*y2^3*z1^4 + 
        a0^2*a2^4*b1^4*y2^3*z1^4 + a2^5*b1^4*y2^3*z1^4 + 
        3*a0*a2^5*b1^4*y2^3*z1^4 + 6*a2^2*b1^5*y2^3*z1^4 + 
        3*a0*a2^2*b1^5*y2^3*z1^4 - 6*a2^3*b1^5*y2^3*z1^4 - 
        4*a0*a2^3*b1^5*y2^3*z1^4 + a0*a2^4*b1^5*y2^3*z1^4 + a2*y2^4*z1^4 - 
        a0^2*a2*y2^4*z1^4 - 4*a2^2*y2^4*z1^4 + 4*a0^2*a2^2*y2^4*z1^4 + 
        6*a2^3*y2^4*z1^4 - 6*a0^2*a2^3*y2^4*z1^4 - 4*a2^4*y2^4*z1^4 + 
        4*a0^2*a2^4*y2^4*z1^4 + a2^5*y2^4*z1^4 - a0^2*a2^5*y2^4*z1^4 - 
        8*a2*b1*y2^4*z1^4 + 9*a0*a2*b1*y2^4*z1^4 - 6*a0^2*a2*b1*y2^4*z1^4 + 
        24*a2^2*b1*y2^4*z1^4 - 19*a0*a2^2*b1*y2^4*z1^4 + 
        6*a0^2*a2^2*b1*y2^4*z1^4 - 24*a2^3*b1*y2^4*z1^4 + 
        3*a0*a2^3*b1*y2^4*z1^4 + 18*a0^2*a2^3*b1*y2^4*z1^4 + 
        8*a2^4*b1*y2^4*z1^4 + 15*a0*a2^4*b1*y2^4*z1^4 - 
        30*a0^2*a2^4*b1*y2^4*z1^4 - 8*a0*a2^5*b1*y2^4*z1^4 + 
        12*a0^2*a2^5*b1*y2^4*z1^4 + 22*a2*b1^2*y2^4*z1^4 - 
        26*a0*a2*b1^2*y2^4*z1^4 + 16*a0^2*a2*b1^2*y2^4*z1^4 - 
        52*a2^2*b1^2*y2^4*z1^4 + 32*a0*a2^2*b1^2*y2^4*z1^4 - 
        21*a0^2*a2^2*b1^2*y2^4*z1^4 + 39*a2^3*b1^2*y2^4*z1^4 + 
        24*a0*a2^3*b1^2*y2^4*z1^4 - 24*a0^2*a2^3*b1^2*y2^4*z1^4 - 
        10*a2^4*b1^2*y2^4*z1^4 - 40*a0*a2^4*b1^2*y2^4*z1^4 + 
        47*a0^2*a2^4*b1^2*y2^4*z1^4 + a2^5*b1^2*y2^4*z1^4 + 
        10*a0*a2^5*b1^2*y2^4*z1^4 - 18*a0^2*a2^5*b1^2*y2^4*z1^4 - 
        28*a2*b1^3*y2^4*z1^4 + 24*a0*a2*b1^3*y2^4*z1^4 - 
        10*a0^2*a2*b1^3*y2^4*z1^4 + 52*a2^2*b1^3*y2^4*z1^4 - 
        3*a0*a2^2*b1^3*y2^4*z1^4 + 11*a0^2*a2^2*b1^3*y2^4*z1^4 - 
        30*a2^3*b1^3*y2^4*z1^4 - 48*a0*a2^3*b1^3*y2^4*z1^4 + 
        12*a0^2*a2^3*b1^3*y2^4*z1^4 + 8*a2^4*b1^3*y2^4*z1^4 + 
        23*a0*a2^4*b1^3*y2^4*z1^4 - 17*a0^2*a2^4*b1^3*y2^4*z1^4 - 
        2*a2^5*b1^3*y2^4*z1^4 + 4*a0*a2^5*b1^3*y2^4*z1^4 + 
        4*a0^2*a2^5*b1^3*y2^4*z1^4 + 17*a2*b1^4*y2^4*z1^4 - 
        6*a0*a2*b1^4*y2^4*z1^4 + a0^2*a2*b1^4*y2^4*z1^4 - 
        24*a2^2*b1^4*y2^4*z1^4 - 14*a0*a2^2*b1^4*y2^4*z1^4 + 
        9*a2^3*b1^4*y2^4*z1^4 + 24*a0*a2^3*b1^4*y2^4*z1^4 - 
        3*a0^2*a2^3*b1^4*y2^4*z1^4 - 2*a2^4*b1^4*y2^4*z1^4 - 
        4*a0*a2^4*b1^4*y2^4*z1^4 + 2*a0^2*a2^4*b1^4*y2^4*z1^4 - 
        4*a2*b1^5*y2^4*z1^4 - a0*a2*b1^5*y2^4*z1^4 + 4*a2^2*b1^5*y2^4*z1^4 + 
        4*a0*a2^2*b1^5*y2^4*z1^4 - 3*a0*a2^3*b1^5*y2^4*z1^4 - y2^5*z1^4 + 
        a0*y2^5*z1^4 + 4*a2*y2^5*z1^4 - 7*a0*a2*y2^5*z1^4 + 
        3*a0^2*a2*y2^5*z1^4 - 6*a2^2*y2^5*z1^4 + 18*a0*a2^2*y2^5*z1^4 - 
        12*a0^2*a2^2*y2^5*z1^4 + 4*a2^3*y2^5*z1^4 - 22*a0*a2^3*y2^5*z1^4 + 
        18*a0^2*a2^3*y2^5*z1^4 - a2^4*y2^5*z1^4 + 13*a0*a2^4*y2^5*z1^4 - 
        12*a0^2*a2^4*y2^5*z1^4 - 3*a0*a2^5*y2^5*z1^4 + 
        3*a0^2*a2^5*y2^5*z1^4 + 5*b1*y2^5*z1^4 - 4*a0*b1*y2^5*z1^4 + 
        a0^2*b1*y2^5*z1^4 - 17*a2*b1*y2^5*z1^4 + 15*a0*a2*b1*y2^5*z1^4 + 
        2*a0^2*a2*b1*y2^5*z1^4 + 22*a2^2*b1*y2^5*z1^4 - 
        27*a0*a2^2*b1*y2^5*z1^4 - 6*a0^2*a2^2*b1*y2^5*z1^4 - 
        14*a2^3*b1*y2^5*z1^4 + 31*a0*a2^3*b1*y2^5*z1^4 - 
        4*a0^2*a2^3*b1*y2^5*z1^4 + 5*a2^4*b1*y2^5*z1^4 - 
        21*a0*a2^4*b1*y2^5*z1^4 + 13*a0^2*a2^4*b1*y2^5*z1^4 - 
        a2^5*b1*y2^5*z1^4 + 6*a0*a2^5*b1*y2^5*z1^4 - 6*a0^2*a2^5*b1*y2^5*
         z1^4 - 10*b1^2*y2^5*z1^4 + 6*a0*b1^2*y2^5*z1^4 - 
        3*a0^2*b1^2*y2^5*z1^4 + 28*a2*b1^2*y2^5*z1^4 - 15*a0^2*a2*b1^2*y2^5*
         z1^4 - 30*a2^2*b1^2*y2^5*z1^4 - 9*a0*a2^2*b1^2*y2^5*z1^4 + 
        46*a0^2*a2^2*b1^2*y2^5*z1^4 + 17*a2^3*b1^2*y2^5*z1^4 - 
        13*a0*a2^3*b1^2*y2^5*z1^4 - 29*a0^2*a2^3*b1^2*y2^5*z1^4 - 
        6*a2^4*b1^2*y2^5*z1^4 + 23*a0*a2^4*b1^2*y2^5*z1^4 - 
        5*a0^2*a2^4*b1^2*y2^5*z1^4 + a2^5*b1^2*y2^5*z1^4 - 
        7*a0*a2^5*b1^2*y2^5*z1^4 + 6*a0^2*a2^5*b1^2*y2^5*z1^4 + 
        10*b1^3*y2^5*z1^4 - 4*a0*b1^3*y2^5*z1^4 + 3*a0^2*b1^3*y2^5*z1^4 - 
        22*a2*b1^3*y2^5*z1^4 - 20*a0*a2*b1^3*y2^5*z1^4 + 
        12*a0^2*a2*b1^3*y2^5*z1^4 + 18*a2^2*b1^3*y2^5*z1^4 + 
        30*a0*a2^2*b1^3*y2^5*z1^4 - 35*a0^2*a2^2*b1^3*y2^5*z1^4 - 
        8*a2^3*b1^3*y2^5*z1^4 + 5*a0*a2^3*b1^3*y2^5*z1^4 + 
        22*a0^2*a2^3*b1^3*y2^5*z1^4 + 2*a2^4*b1^3*y2^5*z1^4 - 
        11*a0*a2^4*b1^3*y2^5*z1^4 - 2*a0^2*a2^4*b1^3*y2^5*z1^4 - 
        5*b1^4*y2^5*z1^4 + a0*b1^4*y2^5*z1^4 - a0^2*b1^4*y2^5*z1^4 + 
        8*a2*b1^4*y2^5*z1^4 + 15*a0*a2*b1^4*y2^5*z1^4 - 
        2*a0^2*a2*b1^4*y2^5*z1^4 - 4*a2^2*b1^4*y2^5*z1^4 - 
        15*a0*a2^2*b1^4*y2^5*z1^4 + 7*a0^2*a2^2*b1^4*y2^5*z1^4 + 
        a2^3*b1^4*y2^5*z1^4 - a0*a2^3*b1^4*y2^5*z1^4 - 4*a0^2*a2^3*b1^4*y2^5*
         z1^4 + b1^5*y2^5*z1^4 - a2*b1^5*y2^5*z1^4 - 3*a0*a2*b1^5*y2^5*z1^4 + 
        3*a0*a2^2*b1^5*y2^5*z1^4 + a0*y2^6*z1^4 - a0^2*y2^6*z1^4 - 
        3*a0*a2*y2^6*z1^4 + 3*a0^2*a2*y2^6*z1^4 + 2*a0*a2^2*y2^6*z1^4 - 
        2*a0^2*a2^2*y2^6*z1^4 + 2*a0*a2^3*y2^6*z1^4 - 2*a0^2*a2^3*y2^6*z1^4 - 
        3*a0*a2^4*y2^6*z1^4 + 3*a0^2*a2^4*y2^6*z1^4 + a0*a2^5*y2^6*z1^4 - 
        a0^2*a2^5*y2^6*z1^4 - 3*a0*b1*y2^6*z1^4 + a0^2*b1*y2^6*z1^4 + 
        11*a0*a2*b1*y2^6*z1^4 - 6*a0^2*a2*b1*y2^6*z1^4 - 
        15*a0*a2^2*b1*y2^6*z1^4 + 12*a0^2*a2^2*b1*y2^6*z1^4 + 
        9*a0*a2^3*b1*y2^6*z1^4 - 10*a0^2*a2^3*b1*y2^6*z1^4 - 
        2*a0*a2^4*b1*y2^6*z1^4 + 3*a0^2*a2^4*b1*y2^6*z1^4 + 
        2*a0*b1^2*y2^6*z1^4 + 3*a0^2*b1^2*y2^6*z1^4 - 14*a0*a2*b1^2*y2^6*
         z1^4 - a0^2*a2*b1^2*y2^6*z1^4 + 26*a0*a2^2*b1^2*y2^6*z1^4 - 
        11*a0^2*a2^2*b1^2*y2^6*z1^4 - 18*a0*a2^3*b1^2*y2^6*z1^4 + 
        13*a0^2*a2^3*b1^2*y2^6*z1^4 + 4*a0*a2^4*b1^2*y2^6*z1^4 - 
        4*a0^2*a2^4*b1^2*y2^6*z1^4 + 2*a0*b1^3*y2^6*z1^4 - 
        5*a0^2*b1^3*y2^6*z1^4 + 6*a0*a2*b1^3*y2^6*z1^4 + 
        8*a0^2*a2*b1^3*y2^6*z1^4 - 15*a0*a2^2*b1^3*y2^6*z1^4 - 
        a0^2*a2^2*b1^3*y2^6*z1^4 + 7*a0*a2^3*b1^3*y2^6*z1^4 - 
        2*a0^2*a2^3*b1^3*y2^6*z1^4 - 3*a0*b1^4*y2^6*z1^4 + 
        2*a0^2*b1^4*y2^6*z1^4 + a0*a2*b1^4*y2^6*z1^4 - 4*a0^2*a2*b1^4*y2^6*
         z1^4 + 2*a0*a2^2*b1^4*y2^6*z1^4 + 2*a0^2*a2^2*b1^4*y2^6*z1^4 + 
        a0*b1^5*y2^6*z1^4 - a0*a2*b1^5*y2^6*z1^4))/((-1 + a2)*a2*(-1 + b1)^2*
       (-1 + y2)*(-(a2*b1) + a2*b1*y2 + a2*b1*z1 + y2*z1 - a2*y2*z1 - 
         b1*y2*z1)^4*(-(a2*b1) + a0*b1*y2 + a2*b1*y2 - a0*b1*y2^2 + 
        a2*b1*z1 + y2*z1 - a0*y2*z1 - a2*y2*z1 + a0*a2*y2*z1 - b1*y2*z1)), 
     -((a0*b1*(-1 + b1 + a0*y2)*z1*(-(a2^4*b1^3) + 2*a2^4*b1^4 - a2^4*b1^5 + 
         2*a2^3*b1^3*y2 + a0*a2^3*b1^3*y2 + 2*a2^4*b1^3*y2 - 4*a2^3*b1^4*y2 - 
         2*a0*a2^3*b1^4*y2 - 6*a2^4*b1^4*y2 + 2*a2^3*b1^5*y2 + 
         a0*a2^3*b1^5*y2 + 3*a2^4*b1^5*y2 - 2*a0*a2^2*b1^3*y2^2 - 
         6*a2^3*b1^3*y2^2 - 2*a0*a2^3*b1^3*y2^2 + 4*a0*a2^2*b1^4*y2^2 + 
         12*a2^3*b1^4*y2^2 + 6*a0*a2^3*b1^4*y2^2 + 6*a2^4*b1^4*y2^2 - 
         2*a0*a2^2*b1^5*y2^2 - 6*a2^3*b1^5*y2^2 - 3*a0*a2^3*b1^5*y2^2 - 
         3*a2^4*b1^5*y2^2 + 6*a0*a2^2*b1^3*y2^3 + 6*a2^3*b1^3*y2^3 - 
         2*a2^4*b1^3*y2^3 - 12*a0*a2^2*b1^4*y2^3 - 12*a2^3*b1^4*y2^3 - 
         6*a0*a2^3*b1^4*y2^3 - 2*a2^4*b1^4*y2^3 + 6*a0*a2^2*b1^5*y2^3 + 
         6*a2^3*b1^5*y2^3 + 3*a0*a2^3*b1^5*y2^3 + a2^4*b1^5*y2^3 - 
         6*a0*a2^2*b1^3*y2^4 - 2*a2^3*b1^3*y2^4 + 2*a0*a2^3*b1^3*y2^4 + 
         a2^4*b1^3*y2^4 + 12*a0*a2^2*b1^4*y2^4 + 4*a2^3*b1^4*y2^4 + 
         2*a0*a2^3*b1^4*y2^4 - 6*a0*a2^2*b1^5*y2^4 - 2*a2^3*b1^5*y2^4 - 
         a0*a2^3*b1^5*y2^4 + 2*a0*a2^2*b1^3*y2^5 - a0*a2^3*b1^3*y2^5 - 
         4*a0*a2^2*b1^4*y2^5 + 2*a0*a2^2*b1^5*y2^5 + 2*a2^4*b1^3*z1 - 
         4*a2^4*b1^4*z1 + 2*a2^4*b1^5*z1 - 2*a0*a2^3*b1^2*y2*z1 + 
         2*a0*a2^4*b1^2*y2*z1 - a2^3*b1^3*y2*z1 + 4*a0*a2^3*b1^3*y2*z1 - 
         4*a2^4*b1^3*y2*z1 - 4*a0*a2^4*b1^3*y2*z1 + 2*a2^3*b1^4*y2*z1 - 
         2*a0*a2^3*b1^4*y2*z1 + 11*a2^4*b1^4*y2*z1 + 2*a0*a2^4*b1^4*y2*z1 - 
         a2^3*b1^5*y2*z1 - 4*a2^4*b1^5*y2*z1 - 3*a2^2*b1^2*y2^2*z1 + 
         5*a0*a2^2*b1^2*y2^2*z1 + 6*a2^3*b1^2*y2^2*z1 - 2*a0*a2^3*b1^2*y2^2*
          z1 - 3*a2^4*b1^2*y2^2*z1 - 3*a0*a2^4*b1^2*y2^2*z1 + 
         5*a2^2*b1^3*y2^2*z1 - 14*a0*a2^2*b1^3*y2^2*z1 - 
         4*a2^3*b1^3*y2^2*z1 + 3*a0*a2^3*b1^3*y2^2*z1 + 2*a2^4*b1^3*y2^2*z1 + 
         8*a0*a2^4*b1^3*y2^2*z1 - a2^2*b1^4*y2^2*z1 + 13*a0*a2^2*b1^4*y2^2*
          z1 - 4*a2^3*b1^4*y2^2*z1 - 4*a0*a2^3*b1^4*y2^2*z1 - 
         10*a2^4*b1^4*y2^2*z1 - 4*a0*a2^4*b1^4*y2^2*z1 - a2^2*b1^5*y2^2*z1 - 
         4*a0*a2^2*b1^5*y2^2*z1 + 2*a2^3*b1^5*y2^2*z1 + 2*a2^4*b1^5*y2^2*z1 + 
         6*a2^2*b1^2*y2^3*z1 - 12*a0*a2^2*b1^2*y2^3*z1 - 
         12*a2^3*b1^2*y2^3*z1 + 12*a0*a2^3*b1^2*y2^3*z1 + 
         6*a2^4*b1^2*y2^3*z1 + 4*a0*a2*b1^3*y2^3*z1 - 10*a2^2*b1^3*y2^3*z1 + 
         27*a0*a2^2*b1^3*y2^3*z1 + 11*a2^3*b1^3*y2^3*z1 - 
         18*a0*a2^3*b1^3*y2^3*z1 - 4*a0*a2^4*b1^3*y2^3*z1 - 
         8*a0*a2*b1^4*y2^3*z1 + 2*a2^2*b1^4*y2^3*z1 - 23*a0*a2^2*b1^4*y2^3*
          z1 + 2*a2^3*b1^4*y2^3*z1 + 14*a0*a2^3*b1^4*y2^3*z1 + 
         3*a2^4*b1^4*y2^3*z1 + 2*a0*a2^4*b1^4*y2^3*z1 + 
         4*a0*a2*b1^5*y2^3*z1 + 2*a2^2*b1^5*y2^3*z1 + 8*a0*a2^2*b1^5*y2^3*
          z1 - a2^3*b1^5*y2^3*z1 - 3*a2^2*b1^2*y2^4*z1 + 
         9*a0*a2^2*b1^2*y2^4*z1 + 6*a2^3*b1^2*y2^4*z1 - 10*a0*a2^3*b1^2*y2^4*
          z1 - 3*a2^4*b1^2*y2^4*z1 + a0*a2^4*b1^2*y2^4*z1 - 
         8*a0*a2*b1^3*y2^4*z1 + 5*a2^2*b1^3*y2^4*z1 - 12*a0*a2^2*b1^3*y2^4*
          z1 - 6*a2^3*b1^3*y2^4*z1 + 11*a0*a2^3*b1^3*y2^4*z1 + 
         16*a0*a2*b1^4*y2^4*z1 - a2^2*b1^4*y2^4*z1 + 7*a0*a2^2*b1^4*y2^4*z1 - 
         8*a0*a2^3*b1^4*y2^4*z1 - 8*a0*a2*b1^5*y2^4*z1 - a2^2*b1^5*y2^4*z1 - 
         4*a0*a2^2*b1^5*y2^4*z1 - 2*a0*a2^2*b1^2*y2^5*z1 + 
         2*a0*a2^3*b1^2*y2^5*z1 + 4*a0*a2*b1^3*y2^5*z1 - 
         a0*a2^2*b1^3*y2^5*z1 - 8*a0*a2*b1^4*y2^5*z1 + 3*a0*a2^2*b1^4*y2^5*
          z1 + 4*a0*a2*b1^5*y2^5*z1 - a2^4*b1^3*z1^2 + 2*a2^4*b1^4*z1^2 - 
         a2^4*b1^5*z1^2 - 3*a2^3*b1^2*y2*z1^2 + 2*a0*a2^3*b1^2*y2*z1^2 + 
         3*a2^4*b1^2*y2*z1^2 - 2*a0*a2^4*b1^2*y2*z1^2 + 5*a2^3*b1^3*y2*z1^2 - 
         5*a0*a2^3*b1^3*y2*z1^2 - 2*a2^4*b1^3*y2*z1^2 + 
         4*a0*a2^4*b1^3*y2*z1^2 - a2^3*b1^4*y2*z1^2 + 4*a0*a2^3*b1^4*y2*
          z1^2 - 5*a2^4*b1^4*y2*z1^2 - 2*a0*a2^4*b1^4*y2*z1^2 - 
         a2^3*b1^5*y2*z1^2 - a0*a2^3*b1^5*y2*z1^2 + a2^4*b1^5*y2*z1^2 + 
         3*a2^2*b1*y2^2*z1^2 - 6*a2^3*b1*y2^2*z1^2 + 3*a2^4*b1*y2^2*z1^2 - 
         6*a2^2*b1^2*y2^2*z1^2 + 2*a0*a2^2*b1^2*y2^2*z1^2 + 
         15*a2^3*b1^2*y2^2*z1^2 - 5*a0*a2^3*b1^2*y2^2*z1^2 - 
         9*a2^4*b1^2*y2^2*z1^2 + 3*a0*a2^4*b1^2*y2^2*z1^2 + 
         8*a2^2*b1^3*y2^2*z1^2 - 2*a0*a2^2*b1^3*y2^2*z1^2 - 
         23*a2^3*b1^3*y2^2*z1^2 + 10*a0*a2^3*b1^3*y2^2*z1^2 + 
         12*a2^4*b1^3*y2^2*z1^2 - 7*a0*a2^4*b1^3*y2^2*z1^2 - 
         10*a2^2*b1^4*y2^2*z1^2 - 2*a0*a2^2*b1^4*y2^2*z1^2 + 
         13*a2^3*b1^4*y2^2*z1^2 - 3*a0*a2^3*b1^4*y2^2*z1^2 + 
         3*a2^4*b1^4*y2^2*z1^2 + 2*a0*a2^4*b1^4*y2^2*z1^2 + 
         5*a2^2*b1^5*y2^2*z1^2 + 2*a0*a2^2*b1^5*y2^2*z1^2 + 
         a2^3*b1^5*y2^2*z1^2 + a0*a2^3*b1^5*y2^2*z1^2 - 
         5*a0*a2*b1*y2^3*z1^2 - 6*a2^2*b1*y2^3*z1^2 + 12*a0*a2^2*b1*y2^3*
          z1^2 + 12*a2^3*b1*y2^3*z1^2 - 9*a0*a2^3*b1*y2^3*z1^2 - 
         6*a2^4*b1*y2^3*z1^2 + 2*a0*a2^4*b1*y2^3*z1^2 + 3*a2*b1^2*y2^3*z1^2 + 
         8*a0*a2*b1^2*y2^3*z1^2 + 3*a2^2*b1^2*y2^3*z1^2 - 
         20*a0*a2^2*b1^2*y2^3*z1^2 - 12*a2^3*b1^2*y2^3*z1^2 + 
         13*a0*a2^3*b1^2*y2^3*z1^2 + 6*a2^4*b1^2*y2^3*z1^2 - 
         a0*a2^4*b1^2*y2^3*z1^2 - 9*a2*b1^3*y2^3*z1^2 - 
         2*a0*a2*b1^3*y2^3*z1^2 + 7*a2^2*b1^3*y2^3*z1^2 + 
         12*a0*a2^2*b1^3*y2^3*z1^2 + 12*a2^3*b1^3*y2^3*z1^2 - 
         10*a0*a2^3*b1^3*y2^3*z1^2 - 9*a2^4*b1^3*y2^3*z1^2 + 
         3*a0*a2^4*b1^3*y2^3*z1^2 + 9*a2*b1^4*y2^3*z1^2 + 
         a2^2*b1^4*y2^3*z1^2 - 2*a0*a2^2*b1^4*y2^3*z1^2 - 
         12*a2^3*b1^4*y2^3*z1^2 - a0*a2^3*b1^4*y2^3*z1^2 - 
         3*a2*b1^5*y2^3*z1^2 - a0*a2*b1^5*y2^3*z1^2 - 5*a2^2*b1^5*y2^3*z1^2 - 
         2*a0*a2^2*b1^5*y2^3*z1^2 + 2*a0*b1*y2^4*z1^2 + 
         2*a0*a2*b1*y2^4*z1^2 + 3*a2^2*b1*y2^4*z1^2 - 12*a0*a2^2*b1*y2^4*
          z1^2 - 6*a2^3*b1*y2^4*z1^2 + 10*a0*a2^3*b1*y2^4*z1^2 + 
         3*a2^4*b1*y2^4*z1^2 - 2*a0*a2^4*b1*y2^4*z1^2 - 6*a0*b1^2*y2^4*z1^2 - 
         3*a2*b1^2*y2^4*z1^2 + 3*a0*a2*b1^2*y2^4*z1^2 + 
         3*a2^2*b1^2*y2^4*z1^2 + 13*a0*a2^2*b1^2*y2^4*z1^2 - 
         10*a0*a2^3*b1^2*y2^4*z1^2 + 6*a0*b1^3*y2^4*z1^2 + 
         9*a2*b1^3*y2^4*z1^2 - 11*a0*a2*b1^3*y2^4*z1^2 - 
         15*a2^2*b1^3*y2^4*z1^2 - 5*a0*a2^2*b1^3*y2^4*z1^2 + 
         6*a2^3*b1^3*y2^4*z1^2 + 5*a0*a2^3*b1^3*y2^4*z1^2 - 
         2*a0*b1^4*y2^4*z1^2 - 9*a2*b1^4*y2^4*z1^2 + 5*a0*a2*b1^4*y2^4*z1^2 + 
         9*a2^2*b1^4*y2^4*z1^2 + 4*a0*a2^2*b1^4*y2^4*z1^2 + 
         3*a2*b1^5*y2^4*z1^2 + a0*a2*b1^5*y2^4*z1^2 - 2*a0*b1*y2^5*z1^2 + 
         3*a0*a2*b1*y2^5*z1^2 - a0*a2^3*b1*y2^5*z1^2 + 6*a0*b1^2*y2^5*z1^2 - 
         11*a0*a2*b1^2*y2^5*z1^2 + 5*a0*a2^2*b1^2*y2^5*z1^2 - 
         6*a0*b1^3*y2^5*z1^2 + 13*a0*a2*b1^3*y2^5*z1^2 - 
         5*a0*a2^2*b1^3*y2^5*z1^2 + 2*a0*b1^4*y2^5*z1^2 - 
         5*a0*a2*b1^4*y2^5*z1^2 + 3*a2^3*b1^2*y2*z1^3 - 3*a2^4*b1^2*y2*z1^3 - 
         6*a2^3*b1^3*y2*z1^3 + 4*a2^4*b1^3*y2*z1^3 + 3*a2^3*b1^4*y2*z1^3 + 
         a2^2*b1*y2^2*z1^3 - 4*a0*a2^2*b1*y2^2*z1^3 - 2*a2^3*b1*y2^2*z1^3 + 
         8*a0*a2^3*b1*y2^2*z1^3 + a2^4*b1*y2^2*z1^3 - 4*a0*a2^4*b1*y2^2*
          z1^3 - 7*a2^2*b1^2*y2^2*z1^3 + 9*a0*a2^2*b1^2*y2^2*z1^3 + 
         6*a2^3*b1^2*y2^2*z1^3 - 15*a0*a2^3*b1^2*y2^2*z1^3 + 
         a2^4*b1^2*y2^2*z1^3 + 6*a0*a2^4*b1^2*y2^2*z1^3 + 
         11*a2^2*b1^3*y2^2*z1^3 - 6*a0*a2^2*b1^3*y2^2*z1^3 + 
         7*a0*a2^3*b1^3*y2^2*z1^3 - 5*a2^4*b1^3*y2^2*z1^3 - 
         a0*a2^4*b1^3*y2^2*z1^3 - 5*a2^2*b1^4*y2^2*z1^3 + 
         a0*a2^2*b1^4*y2^2*z1^3 - 4*a2^3*b1^4*y2^2*z1^3 - 
         a0*a2^3*b1^4*y2^2*z1^3 - 2*a2*y2^3*z1^3 + 2*a0*a2*y2^3*z1^3 + 
         6*a2^2*y2^3*z1^3 - 6*a0*a2^2*y2^3*z1^3 - 6*a2^3*y2^3*z1^3 + 
         6*a0*a2^3*y2^3*z1^3 + 2*a2^4*y2^3*z1^3 - 2*a0*a2^4*y2^3*z1^3 + 
         5*a2*b1*y2^3*z1^3 - 14*a2^2*b1*y2^3*z1^3 + 5*a0*a2^2*b1*y2^3*z1^3 + 
         13*a2^3*b1*y2^3*z1^3 - 10*a0*a2^3*b1*y2^3*z1^3 - 
         4*a2^4*b1*y2^3*z1^3 + 5*a0*a2^4*b1*y2^3*z1^3 - 3*a2*b1^2*y2^3*z1^3 - 
         8*a0*a2*b1^2*y2^3*z1^3 + 18*a2^2*b1^2*y2^3*z1^3 + 
         5*a0*a2^2*b1^2*y2^3*z1^3 - 20*a2^3*b1^2*y2^3*z1^3 + 
         8*a0*a2^3*b1^2*y2^3*z1^3 + 5*a2^4*b1^2*y2^3*z1^3 - 
         5*a0*a2^4*b1^2*y2^3*z1^3 - a2*b1^3*y2^3*z1^3 + 
         8*a0*a2*b1^3*y2^3*z1^3 - 18*a2^2*b1^3*y2^3*z1^3 - 
         6*a0*a2^2*b1^3*y2^3*z1^3 + 13*a2^3*b1^3*y2^3*z1^3 - 
         2*a0*a2^3*b1^3*y2^3*z1^3 + a2*b1^4*y2^3*z1^3 - 
         2*a0*a2*b1^4*y2^3*z1^3 + 8*a2^2*b1^4*y2^3*z1^3 + 
         2*a0*a2^2*b1^4*y2^3*z1^3 + y2^4*z1^3 - a0*y2^4*z1^3 - 
         2*a2*y2^4*z1^3 + 2*a0*a2*y2^4*z1^3 + 2*a2^3*y2^4*z1^3 - 
         2*a0*a2^3*y2^4*z1^3 - a2^4*y2^4*z1^3 + a0*a2^4*y2^4*z1^3 - 
         4*b1*y2^4*z1^3 + 2*a0*b1*y2^4*z1^3 + 10*a2*b1*y2^4*z1^3 - 
         7*a0*a2*b1*y2^4*z1^3 - 8*a2^2*b1*y2^4*z1^3 + 8*a0*a2^2*b1*y2^4*
          z1^3 + 2*a2^3*b1*y2^4*z1^3 - 3*a0*a2^3*b1*y2^4*z1^3 + 
         6*b1^2*y2^4*z1^3 - 18*a2*b1^2*y2^4*z1^3 + 7*a0*a2*b1^2*y2^4*z1^3 + 
         16*a2^2*b1^2*y2^4*z1^3 - 11*a0*a2^2*b1^2*y2^4*z1^3 - 
         4*a2^3*b1^2*y2^4*z1^3 + 4*a0*a2^3*b1^2*y2^4*z1^3 - 
         4*b1^3*y2^4*z1^3 - 2*a0*b1^3*y2^4*z1^3 + 14*a2*b1^3*y2^4*z1^3 - 
         a0*a2*b1^3*y2^4*z1^3 - 8*a2^2*b1^3*y2^4*z1^3 + 3*a0*a2^2*b1^3*y2^4*
          z1^3 + b1^4*y2^4*z1^3 + a0*b1^4*y2^4*z1^3 - 4*a2*b1^4*y2^4*z1^3 - 
         a0*a2*b1^4*y2^4*z1^3))/(a2*(-1 + b1)^2*(-1 + a2 + b1)*(-1 + y2)*
        (-(a2*b1) + a2*b1*y2 + a2*b1*z1 + y2*z1 - a2*y2*z1 - b1*y2*z1)^3*
        (-(a2*b1) + a0*b1*y2 + a2*b1*y2 - a0*b1*y2^2 + a2*b1*z1 + y2*z1 - 
         a0*y2*z1 - a2*y2*z1 + a0*a2*y2*z1 - b1*y2*z1))), 
     -((a0*b1*z1*(2*a2^4*b1^3 - 2*a2^5*b1^3 - 2*a2^4*b1^4 + a2^5*b1^4 - 
         3*a2^3*b1^3*y2 - 4*a0*a2^3*b1^3*y2 + 6*a0*a2^4*b1^3*y2 + 
         3*a2^5*b1^3*y2 - 2*a0*a2^5*b1^3*y2 + 4*a2^3*b1^4*y2 + 
         4*a0*a2^3*b1^4*y2 + a2^4*b1^4*y2 - 3*a0*a2^4*b1^4*y2 - 
         2*a2^5*b1^4*y2 + 5*a0*a2^2*b1^3*y2^2 + 6*a2^3*b1^3*y2^2 - 
         6*a2^4*b1^3*y2^2 - 9*a0*a2^4*b1^3*y2^2 + 4*a0*a2^5*b1^3*y2^2 - 
         6*a0*a2^2*b1^4*y2^2 - 8*a2^3*b1^4*y2^2 - 3*a0*a2^3*b1^4*y2^2 + 
         4*a2^4*b1^4*y2^2 + 6*a0*a2^4*b1^4*y2^2 + a2^5*b1^4*y2^2 - 
         10*a0*a2^2*b1^3*y2^3 - 3*a2^3*b1^3*y2^3 + 12*a0*a2^3*b1^3*y2^3 + 
         4*a2^4*b1^3*y2^3 - a2^5*b1^3*y2^3 - 2*a0*a2^5*b1^3*y2^3 + 
         12*a0*a2^2*b1^4*y2^3 + 4*a2^3*b1^4*y2^3 - 6*a0*a2^3*b1^4*y2^3 - 
         3*a2^4*b1^4*y2^3 - 3*a0*a2^4*b1^4*y2^3 + 5*a0*a2^2*b1^3*y2^4 - 
         8*a0*a2^3*b1^3*y2^4 + 3*a0*a2^4*b1^3*y2^4 - 6*a0*a2^2*b1^4*y2^4 + 
         5*a0*a2^3*b1^4*y2^4 - 4*a2^4*b1^3*z1 + 4*a2^5*b1^3*z1 + 
         4*a2^4*b1^4*z1 - 2*a2^5*b1^4*z1 - 3*a2^3*b1^2*y2*z1 + 
         5*a0*a2^3*b1^2*y2*z1 + 6*a2^4*b1^2*y2*z1 - 10*a0*a2^4*b1^2*y2*z1 - 
         3*a2^5*b1^2*y2*z1 + 5*a0*a2^5*b1^2*y2*z1 + 6*a2^3*b1^3*y2*z1 - 
         3*a0*a2^3*b1^3*y2*z1 + 3*a0*a2^4*b1^3*y2*z1 - 6*a2^5*b1^3*y2*z1 - 
         6*a2^3*b1^4*y2*z1 - 2*a0*a2^3*b1^4*y2*z1 - 2*a2^4*b1^4*y2*z1 + 
         2*a0*a2^4*b1^4*y2*z1 + 2*a2^5*b1^4*y2*z1 + 6*a2^2*b1^2*y2^2*z1 - 
         4*a0*a2^2*b1^2*y2^2*z1 - 12*a2^3*b1^2*y2^2*z1 + 
         6*a2^4*b1^2*y2^2*z1 + 12*a0*a2^4*b1^2*y2^2*z1 - 
         8*a0*a2^5*b1^2*y2^2*z1 - 8*a2^2*b1^3*y2^2*z1 + 9*a0*a2^2*b1^3*y2^2*
          z1 + 6*a2^3*b1^3*y2^2*z1 - 9*a0*a2^3*b1^3*y2^2*z1 + 
         2*a2^5*b1^3*y2^2*z1 + 2*a2^2*b1^4*y2^2*z1 - 2*a0*a2^2*b1^4*y2^2*z1 + 
         6*a2^3*b1^4*y2^2*z1 + 4*a0*a2^3*b1^4*y2^2*z1 - 2*a2^4*b1^4*y2^2*z1 - 
         2*a0*a2^4*b1^4*y2^2*z1 - 4*a0*a2*b1^2*y2^3*z1 - 
         6*a2^2*b1^2*y2^3*z1 + 18*a0*a2^2*b1^2*y2^3*z1 + 
         15*a2^3*b1^2*y2^3*z1 - 21*a0*a2^3*b1^2*y2^3*z1 - 
         12*a2^4*b1^2*y2^3*z1 + 4*a0*a2^4*b1^2*y2^3*z1 + 
         3*a2^5*b1^2*y2^3*z1 + 3*a0*a2^5*b1^2*y2^3*z1 + 8*a2^2*b1^3*y2^3*z1 - 
         12*a0*a2^2*b1^3*y2^3*z1 - 12*a2^3*b1^3*y2^3*z1 + 
         15*a0*a2^3*b1^3*y2^3*z1 + 4*a2^4*b1^3*y2^3*z1 - 
         3*a0*a2^4*b1^3*y2^3*z1 + 4*a0*a2*b1^4*y2^3*z1 - 
         2*a2^2*b1^4*y2^3*z1 - 2*a0*a2^2*b1^4*y2^3*z1 - 2*a0*a2^3*b1^4*y2^3*
          z1 + 4*a0*a2*b1^2*y2^4*z1 - 14*a0*a2^2*b1^2*y2^4*z1 + 
         16*a0*a2^3*b1^2*y2^4*z1 - 6*a0*a2^4*b1^2*y2^4*z1 + 
         3*a0*a2^2*b1^3*y2^4*z1 - 3*a0*a2^3*b1^3*y2^4*z1 - 
         4*a0*a2*b1^4*y2^4*z1 + 4*a0*a2^2*b1^4*y2^4*z1 + 2*a2^4*b1^3*z1^2 - 
         2*a2^5*b1^3*z1^2 - 2*a2^4*b1^4*z1^2 + a2^5*b1^4*z1^2 + 
         8*a2^3*b1^2*y2*z1^2 - 4*a0*a2^3*b1^2*y2*z1^2 - 
         16*a2^4*b1^2*y2*z1^2 + 8*a0*a2^4*b1^2*y2*z1^2 + 
         8*a2^5*b1^2*y2*z1^2 - 4*a0*a2^5*b1^2*y2*z1^2 - 7*a2^3*b1^3*y2*z1^2 + 
         6*a0*a2^3*b1^3*y2*z1^2 + 4*a2^4*b1^3*y2*z1^2 - 
         8*a0*a2^4*b1^3*y2*z1^2 + 3*a2^5*b1^3*y2*z1^2 + 
         2*a0*a2^5*b1^3*y2*z1^2 + 2*a2^3*b1^4*y2*z1^2 - 
         2*a0*a2^3*b1^4*y2*z1^2 + a2^4*b1^4*y2*z1^2 + a0*a2^4*b1^4*y2*z1^2 - 
         4*a0*a2^2*b1*y2^2*z1^2 + 12*a0*a2^3*b1*y2^2*z1^2 - 
         12*a0*a2^4*b1*y2^2*z1^2 + 4*a0*a2^5*b1*y2^2*z1^2 - 
         6*a2^2*b1^2*y2^2*z1^2 - 2*a0*a2^2*b1^2*y2^2*z1^2 + 
         5*a2^3*b1^2*y2^2*z1^2 + 12*a0*a2^3*b1^2*y2^2*z1^2 + 
         8*a2^4*b1^2*y2^2*z1^2 - 18*a0*a2^4*b1^2*y2^2*z1^2 - 
         7*a2^5*b1^2*y2^2*z1^2 + 8*a0*a2^5*b1^2*y2^2*z1^2 + 
         4*a2^2*b1^3*y2^2*z1^2 - a0*a2^2*b1^3*y2^2*z1^2 + 
         6*a2^3*b1^3*y2^2*z1^2 - 4*a0*a2^3*b1^3*y2^2*z1^2 - 
         10*a2^4*b1^3*y2^2*z1^2 + 5*a0*a2^4*b1^3*y2^2*z1^2 + 
         2*a2^2*b1^4*y2^2*z1^2 + 4*a0*a2^2*b1^4*y2^2*z1^2 - 
         5*a2^3*b1^4*y2^2*z1^2 - a0*a2^3*b1^4*y2^2*z1^2 - 3*a2*b1*y2^3*z1^2 + 
         8*a0*a2*b1*y2^3*z1^2 + 12*a2^2*b1*y2^3*z1^2 - 24*a0*a2^2*b1*y2^3*
          z1^2 - 18*a2^3*b1*y2^3*z1^2 + 24*a0*a2^3*b1*y2^3*z1^2 + 
         12*a2^4*b1*y2^3*z1^2 - 8*a0*a2^4*b1*y2^3*z1^2 - 
         3*a2^5*b1*y2^3*z1^2 + 4*a2*b1^2*y2^3*z1^2 - 2*a0*a2*b1^2*y2^3*z1^2 - 
         7*a2^2*b1^2*y2^3*z1^2 + 3*a0*a2^2*b1^2*y2^3*z1^2 + 
         2*a2^3*b1^2*y2^3*z1^2 + a2^4*b1^2*y2^3*z1^2 - a0*a2^4*b1^2*y2^3*
          z1^2 + a2*b1^3*y2^3*z1^2 - 4*a0*a2*b1^3*y2^3*z1^2 - 
         8*a2^2*b1^3*y2^3*z1^2 + 8*a0*a2^2*b1^3*y2^3*z1^2 + 
         7*a2^3*b1^3*y2^3*z1^2 - 4*a0*a2^3*b1^3*y2^3*z1^2 - 
         2*a2*b1^4*y2^3*z1^2 - 2*a0*a2*b1^4*y2^3*z1^2 + 
         3*a2^2*b1^4*y2^3*z1^2 - a0*a2^2*b1^4*y2^3*z1^2 - a0*b1*y2^4*z1^2 + 
         6*a0*a2^2*b1*y2^4*z1^2 - 8*a0*a2^3*b1*y2^4*z1^2 + 
         3*a0*a2^4*b1*y2^4*z1^2 + 2*a0*b1^2*y2^4*z1^2 - 
         5*a0*a2*b1^2*y2^4*z1^2 + 4*a0*a2^2*b1^2*y2^4*z1^2 - 
         a0*a2^3*b1^2*y2^4*z1^2 - a0*b1^3*y2^4*z1^2 + 4*a0*a2*b1^3*y2^4*
          z1^2 - 3*a0*a2^2*b1^3*y2^4*z1^2 + a0*a2*b1^4*y2^4*z1^2 - 
         5*a2^3*b1^2*y2*z1^3 - a0*a2^3*b1^2*y2*z1^3 + 10*a2^4*b1^2*y2*z1^3 + 
         2*a0*a2^4*b1^2*y2*z1^3 - 5*a2^5*b1^2*y2*z1^3 - 
         a0*a2^5*b1^2*y2*z1^3 + 4*a2^3*b1^3*y2*z1^3 + a0*a2^3*b1^3*y2*z1^3 - 
         4*a2^4*b1^3*y2*z1^3 - a0*a2^4*b1^3*y2*z1^3 - 4*a2^2*b1*y2^2*z1^3 + 
         8*a0*a2^2*b1*y2^2*z1^3 + 12*a2^3*b1*y2^2*z1^3 - 
         24*a0*a2^3*b1*y2^2*z1^3 - 12*a2^4*b1*y2^2*z1^3 + 
         24*a0*a2^4*b1*y2^2*z1^3 + 4*a2^5*b1*y2^2*z1^3 - 
         8*a0*a2^5*b1*y2^2*z1^3 + 12*a2^2*b1^2*y2^2*z1^3 - 
         6*a0*a2^2*b1^2*y2^2*z1^3 - 24*a2^3*b1^2*y2^2*z1^3 + 
         12*a0*a2^3*b1^2*y2^2*z1^3 + 12*a2^4*b1^2*y2^2*z1^3 - 
         6*a0*a2^4*b1^2*y2^2*z1^3 - 8*a2^2*b1^3*y2^2*z1^3 - 
         a0*a2^2*b1^3*y2^2*z1^3 + 8*a2^3*b1^3*y2^2*z1^3 + 
         a0*a2^3*b1^3*y2^2*z1^3 + a2*y2^3*z1^3 - a0*a2*y2^3*z1^3 - 
         4*a2^2*y2^3*z1^3 + 4*a0*a2^2*y2^3*z1^3 + 6*a2^3*y2^3*z1^3 - 
         6*a0*a2^3*y2^3*z1^3 - 4*a2^4*y2^3*z1^3 + 4*a0*a2^4*y2^3*z1^3 + 
         a2^5*y2^3*z1^3 - a0*a2^5*y2^3*z1^3 + 2*a2*b1*y2^3*z1^3 - 
         7*a0*a2*b1*y2^3*z1^3 - 6*a2^2*b1*y2^3*z1^3 + 21*a0*a2^2*b1*y2^3*
          z1^3 + 6*a2^3*b1*y2^3*z1^3 - 21*a0*a2^3*b1*y2^3*z1^3 - 
         2*a2^4*b1*y2^3*z1^3 + 7*a0*a2^4*b1*y2^3*z1^3 - 7*a2*b1^2*y2^3*z1^3 + 
         9*a0*a2*b1^2*y2^3*z1^3 + 14*a2^2*b1^2*y2^3*z1^3 - 
         18*a0*a2^2*b1^2*y2^3*z1^3 - 7*a2^3*b1^2*y2^3*z1^3 + 
         9*a0*a2^3*b1^2*y2^3*z1^3 + 4*a2*b1^3*y2^3*z1^3 - 
         a0*a2*b1^3*y2^3*z1^3 - 4*a2^2*b1^3*y2^3*z1^3 + 
         a0*a2^2*b1^3*y2^3*z1^3 + a0*b1*y2^4*z1^3 - 3*a0*a2*b1*y2^4*z1^3 + 
         3*a0*a2^2*b1*y2^4*z1^3 - a0*a2^3*b1*y2^4*z1^3 - 
         2*a0*b1^2*y2^4*z1^3 + 4*a0*a2*b1^2*y2^4*z1^3 - 2*a0*a2^2*b1^2*y2^4*
          z1^3 + a0*b1^3*y2^4*z1^3 - a0*a2*b1^3*y2^4*z1^3))/
       ((-1 + a2)*a2*(-1 + a2 + b1)*(-(a2*b1) + a2*b1*y2 + a2*b1*z1 + y2*z1 - 
          a2*y2*z1 - b1*y2*z1)^4)), 
     (a0*b1*z1*(-(a2^5*b1^4) + a2^5*b1^5 + a2^4*b1^4*y2 + 5*a0*a2^4*b1^4*y2 + 
        4*a2^5*b1^4*y2 - 3*a0*a2^5*b1^4*y2 - 2*a2^4*b1^5*y2 - 
        5*a0*a2^4*b1^5*y2 - 4*a2^5*b1^5*y2 - 6*a0*a2^3*b1^4*y2^2 - 
        4*a0^2*a2^3*b1^4*y2^2 - 4*a2^4*b1^4*y2^2 - 15*a0*a2^4*b1^4*y2^2 + 
        3*a0^2*a2^4*b1^4*y2^2 - 6*a2^5*b1^4*y2^2 + 11*a0*a2^5*b1^4*y2^2 + 
        8*a0*a2^3*b1^5*y2^2 + 4*a0^2*a2^3*b1^5*y2^2 + 8*a2^4*b1^5*y2^2 + 
        19*a0*a2^4*b1^5*y2^2 + 6*a2^5*b1^5*y2^2 + 5*a0^2*a2^2*b1^4*y2^3 + 
        24*a0*a2^3*b1^4*y2^3 + 11*a0^2*a2^3*b1^4*y2^3 + 6*a2^4*b1^4*y2^3 + 
        10*a0*a2^4*b1^4*y2^3 - 11*a0^2*a2^4*b1^4*y2^3 + 4*a2^5*b1^4*y2^3 - 
        14*a0*a2^5*b1^4*y2^3 - 6*a0^2*a2^2*b1^5*y2^3 - 32*a0*a2^3*b1^5*y2^3 - 
        15*a0^2*a2^3*b1^5*y2^3 - 12*a2^4*b1^5*y2^3 - 26*a0*a2^4*b1^5*y2^3 - 
        4*a2^5*b1^5*y2^3 - 20*a0^2*a2^2*b1^4*y2^4 - 36*a0*a2^3*b1^4*y2^4 - 
        4*a0^2*a2^3*b1^4*y2^4 - 4*a2^4*b1^4*y2^4 + 10*a0*a2^4*b1^4*y2^4 + 
        14*a0^2*a2^4*b1^4*y2^4 - a2^5*b1^4*y2^4 + 6*a0*a2^5*b1^4*y2^4 + 
        24*a0^2*a2^2*b1^5*y2^4 + 48*a0*a2^3*b1^5*y2^4 + 
        20*a0^2*a2^3*b1^5*y2^4 + 8*a2^4*b1^5*y2^4 + 14*a0*a2^4*b1^5*y2^4 + 
        a2^5*b1^5*y2^4 + 30*a0^2*a2^2*b1^4*y2^5 + 24*a0*a2^3*b1^4*y2^5 - 
        14*a0^2*a2^3*b1^4*y2^5 + a2^4*b1^4*y2^5 - 15*a0*a2^4*b1^4*y2^5 - 
        6*a0^2*a2^4*b1^4*y2^5 + a0*a2^5*b1^4*y2^5 - 36*a0^2*a2^2*b1^5*y2^5 - 
        32*a0*a2^3*b1^5*y2^5 - 10*a0^2*a2^3*b1^5*y2^5 - 2*a2^4*b1^5*y2^5 - 
        a0*a2^4*b1^5*y2^5 - 20*a0^2*a2^2*b1^4*y2^6 - 6*a0*a2^3*b1^4*y2^6 + 
        16*a0^2*a2^3*b1^4*y2^6 + 5*a0*a2^4*b1^4*y2^6 - a0^2*a2^4*b1^4*y2^6 - 
        a0*a2^5*b1^4*y2^6 + 24*a0^2*a2^2*b1^5*y2^6 + 8*a0*a2^3*b1^5*y2^6 - 
        a0*a2^4*b1^5*y2^6 + 5*a0^2*a2^2*b1^4*y2^7 - 5*a0^2*a2^3*b1^4*y2^7 + 
        a0^2*a2^4*b1^4*y2^7 - 6*a0^2*a2^2*b1^5*y2^7 + a0^2*a2^3*b1^5*y2^7 + 
        6*a2^5*b1^4*z1 - 6*a2^5*b1^5*z1 + 4*a2^4*b1^3*y2*z1 - 
        5*a0*a2^4*b1^3*y2*z1 - 4*a2^5*b1^3*y2*z1 + 5*a0*a2^5*b1^3*y2*z1 - 
        11*a2^4*b1^4*y2*z1 - 19*a0*a2^4*b1^4*y2*z1 - 18*a2^5*b1^4*y2*z1 + 
        12*a0*a2^5*b1^4*y2*z1 + 14*a2^4*b1^5*y2*z1 + 24*a0*a2^4*b1^5*y2*z1 + 
        20*a2^5*b1^5*y2*z1 - 4*a2^3*b1^3*y2^2*z1 - 4*a0*a2^3*b1^3*y2^2*z1 + 
        9*a0^2*a2^3*b1^3*y2^2*z1 - 8*a2^4*b1^3*y2^2*z1 + 
        25*a0*a2^4*b1^3*y2^2*z1 - 13*a0^2*a2^4*b1^3*y2^2*z1 + 
        12*a2^5*b1^3*y2^2*z1 - 21*a0*a2^5*b1^3*y2^2*z1 + 
        4*a0^2*a2^5*b1^3*y2^2*z1 + 9*a2^3*b1^4*y2^2*z1 + 
        29*a0*a2^3*b1^4*y2^2*z1 + 5*a0^2*a2^3*b1^4*y2^2*z1 + 
        30*a2^4*b1^4*y2^2*z1 + 45*a0*a2^4*b1^4*y2^2*z1 - 
        4*a0^2*a2^4*b1^4*y2^2*z1 + 17*a2^5*b1^4*y2^2*z1 - 
        41*a0*a2^5*b1^4*y2^2*z1 - 5*a2^3*b1^5*y2^2*z1 - 
        39*a0*a2^3*b1^5*y2^2*z1 - 14*a0^2*a2^3*b1^5*y2^2*z1 - 
        47*a2^4*b1^5*y2^2*z1 - 81*a0*a2^4*b1^5*y2^2*z1 - 
        24*a2^5*b1^5*y2^2*z1 + 13*a0*a2^2*b1^3*y2^3*z1 - 
        9*a0^2*a2^2*b1^3*y2^3*z1 + 12*a2^3*b1^3*y2^3*z1 - 
        15*a0*a2^3*b1^3*y2^3*z1 - 14*a0^2*a2^3*b1^3*y2^3*z1 - 
        27*a0*a2^4*b1^3*y2^3*z1 + 34*a0^2*a2^4*b1^3*y2^3*z1 - 
        12*a2^5*b1^3*y2^3*z1 + 29*a0*a2^5*b1^3*y2^3*z1 - 
        11*a0^2*a2^5*b1^3*y2^3*z1 - 19*a0*a2^2*b1^4*y2^3*z1 - 
        27*a2^3*b1^4*y2^3*z1 - 79*a0*a2^3*b1^4*y2^3*z1 - 
        23*a0^2*a2^3*b1^4*y2^3*z1 - 24*a2^4*b1^4*y2^3*z1 - 
        15*a0*a2^4*b1^4*y2^3*z1 + 19*a0^2*a2^4*b1^4*y2^3*z1 - 
        3*a2^5*b1^4*y2^3*z1 + 51*a0*a2^5*b1^4*y2^3*z1 + 
        6*a0*a2^2*b1^5*y2^3*z1 + 16*a0^2*a2^2*b1^5*y2^3*z1 + 
        15*a2^3*b1^5*y2^3*z1 + 135*a0*a2^3*b1^5*y2^3*z1 + 
        50*a0^2*a2^3*b1^5*y2^3*z1 + 57*a2^4*b1^5*y2^3*z1 + 
        99*a0*a2^4*b1^5*y2^3*z1 + 12*a2^5*b1^5*y2^3*z1 - 
        4*a0^2*a2*b1^3*y2^4*z1 - 39*a0*a2^2*b1^3*y2^4*z1 + 
        39*a0^2*a2^2*b1^3*y2^4*z1 - 12*a2^3*b1^3*y2^4*z1 + 
        69*a0*a2^3*b1^3*y2^4*z1 - 23*a0^2*a2^3*b1^3*y2^4*z1 + 
        8*a2^4*b1^3*y2^4*z1 - 19*a0*a2^4*b1^3*y2^4*z1 - 
        21*a0^2*a2^4*b1^3*y2^4*z1 + 4*a2^5*b1^3*y2^4*z1 - 
        11*a0*a2^5*b1^3*y2^4*z1 + 9*a0^2*a2^5*b1^3*y2^4*z1 + 
        57*a0*a2^2*b1^4*y2^4*z1 + 7*a0^2*a2^2*b1^4*y2^4*z1 + 
        27*a2^3*b1^4*y2^4*z1 + 63*a0*a2^3*b1^4*y2^4*z1 + 
        32*a0^2*a2^3*b1^4*y2^4*z1 + 2*a2^4*b1^4*y2^4*z1 - 
        35*a0*a2^4*b1^4*y2^4*z1 - 33*a0^2*a2^4*b1^4*y2^4*z1 - 
        3*a2^5*b1^4*y2^4*z1 - 27*a0*a2^5*b1^4*y2^4*z1 + 
        4*a0^2*a2*b1^5*y2^4*z1 - 18*a0*a2^2*b1^5*y2^4*z1 - 
        62*a0^2*a2^2*b1^5*y2^4*z1 - 15*a2^3*b1^5*y2^4*z1 - 
        171*a0*a2^3*b1^5*y2^4*z1 - 66*a0^2*a2^3*b1^5*y2^4*z1 - 
        29*a2^4*b1^5*y2^4*z1 - 51*a0*a2^4*b1^5*y2^4*z1 - 
        2*a2^5*b1^5*y2^4*z1 + 12*a0^2*a2*b1^3*y2^5*z1 + 
        39*a0*a2^2*b1^3*y2^5*z1 - 63*a0^2*a2^2*b1^3*y2^5*z1 + 
        4*a2^3*b1^3*y2^5*z1 - 77*a0*a2^3*b1^3*y2^5*z1 + 
        63*a0^2*a2^3*b1^3*y2^5*z1 - 4*a2^4*b1^3*y2^5*z1 + 
        44*a0*a2^4*b1^3*y2^5*z1 - 11*a0^2*a2^4*b1^3*y2^5*z1 - 
        6*a0*a2^5*b1^3*y2^5*z1 - a0^2*a2^5*b1^3*y2^5*z1 - 
        57*a0*a2^2*b1^4*y2^5*z1 - 21*a0^2*a2^2*b1^4*y2^5*z1 - 
        9*a2^3*b1^4*y2^5*z1 - 5*a0*a2^3*b1^4*y2^5*z1 - 8*a0^2*a2^3*b1^4*y2^5*
         z1 + 3*a2^4*b1^4*y2^5*z1 + 30*a0*a2^4*b1^4*y2^5*z1 + 
        25*a0^2*a2^4*b1^4*y2^5*z1 + a2^5*b1^4*y2^5*z1 + 
        5*a0*a2^5*b1^4*y2^5*z1 - 12*a0^2*a2*b1^5*y2^5*z1 + 
        18*a0*a2^2*b1^5*y2^5*z1 + 90*a0^2*a2^2*b1^5*y2^5*z1 + 
        5*a2^3*b1^5*y2^5*z1 + 93*a0*a2^3*b1^5*y2^5*z1 + 
        38*a0^2*a2^3*b1^5*y2^5*z1 + 5*a2^4*b1^5*y2^5*z1 + 
        9*a0*a2^4*b1^5*y2^5*z1 - 12*a0^2*a2*b1^3*y2^6*z1 - 
        13*a0*a2^2*b1^3*y2^6*z1 + 45*a0^2*a2^2*b1^3*y2^6*z1 + 
        27*a0*a2^3*b1^3*y2^6*z1 - 46*a0^2*a2^3*b1^3*y2^6*z1 - 
        18*a0*a2^4*b1^3*y2^6*z1 + 14*a0^2*a2^4*b1^3*y2^6*z1 + 
        4*a0*a2^5*b1^3*y2^6*z1 - a0^2*a2^5*b1^3*y2^6*z1 + 
        19*a0*a2^2*b1^4*y2^6*z1 + 21*a0^2*a2^2*b1^4*y2^6*z1 - 
        8*a0*a2^3*b1^4*y2^6*z1 - 13*a0^2*a2^3*b1^4*y2^6*z1 - 
        6*a0*a2^4*b1^4*y2^6*z1 - 7*a0^2*a2^4*b1^4*y2^6*z1 + 
        12*a0^2*a2*b1^5*y2^6*z1 - 6*a0*a2^2*b1^5*y2^6*z1 - 
        58*a0^2*a2^2*b1^5*y2^6*z1 - 18*a0*a2^3*b1^5*y2^6*z1 - 
        8*a0^2*a2^3*b1^5*y2^6*z1 + 4*a0^2*a2*b1^3*y2^7*z1 - 
        12*a0^2*a2^2*b1^3*y2^7*z1 + 11*a0^2*a2^3*b1^3*y2^7*z1 - 
        3*a0^2*a2^4*b1^3*y2^7*z1 - 7*a0^2*a2^2*b1^4*y2^7*z1 + 
        7*a0^2*a2^3*b1^4*y2^7*z1 - 4*a0^2*a2*b1^5*y2^7*z1 + 
        14*a0^2*a2^2*b1^5*y2^7*z1 - 15*a2^5*b1^4*z1^2 + 15*a2^5*b1^5*z1^2 - 
        22*a2^4*b1^3*y2*z1^2 + 24*a0*a2^4*b1^3*y2*z1^2 + 
        22*a2^5*b1^3*y2*z1^2 - 24*a0*a2^5*b1^3*y2*z1^2 + 
        41*a2^4*b1^4*y2*z1^2 + 21*a0*a2^4*b1^4*y2*z1^2 + 
        30*a2^5*b1^4*y2*z1^2 - 15*a0*a2^5*b1^4*y2*z1^2 - 
        40*a2^4*b1^5*y2*z1^2 - 45*a0*a2^4*b1^5*y2*z1^2 - 
        40*a2^5*b1^5*y2*z1^2 - 6*a2^3*b1^2*y2^2*z1^2 + 10*a0*a2^3*b1^2*y2^2*
         z1^2 - 5*a0^2*a2^3*b1^2*y2^2*z1^2 + 12*a2^4*b1^2*y2^2*z1^2 - 
        20*a0*a2^4*b1^2*y2^2*z1^2 + 10*a0^2*a2^4*b1^2*y2^2*z1^2 - 
        6*a2^5*b1^2*y2^2*z1^2 + 10*a0*a2^5*b1^2*y2^2*z1^2 - 
        5*a0^2*a2^5*b1^2*y2^2*z1^2 + 32*a2^3*b1^3*y2^2*z1^2 + 
        11*a0*a2^3*b1^3*y2^2*z1^2 - 28*a0^2*a2^3*b1^3*y2^2*z1^2 + 
        20*a2^4*b1^3*y2^2*z1^2 - 100*a0*a2^4*b1^3*y2^2*z1^2 + 
        42*a0^2*a2^4*b1^3*y2^2*z1^2 - 52*a2^5*b1^3*y2^2*z1^2 + 
        89*a0*a2^5*b1^3*y2^2*z1^2 - 14*a0^2*a2^5*b1^3*y2^2*z1^2 - 
        52*a2^3*b1^4*y2^2*z1^2 - 52*a0*a2^3*b1^4*y2^2*z1^2 + 
        17*a0^2*a2^3*b1^4*y2^2*z1^2 - 74*a2^4*b1^4*y2^2*z1^2 - 
        32*a0*a2^4*b1^4*y2^2*z1^2 - 13*a0^2*a2^4*b1^4*y2^2*z1^2 - 
        8*a2^5*b1^4*y2^2*z1^2 + 54*a0*a2^5*b1^4*y2^2*z1^2 + 
        26*a2^3*b1^5*y2^2*z1^2 + 73*a0*a2^3*b1^5*y2^2*z1^2 + 
        16*a0^2*a2^3*b1^5*y2^2*z1^2 + 108*a2^4*b1^5*y2^2*z1^2 + 
        134*a0*a2^4*b1^5*y2^2*z1^2 + 36*a2^5*b1^5*y2^2*z1^2 + 
        6*a2^2*b1^2*y2^3*z1^2 - 8*a0*a2^2*b1^2*y2^3*z1^2 - 
        4*a0*a2^3*b1^2*y2^3*z1^2 + 15*a0^2*a2^3*b1^2*y2^3*z1^2 - 
        18*a2^4*b1^2*y2^3*z1^2 + 32*a0*a2^4*b1^2*y2^3*z1^2 - 
        30*a0^2*a2^4*b1^2*y2^3*z1^2 + 12*a2^5*b1^2*y2^3*z1^2 - 
        20*a0*a2^5*b1^2*y2^3*z1^2 + 15*a0^2*a2^5*b1^2*y2^3*z1^2 - 
        16*a2^2*b1^3*y2^3*z1^2 - 43*a0*a2^2*b1^3*y2^3*z1^2 + 
        16*a0^2*a2^2*b1^3*y2^3*z1^2 - 54*a2^3*b1^3*y2^3*z1^2 + 
        52*a0*a2^3*b1^3*y2^3*z1^2 + 54*a0^2*a2^3*b1^3*y2^3*z1^2 + 
        36*a2^4*b1^3*y2^3*z1^2 + 105*a0*a2^4*b1^3*y2^3*z1^2 - 
        106*a0^2*a2^4*b1^3*y2^3*z1^2 + 34*a2^5*b1^3*y2^3*z1^2 - 
        114*a0*a2^5*b1^3*y2^3*z1^2 + 36*a0^2*a2^5*b1^3*y2^3*z1^2 + 
        14*a2^2*b1^4*y2^3*z1^2 + 68*a0*a2^2*b1^4*y2^3*z1^2 - 
        29*a0^2*a2^2*b1^4*y2^3*z1^2 + 119*a2^3*b1^4*y2^3*z1^2 + 
        97*a0*a2^3*b1^4*y2^3*z1^2 - 5*a0^2*a2^3*b1^4*y2^3*z1^2 + 
        8*a2^4*b1^4*y2^3*z1^2 - 36*a0*a2^4*b1^4*y2^3*z1^2 + 
        18*a0^2*a2^4*b1^4*y2^3*z1^2 - 15*a2^5*b1^4*y2^3*z1^2 - 
        69*a0*a2^5*b1^4*y2^3*z1^2 - 4*a2^2*b1^5*y2^3*z1^2 - 
        17*a0*a2^2*b1^5*y2^3*z1^2 - 8*a0^2*a2^2*b1^5*y2^3*z1^2 - 
        65*a2^3*b1^5*y2^3*z1^2 - 223*a0*a2^3*b1^5*y2^3*z1^2 - 
        58*a0^2*a2^3*b1^5*y2^3*z1^2 - 99*a2^4*b1^5*y2^3*z1^2 - 
        141*a0*a2^4*b1^5*y2^3*z1^2 - 12*a2^5*b1^5*y2^3*z1^2 - 
        8*a0*a2*b1^2*y2^4*z1^2 + 12*a0^2*a2*b1^2*y2^4*z1^2 - 
        12*a2^2*b1^2*y2^4*z1^2 + 44*a0*a2^2*b1^2*y2^4*z1^2 - 
        40*a0^2*a2^2*b1^2*y2^4*z1^2 + 18*a2^3*b1^2*y2^4*z1^2 - 
        60*a0*a2^3*b1^2*y2^4*z1^2 + 32*a0^2*a2^3*b1^2*y2^4*z1^2 + 
        20*a0*a2^4*b1^2*y2^4*z1^2 + 8*a0^2*a2^4*b1^2*y2^4*z1^2 - 
        6*a2^5*b1^2*y2^4*z1^2 + 4*a0*a2^5*b1^2*y2^4*z1^2 - 
        12*a0^2*a2^5*b1^2*y2^4*z1^2 + 14*a0*a2*b1^3*y2^4*z1^2 + 
        10*a0^2*a2*b1^3*y2^4*z1^2 + 32*a2^2*b1^3*y2^4*z1^2 + 
        90*a0*a2^2*b1^3*y2^4*z1^2 - 63*a0^2*a2^2*b1^3*y2^4*z1^2 + 
        12*a2^3*b1^3*y2^4*z1^2 - 177*a0*a2^3*b1^3*y2^4*z1^2 + 
        2*a0^2*a2^3*b1^3*y2^4*z1^2 - 44*a2^4*b1^3*y2^4*z1^2 + 
        16*a0*a2^4*b1^3*y2^4*z1^2 + 81*a0^2*a2^4*b1^3*y2^4*z1^2 + 
        57*a0*a2^5*b1^3*y2^4*z1^2 - 30*a0^2*a2^5*b1^3*y2^4*z1^2 - 
        4*a0*a2*b1^4*y2^4*z1^2 - 8*a0^2*a2*b1^4*y2^4*z1^2 - 
        28*a2^2*b1^4*y2^4*z1^2 - 187*a0*a2^2*b1^4*y2^4*z1^2 + 
        69*a0^2*a2^2*b1^4*y2^4*z1^2 - 82*a2^3*b1^4*y2^4*z1^2 + 
        2*a0*a2^3*b1^4*y2^4*z1^2 - 46*a0^2*a2^3*b1^4*y2^4*z1^2 + 
        42*a2^4*b1^4*y2^4*z1^2 + 93*a0*a2^4*b1^4*y2^4*z1^2 + 
        9*a0^2*a2^4*b1^4*y2^4*z1^2 + 9*a2^5*b1^4*y2^4*z1^2 + 
        36*a0*a2^5*b1^4*y2^4*z1^2 - 2*a0*a2*b1^5*y2^4*z1^2 - 
        14*a0^2*a2*b1^5*y2^4*z1^2 + 8*a2^2*b1^5*y2^4*z1^2 + 
        53*a0*a2^2*b1^5*y2^4*z1^2 + 46*a0^2*a2^2*b1^5*y2^4*z1^2 + 
        52*a2^3*b1^5*y2^4*z1^2 + 240*a0*a2^3*b1^5*y2^4*z1^2 + 
        75*a0^2*a2^3*b1^5*y2^4*z1^2 + 34*a2^4*b1^5*y2^4*z1^2 + 
        60*a0*a2^4*b1^5*y2^4*z1^2 + a2^5*b1^5*y2^4*z1^2 - 
        a0^2*b1^2*y2^5*z1^2 + 16*a0*a2*b1^2*y2^5*z1^2 - 
        23*a0^2*a2*b1^2*y2^5*z1^2 + 6*a2^2*b1^2*y2^5*z1^2 - 
        64*a0*a2^2*b1^2*y2^5*z1^2 + 84*a0^2*a2^2*b1^2*y2^5*z1^2 - 
        12*a2^3*b1^2*y2^5*z1^2 + 92*a0*a2^3*b1^2*y2^5*z1^2 - 
        96*a0^2*a2^3*b1^2*y2^5*z1^2 + 6*a2^4*b1^2*y2^5*z1^2 - 
        56*a0*a2^4*b1^2*y2^5*z1^2 + 37*a0^2*a2^4*b1^2*y2^5*z1^2 + 
        12*a0*a2^5*b1^2*y2^5*z1^2 - a0^2*a2^5*b1^2*y2^5*z1^2 + 
        2*a0^2*b1^3*y2^5*z1^2 - 28*a0*a2*b1^3*y2^5*z1^2 - 
        39*a0^2*a2*b1^3*y2^5*z1^2 - 16*a2^2*b1^3*y2^5*z1^2 - 
        51*a0*a2^2*b1^3*y2^5*z1^2 + 108*a0^2*a2^2*b1^3*y2^5*z1^2 + 
        10*a2^3*b1^3*y2^5*z1^2 + 154*a0*a2^3*b1^3*y2^5*z1^2 - 
        67*a0^2*a2^3*b1^3*y2^5*z1^2 + 10*a2^4*b1^3*y2^5*z1^2 - 
        67*a0*a2^4*b1^3*y2^5*z1^2 - 12*a0^2*a2^4*b1^3*y2^5*z1^2 - 
        4*a2^5*b1^3*y2^5*z1^2 - 8*a0*a2^5*b1^3*y2^5*z1^2 + 
        8*a0^2*a2^5*b1^3*y2^5*z1^2 - a0^2*b1^4*y2^5*z1^2 + 
        8*a0*a2*b1^4*y2^5*z1^2 + 29*a0^2*a2*b1^4*y2^5*z1^2 + 
        14*a2^2*b1^4*y2^5*z1^2 + 170*a0*a2^2*b1^4*y2^5*z1^2 - 
        55*a0^2*a2^2*b1^4*y2^5*z1^2 + 15*a2^3*b1^4*y2^5*z1^2 - 
        87*a0*a2^3*b1^4*y2^5*z1^2 + 31*a0^2*a2^3*b1^4*y2^5*z1^2 - 
        17*a2^4*b1^4*y2^5*z1^2 - 55*a0*a2^4*b1^4*y2^5*z1^2 - 
        20*a0^2*a2^4*b1^4*y2^5*z1^2 - a2^5*b1^4*y2^5*z1^2 - 
        6*a0*a2^5*b1^4*y2^5*z1^2 + 4*a0*a2*b1^5*y2^5*z1^2 + 
        33*a0^2*a2*b1^5*y2^5*z1^2 - 4*a2^2*b1^5*y2^5*z1^2 - 
        55*a0*a2^2*b1^5*y2^5*z1^2 - 78*a0^2*a2^2*b1^5*y2^5*z1^2 - 
        13*a2^3*b1^5*y2^5*z1^2 - 103*a0*a2^3*b1^5*y2^5*z1^2 - 
        40*a0^2*a2^3*b1^5*y2^5*z1^2 - 3*a2^4*b1^5*y2^5*z1^2 - 
        8*a0*a2^4*b1^5*y2^5*z1^2 + 2*a0^2*b1^2*y2^6*z1^2 - 
        8*a0*a2*b1^2*y2^6*z1^2 + 10*a0^2*a2*b1^2*y2^6*z1^2 + 
        28*a0*a2^2*b1^2*y2^6*z1^2 - 48*a0^2*a2^2*b1^2*y2^6*z1^2 - 
        38*a0*a2^3*b1^2*y2^6*z1^2 + 61*a0^2*a2^3*b1^2*y2^6*z1^2 + 
        24*a0*a2^4*b1^2*y2^6*z1^2 - 28*a0^2*a2^4*b1^2*y2^6*z1^2 - 
        6*a0*a2^5*b1^2*y2^6*z1^2 + 3*a0^2*a2^5*b1^2*y2^6*z1^2 - 
        4*a0^2*b1^3*y2^6*z1^2 + 14*a0*a2*b1^3*y2^6*z1^2 + 
        48*a0^2*a2*b1^3*y2^6*z1^2 + 4*a0*a2^2*b1^3*y2^6*z1^2 - 
        91*a0^2*a2^2*b1^3*y2^6*z1^2 - 40*a0*a2^3*b1^3*y2^6*z1^2 + 
        52*a0^2*a2^3*b1^3*y2^6*z1^2 + 22*a0*a2^4*b1^3*y2^6*z1^2 - 
        5*a0^2*a2^4*b1^3*y2^6*z1^2 + 2*a0^2*b1^4*y2^6*z1^2 - 
        4*a0*a2*b1^4*y2^6*z1^2 - 34*a0^2*a2*b1^4*y2^6*z1^2 - 
        51*a0*a2^2*b1^4*y2^6*z1^2 + 19*a0^2*a2^2*b1^4*y2^6*z1^2 + 
        40*a0*a2^3*b1^4*y2^6*z1^2 + 11*a0^2*a2^3*b1^4*y2^6*z1^2 + 
        9*a0*a2^4*b1^4*y2^6*z1^2 + 6*a0^2*a2^4*b1^4*y2^6*z1^2 - 
        2*a0*a2*b1^5*y2^6*z1^2 - 24*a0^2*a2*b1^5*y2^6*z1^2 + 
        19*a0*a2^2*b1^5*y2^6*z1^2 + 50*a0^2*a2^2*b1^5*y2^6*z1^2 + 
        13*a0*a2^3*b1^5*y2^6*z1^2 + 7*a0^2*a2^3*b1^5*y2^6*z1^2 - 
        a0^2*b1^2*y2^7*z1^2 + a0^2*a2*b1^2*y2^7*z1^2 + 4*a0^2*a2^2*b1^2*y2^7*
         z1^2 - 7*a0^2*a2^3*b1^2*y2^7*z1^2 + 3*a0^2*a2^4*b1^2*y2^7*z1^2 + 
        2*a0^2*b1^3*y2^7*z1^2 - 19*a0^2*a2*b1^3*y2^7*z1^2 + 
        30*a0^2*a2^2*b1^3*y2^7*z1^2 - 13*a0^2*a2^3*b1^3*y2^7*z1^2 - 
        a0^2*b1^4*y2^7*z1^2 + 13*a0^2*a2*b1^4*y2^7*z1^2 - 
        4*a0^2*a2^2*b1^4*y2^7*z1^2 - 8*a0^2*a2^3*b1^4*y2^7*z1^2 + 
        5*a0^2*a2*b1^5*y2^7*z1^2 - 10*a0^2*a2^2*b1^5*y2^7*z1^2 + 
        20*a2^5*b1^4*z1^3 - 20*a2^5*b1^5*z1^3 + 50*a2^4*b1^3*y2*z1^3 - 
        45*a0*a2^4*b1^3*y2*z1^3 - 50*a2^5*b1^3*y2*z1^3 + 
        45*a0*a2^5*b1^3*y2*z1^3 - 75*a2^4*b1^4*y2*z1^3 + 
        5*a0*a2^4*b1^4*y2*z1^3 - 20*a2^5*b1^4*y2*z1^3 + 
        60*a2^4*b1^5*y2*z1^3 + 40*a0*a2^4*b1^5*y2*z1^3 + 
        40*a2^5*b1^5*y2*z1^3 + 29*a2^3*b1^2*y2^2*z1^3 - 
        48*a0*a2^3*b1^2*y2^2*z1^3 + 19*a0^2*a2^3*b1^2*y2^2*z1^3 - 
        58*a2^4*b1^2*y2^2*z1^3 + 96*a0*a2^4*b1^2*y2^2*z1^3 - 
        38*a0^2*a2^4*b1^2*y2^2*z1^3 + 29*a2^5*b1^2*y2^2*z1^3 - 
        48*a0*a2^5*b1^2*y2^2*z1^3 + 19*a0^2*a2^5*b1^2*y2^2*z1^3 - 
        97*a2^3*b1^3*y2^2*z1^3 - a0*a2^3*b1^3*y2^2*z1^3 + 
        23*a0^2*a2^3*b1^3*y2^2*z1^3 + 9*a2^4*b1^3*y2^2*z1^3 + 
        147*a0*a2^4*b1^3*y2^2*z1^3 - 39*a0^2*a2^4*b1^3*y2^2*z1^3 + 
        88*a2^5*b1^3*y2^2*z1^3 - 146*a0*a2^5*b1^3*y2^2*z1^3 + 
        16*a0^2*a2^5*b1^3*y2^2*z1^3 + 122*a2^3*b1^4*y2^2*z1^3 + 
        41*a0*a2^3*b1^4*y2^2*z1^3 - 38*a0^2*a2^3*b1^4*y2^2*z1^3 + 
        76*a2^4*b1^4*y2^2*z1^3 - 22*a0*a2^4*b1^4*y2^2*z1^3 + 
        32*a0^2*a2^4*b1^4*y2^2*z1^3 - 18*a2^5*b1^4*y2^2*z1^3 - 
        26*a0*a2^5*b1^4*y2^2*z1^3 - 54*a2^3*b1^5*y2^2*z1^3 - 
        62*a0*a2^3*b1^5*y2^2*z1^3 - 4*a0^2*a2^3*b1^5*y2^2*z1^3 - 
        122*a2^4*b1^5*y2^2*z1^3 - 106*a0*a2^4*b1^5*y2^2*z1^3 - 
        24*a2^5*b1^5*y2^2*z1^3 + 4*a2^2*b1*y2^3*z1^3 - 
        5*a0*a2^2*b1*y2^3*z1^3 + 4*a0^2*a2^2*b1*y2^3*z1^3 - 
        12*a2^3*b1*y2^3*z1^3 + 15*a0*a2^3*b1*y2^3*z1^3 - 
        12*a0^2*a2^3*b1*y2^3*z1^3 + 12*a2^4*b1*y2^3*z1^3 - 
        15*a0*a2^4*b1*y2^3*z1^3 + 12*a0^2*a2^4*b1*y2^3*z1^3 - 
        4*a2^5*b1*y2^3*z1^3 + 5*a0*a2^5*b1*y2^3*z1^3 - 4*a0^2*a2^5*b1*y2^3*
         z1^3 - 38*a2^2*b1^2*y2^3*z1^3 + 38*a0*a2^2*b1^2*y2^3*z1^3 + 
        10*a0^2*a2^2*b1^2*y2^3*z1^3 + 33*a2^3*b1^2*y2^3*z1^3 + 
        11*a0*a2^3*b1^2*y2^3*z1^3 - 76*a0^2*a2^3*b1^2*y2^3*z1^3 + 
        48*a2^4*b1^2*y2^3*z1^3 - 136*a0*a2^4*b1^2*y2^3*z1^3 + 
        122*a0^2*a2^4*b1^2*y2^3*z1^3 - 43*a2^5*b1^2*y2^3*z1^3 + 
        87*a0*a2^5*b1^2*y2^3*z1^3 - 56*a0^2*a2^5*b1^2*y2^3*z1^3 + 
        80*a2^2*b1^3*y2^3*z1^3 + 56*a0*a2^2*b1^3*y2^3*z1^3 + 
        a0^2*a2^2*b1^3*y2^3*z1^3 + 65*a2^3*b1^3*y2^3*z1^3 - 
        93*a0*a2^3*b1^3*y2^3*z1^3 - 63*a0^2*a2^3*b1^3*y2^3*z1^3 - 
        115*a2^4*b1^3*y2^3*z1^3 - 131*a0*a2^4*b1^3*y2^3*z1^3 + 
        104*a0^2*a2^4*b1^3*y2^3*z1^3 - 30*a2^5*b1^3*y2^3*z1^3 + 
        168*a0*a2^5*b1^3*y2^3*z1^3 - 42*a0^2*a2^5*b1^3*y2^3*z1^3 - 
        62*a2^2*b1^4*y2^3*z1^3 - 101*a0*a2^2*b1^4*y2^3*z1^3 + 
        32*a0^2*a2^2*b1^4*y2^3*z1^3 - 191*a2^3*b1^4*y2^3*z1^3 - 
        57*a0*a2^3*b1^4*y2^3*z1^3 + 42*a0^2*a2^3*b1^4*y2^3*z1^3 + 
        60*a2^4*b1^4*y2^3*z1^3 + 98*a0*a2^4*b1^4*y2^3*z1^3 - 
        58*a0^2*a2^4*b1^4*y2^3*z1^3 + 23*a2^5*b1^4*y2^3*z1^3 + 
        41*a0*a2^5*b1^4*y2^3*z1^3 + 16*a2^2*b1^5*y2^3*z1^3 + 
        12*a0*a2^2*b1^5*y2^3*z1^3 - 12*a0^2*a2^2*b1^5*y2^3*z1^3 + 
        105*a2^3*b1^5*y2^3*z1^3 + 179*a0*a2^3*b1^5*y2^3*z1^3 + 
        24*a0^2*a2^3*b1^5*y2^3*z1^3 + 75*a2^4*b1^5*y2^3*z1^3 + 
        89*a0*a2^4*b1^5*y2^3*z1^3 + 4*a2^5*b1^5*y2^3*z1^3 - 
        4*a2*b1*y2^4*z1^3 + 8*a0*a2*b1*y2^4*z1^3 - 9*a0^2*a2*b1*y2^4*z1^3 + 
        8*a2^2*b1*y2^4*z1^3 - 25*a0*a2^2*b1*y2^4*z1^3 + 
        25*a0^2*a2^2*b1*y2^4*z1^3 + 27*a0*a2^3*b1*y2^4*z1^3 - 
        21*a0^2*a2^3*b1*y2^4*z1^3 - 8*a2^4*b1*y2^4*z1^3 - 
        11*a0*a2^4*b1*y2^4*z1^3 + 3*a0^2*a2^4*b1*y2^4*z1^3 + 
        4*a2^5*b1*y2^4*z1^3 + a0*a2^5*b1*y2^4*z1^3 + 2*a0^2*a2^5*b1*y2^4*
         z1^3 + 13*a2*b1^2*y2^4*z1^3 + 19*a0*a2*b1^2*y2^4*z1^3 - 
        41*a0^2*a2*b1^2*y2^4*z1^3 + 28*a2^2*b1^2*y2^4*z1^3 - 
        123*a0*a2^2*b1^2*y2^4*z1^3 + 108*a0^2*a2^2*b1^2*y2^4*z1^3 - 
        87*a2^3*b1^2*y2^4*z1^3 + 156*a0*a2^3*b1^2*y2^4*z1^3 - 
        46*a0^2*a2^3*b1^2*y2^4*z1^3 + 38*a2^4*b1^2*y2^4*z1^3 - 
        19*a0*a2^4*b1^2*y2^4*z1^3 - 68*a0^2*a2^4*b1^2*y2^4*z1^3 + 
        8*a2^5*b1^2*y2^4*z1^3 - 33*a0*a2^5*b1^2*y2^4*z1^3 + 
        47*a0^2*a2^5*b1^2*y2^4*z1^3 - 15*a2*b1^3*y2^4*z1^3 - 
        55*a0*a2*b1^3*y2^4*z1^3 + 7*a0^2*a2*b1^3*y2^4*z1^3 - 
        107*a2^2*b1^3*y2^4*z1^3 - 46*a0*a2^2*b1^3*y2^4*z1^3 - 
        19*a0^2*a2^2*b1^3*y2^4*z1^3 + 92*a2^3*b1^3*y2^4*z1^3 + 
        203*a0*a2^3*b1^3*y2^4*z1^3 + 60*a0^2*a2^3*b1^3*y2^4*z1^3 + 
        42*a2^4*b1^3*y2^4*z1^3 - 21*a0*a2^4*b1^3*y2^4*z1^3 - 
        81*a0^2*a2^4*b1^3*y2^4*z1^3 - 12*a2^5*b1^3*y2^4*z1^3 - 
        81*a0*a2^5*b1^3*y2^4*z1^3 + 33*a0^2*a2^5*b1^3*y2^4*z1^3 + 
        7*a2*b1^4*y2^4*z1^3 + 21*a0*a2*b1^4*y2^4*z1^3 + 
        25*a0^2*a2*b1^4*y2^4*z1^3 + 98*a2^2*b1^4*y2^4*z1^3 + 
        251*a0*a2^2*b1^4*y2^4*z1^3 - 76*a0^2*a2^2*b1^4*y2^4*z1^3 + 
        54*a2^3*b1^4*y2^4*z1^3 - 87*a0*a2^3*b1^4*y2^4*z1^3 + 
        19*a0^2*a2^3*b1^4*y2^4*z1^3 - 74*a2^4*b1^4*y2^4*z1^3 - 
        121*a0*a2^4*b1^4*y2^4*z1^3 + 25*a0^2*a2^4*b1^4*y2^4*z1^3 - 
        5*a2^5*b1^4*y2^4*z1^3 - 15*a0*a2^5*b1^4*y2^4*z1^3 - 
        a2*b1^5*y2^4*z1^3 + 7*a0*a2*b1^5*y2^4*z1^3 + 18*a0^2*a2*b1^5*y2^4*
         z1^3 - 27*a2^2*b1^5*y2^4*z1^3 - 57*a0*a2^2*b1^5*y2^4*z1^3 + 
        2*a0^2*a2^2*b1^5*y2^4*z1^3 - 59*a2^3*b1^5*y2^4*z1^3 - 
        159*a0*a2^3*b1^5*y2^4*z1^3 - 32*a0^2*a2^3*b1^5*y2^4*z1^3 - 
        13*a2^4*b1^5*y2^4*z1^3 - 23*a0*a2^4*b1^5*y2^4*z1^3 + 
        a0*b1*y2^5*z1^3 + a0^2*b1*y2^5*z1^3 + 4*a2*b1*y2^5*z1^3 - 
        13*a0*a2*b1*y2^5*z1^3 + 14*a0^2*a2*b1*y2^5*z1^3 - 
        12*a2^2*b1*y2^5*z1^3 + 43*a0*a2^2*b1*y2^5*z1^3 - 
        53*a0^2*a2^2*b1*y2^5*z1^3 + 12*a2^3*b1*y2^5*z1^3 - 
        61*a0*a2^3*b1*y2^5*z1^3 + 65*a0^2*a2^3*b1*y2^5*z1^3 - 
        4*a2^4*b1*y2^5*z1^3 + 40*a0*a2^4*b1*y2^5*z1^3 - 
        32*a0^2*a2^4*b1*y2^5*z1^3 - 10*a0*a2^5*b1*y2^5*z1^3 + 
        5*a0^2*a2^5*b1*y2^5*z1^3 - 3*a0*b1^2*y2^5*z1^3 + 
        2*a0^2*b1^2*y2^5*z1^3 - 13*a2*b1^2*y2^5*z1^3 - 
        37*a0*a2*b1^2*y2^5*z1^3 + 65*a0^2*a2*b1^2*y2^5*z1^3 + 
        10*a2^2*b1^2*y2^5*z1^3 + 150*a0*a2^2*b1^2*y2^5*z1^3 - 
        201*a0^2*a2^2*b1^2*y2^5*z1^3 + 25*a2^3*b1^2*y2^5*z1^3 - 
        183*a0*a2^3*b1^2*y2^5*z1^3 + 189*a0^2*a2^3*b1^2*y2^5*z1^3 - 
        28*a2^4*b1^2*y2^5*z1^3 + 79*a0*a2^4*b1^2*y2^5*z1^3 - 
        45*a0^2*a2^4*b1^2*y2^5*z1^3 + 6*a2^5*b1^2*y2^5*z1^3 - 
        6*a0*a2^5*b1^2*y2^5*z1^3 - 10*a0^2*a2^5*b1^2*y2^5*z1^3 + 
        3*a0*b1^3*y2^5*z1^3 - 7*a0^2*b1^3*y2^5*z1^3 + 15*a2*b1^3*y2^5*z1^3 + 
        106*a0*a2*b1^3*y2^5*z1^3 + 26*a0^2*a2*b1^3*y2^5*z1^3 + 
        27*a2^2*b1^3*y2^5*z1^3 - 79*a0*a2^2*b1^3*y2^5*z1^3 - 
        16*a0^2*a2^2*b1^3*y2^5*z1^3 - 60*a2^3*b1^3*y2^5*z1^3 - 
        120*a0*a2^3*b1^3*y2^5*z1^3 - 11*a0^2*a2^3*b1^3*y2^5*z1^3 + 
        14*a2^4*b1^3*y2^5*z1^3 + 76*a0*a2^4*b1^3*y2^5*z1^3 + 
        15*a0^2*a2^4*b1^3*y2^5*z1^3 + 4*a2^5*b1^3*y2^5*z1^3 + 
        14*a0*a2^5*b1^3*y2^5*z1^3 - 7*a0^2*a2^5*b1^3*y2^5*z1^3 - 
        a0*b1^4*y2^5*z1^3 + 4*a0^2*b1^4*y2^5*z1^3 - 7*a2*b1^4*y2^5*z1^3 - 
        49*a0*a2*b1^4*y2^5*z1^3 - 73*a0^2*a2*b1^4*y2^5*z1^3 - 
        36*a2^2*b1^4*y2^5*z1^3 - 175*a0*a2^2*b1^4*y2^5*z1^3 + 
        71*a0^2*a2^2*b1^4*y2^5*z1^3 + 15*a2^3*b1^4*y2^5*z1^3 + 
        147*a0*a2^3*b1^4*y2^5*z1^3 - 18*a0^2*a2^3*b1^4*y2^5*z1^3 + 
        13*a2^4*b1^4*y2^5*z1^3 + 40*a0*a2^4*b1^4*y2^5*z1^3 + 
        a0^2*a2^4*b1^4*y2^5*z1^3 + a2*b1^5*y2^5*z1^3 - 
        7*a0*a2*b1^5*y2^5*z1^3 - 32*a0^2*a2*b1^5*y2^5*z1^3 + 
        11*a2^2*b1^5*y2^5*z1^3 + 61*a0*a2^2*b1^5*y2^5*z1^3 + 
        24*a0^2*a2^2*b1^5*y2^5*z1^3 + 8*a2^3*b1^5*y2^5*z1^3 + 
        42*a0*a2^3*b1^5*y2^5*z1^3 + 12*a0^2*a2^3*b1^5*y2^5*z1^3 - 
        a0*b1*y2^6*z1^3 - 3*a0^2*b1*y2^6*z1^3 + 5*a0*a2*b1*y2^6*z1^3 - 
        13*a0*a2^2*b1*y2^6*z1^3 + 21*a0^2*a2^2*b1*y2^6*z1^3 + 
        19*a0*a2^3*b1*y2^6*z1^3 - 33*a0^2*a2^3*b1*y2^6*z1^3 - 
        14*a0*a2^4*b1*y2^6*z1^3 + 18*a0^2*a2^4*b1*y2^6*z1^3 + 
        4*a0*a2^5*b1*y2^6*z1^3 - 3*a0^2*a2^5*b1*y2^6*z1^3 + 
        3*a0*b1^2*y2^6*z1^3 + a0^2*b1^2*y2^6*z1^3 + 18*a0*a2*b1^2*y2^6*z1^3 - 
        31*a0^2*a2*b1^2*y2^6*z1^3 - 65*a0*a2^2*b1^2*y2^6*z1^3 + 
        88*a0^2*a2^2*b1^2*y2^6*z1^3 + 64*a0*a2^3*b1^2*y2^6*z1^3 - 
        87*a0^2*a2^3*b1^2*y2^6*z1^3 - 20*a0*a2^4*b1^2*y2^6*z1^3 + 
        29*a0^2*a2^4*b1^2*y2^6*z1^3 - 3*a0*b1^3*y2^6*z1^3 + 
        7*a0^2*b1^3*y2^6*z1^3 - 51*a0*a2*b1^3*y2^6*z1^3 - 
        52*a0^2*a2*b1^3*y2^6*z1^3 + 69*a0*a2^2*b1^3*y2^6*z1^3 + 
        67*a0^2*a2^2*b1^3*y2^6*z1^3 + 11*a0*a2^3*b1^3*y2^6*z1^3 - 
        23*a0^2*a2^3*b1^3*y2^6*z1^3 - 26*a0*a2^4*b1^3*y2^6*z1^3 + 
        a0^2*a2^4*b1^3*y2^6*z1^3 + a0*b1^4*y2^6*z1^3 - 
        5*a0^2*b1^4*y2^6*z1^3 + 28*a0*a2*b1^4*y2^6*z1^3 + 
        69*a0^2*a2*b1^4*y2^6*z1^3 + 25*a0*a2^2*b1^4*y2^6*z1^3 - 
        42*a0^2*a2^2*b1^4*y2^6*z1^3 - 44*a0*a2^3*b1^4*y2^6*z1^3 - 
        5*a0^2*a2^3*b1^4*y2^6*z1^3 + 14*a0^2*a2*b1^5*y2^6*z1^3 - 
        16*a0*a2^2*b1^5*y2^6*z1^3 - 14*a0^2*a2^2*b1^5*y2^6*z1^3 + 
        2*a0^2*b1*y2^7*z1^3 - 5*a0^2*a2*b1*y2^7*z1^3 + 3*a0^2*a2^2*b1*y2^7*
         z1^3 + a0^2*a2^3*b1*y2^7*z1^3 - a0^2*a2^4*b1*y2^7*z1^3 - 
        3*a0^2*b1^2*y2^7*z1^3 + 7*a0^2*a2*b1^2*y2^7*z1^3 - 
        5*a0^2*a2^2*b1^2*y2^7*z1^3 + a0^2*a2^3*b1^2*y2^7*z1^3 + 
        19*a0^2*a2*b1^3*y2^7*z1^3 - 33*a0^2*a2^2*b1^3*y2^7*z1^3 + 
        14*a0^2*a2^3*b1^3*y2^7*z1^3 + a0^2*b1^4*y2^7*z1^3 - 
        21*a0^2*a2*b1^4*y2^7*z1^3 + 15*a0^2*a2^2*b1^4*y2^7*z1^3 - 
        15*a2^5*b1^4*z1^4 + 15*a2^5*b1^5*z1^4 - 60*a2^4*b1^3*y2*z1^4 + 
        40*a0*a2^4*b1^3*y2*z1^4 + 60*a2^5*b1^3*y2*z1^4 - 
        40*a0*a2^5*b1^3*y2*z1^4 + 75*a2^4*b1^4*y2*z1^4 - 
        25*a0*a2^4*b1^4*y2*z1^4 + 15*a0*a2^5*b1^4*y2*z1^4 - 
        50*a2^4*b1^5*y2*z1^4 - 15*a0*a2^4*b1^5*y2*z1^4 - 
        20*a2^5*b1^5*y2*z1^4 - 56*a2^3*b1^2*y2^2*z1^4 + 
        92*a0*a2^3*b1^2*y2^2*z1^4 - 26*a0^2*a2^3*b1^2*y2^2*z1^4 + 
        112*a2^4*b1^2*y2^2*z1^4 - 184*a0*a2^4*b1^2*y2^2*z1^4 + 
        52*a0^2*a2^4*b1^2*y2^2*z1^4 - 56*a2^5*b1^2*y2^2*z1^4 + 
        92*a0*a2^5*b1^2*y2^2*z1^4 - 26*a0^2*a2^5*b1^2*y2^2*z1^4 + 
        148*a2^3*b1^3*y2^2*z1^4 - 26*a0*a2^3*b1^3*y2^2*z1^4 + 
        8*a0^2*a2^3*b1^3*y2^2*z1^4 - 76*a2^4*b1^3*y2^2*z1^4 - 
        88*a0*a2^4*b1^3*y2^2*z1^4 - 4*a0^2*a2^4*b1^3*y2^2*z1^4 - 
        72*a2^5*b1^3*y2^2*z1^4 + 114*a0*a2^5*b1^3*y2^2*z1^4 - 
        4*a0^2*a2^5*b1^3*y2^2*z1^4 - 148*a2^3*b1^4*y2^2*z1^4 - 
        14*a0*a2^3*b1^4*y2^2*z1^4 + 22*a0^2*a2^3*b1^4*y2^2*z1^4 - 
        24*a2^4*b1^4*y2^2*z1^4 + 33*a0*a2^4*b1^4*y2^2*z1^4 - 
        23*a0^2*a2^4*b1^4*y2^2*z1^4 + 22*a2^5*b1^4*y2^2*z1^4 - 
        a0*a2^5*b1^4*y2^2*z1^4 + 56*a2^3*b1^5*y2^2*z1^4 + 
        18*a0*a2^3*b1^5*y2^2*z1^4 - 4*a0^2*a2^3*b1^5*y2^2*z1^4 + 
        68*a2^4*b1^5*y2^2*z1^4 + 39*a0*a2^4*b1^5*y2^2*z1^4 + 
        6*a2^5*b1^5*y2^2*z1^4 - 16*a2^2*b1*y2^3*z1^4 + 
        24*a0*a2^2*b1*y2^3*z1^4 - 20*a0^2*a2^2*b1*y2^3*z1^4 + 
        48*a2^3*b1*y2^3*z1^4 - 72*a0*a2^3*b1*y2^3*z1^4 + 
        60*a0^2*a2^3*b1*y2^3*z1^4 - 48*a2^4*b1*y2^3*z1^4 + 
        72*a0*a2^4*b1*y2^3*z1^4 - 60*a0^2*a2^4*b1*y2^3*z1^4 + 
        16*a2^5*b1*y2^3*z1^4 - 24*a0*a2^5*b1*y2^3*z1^4 + 
        20*a0^2*a2^5*b1*y2^3*z1^4 + 92*a2^2*b1^2*y2^3*z1^4 - 
        88*a0*a2^2*b1^2*y2^3*z1^4 - 24*a0^2*a2^2*b1^2*y2^3*z1^4 - 
        127*a2^3*b1^2*y2^3*z1^4 + 35*a0*a2^3*b1^2*y2^3*z1^4 + 
        126*a0^2*a2^3*b1^2*y2^3*z1^4 - 22*a2^4*b1^2*y2^3*z1^4 + 
        194*a0*a2^4*b1^2*y2^3*z1^4 - 180*a0^2*a2^4*b1^2*y2^3*z1^4 + 
        57*a2^5*b1^2*y2^3*z1^4 - 141*a0*a2^5*b1^2*y2^3*z1^4 + 
        78*a0^2*a2^5*b1^2*y2^3*z1^4 - 160*a2^2*b1^3*y2^3*z1^4 - 
        30*a0*a2^2*b1^3*y2^3*z1^4 - 8*a0^2*a2^2*b1^3*y2^3*z1^4 + 
        25*a2^3*b1^3*y2^3*z1^4 + 107*a0*a2^3*b1^3*y2^3*z1^4 + 
        4*a0^2*a2^3*b1^3*y2^3*z1^4 + 129*a2^4*b1^3*y2^3*z1^4 + 
        33*a0*a2^4*b1^3*y2^3*z1^4 - 16*a0^2*a2^4*b1^3*y2^3*z1^4 + 
        6*a2^5*b1^3*y2^3*z1^4 - 110*a0*a2^5*b1^3*y2^3*z1^4 + 
        20*a0^2*a2^5*b1^3*y2^3*z1^4 + 108*a2^2*b1^4*y2^3*z1^4 + 
        88*a0*a2^2*b1^4*y2^3*z1^4 + 3*a0^2*a2^2*b1^4*y2^3*z1^4 + 
        129*a2^3*b1^4*y2^3*z1^4 + 19*a0*a2^3*b1^4*y2^3*z1^4 - 
        31*a0^2*a2^3*b1^4*y2^3*z1^4 - 78*a2^4*b1^4*y2^3*z1^4 - 
        78*a0*a2^4*b1^4*y2^3*z1^4 + 41*a0^2*a2^4*b1^4*y2^3*z1^4 - 
        9*a2^5*b1^4*y2^3*z1^4 - 9*a0*a2^5*b1^4*y2^3*z1^4 - 
        24*a2^2*b1^5*y2^3*z1^4 + 6*a0*a2^2*b1^5*y2^3*z1^4 + 
        14*a0^2*a2^2*b1^5*y2^3*z1^4 - 75*a2^3*b1^5*y2^3*z1^4 - 
        69*a0*a2^3*b1^5*y2^3*z1^4 + a0^2*a2^3*b1^5*y2^3*z1^4 - 
        21*a2^4*b1^5*y2^3*z1^4 - 21*a0*a2^4*b1^5*y2^3*z1^4 - a2*y2^4*z1^4 + 
        a0^2*a2*y2^4*z1^4 + 4*a2^2*y2^4*z1^4 - 4*a0^2*a2^2*y2^4*z1^4 - 
        6*a2^3*y2^4*z1^4 + 6*a0^2*a2^3*y2^4*z1^4 + 4*a2^4*y2^4*z1^4 - 
        4*a0^2*a2^4*y2^4*z1^4 - a2^5*y2^4*z1^4 + a0^2*a2^5*y2^4*z1^4 + 
        19*a2*b1*y2^4*z1^4 - 33*a0*a2*b1*y2^4*z1^4 + 34*a0^2*a2*b1*y2^4*
         z1^4 - 48*a2^2*b1*y2^4*z1^4 + 96*a0*a2^2*b1*y2^4*z1^4 - 
        88*a0^2*a2^2*b1*y2^4*z1^4 + 30*a2^3*b1*y2^4*z1^4 - 
        90*a0*a2^3*b1*y2^4*z1^4 + 60*a0^2*a2^3*b1*y2^4*z1^4 + 
        8*a2^4*b1*y2^4*z1^4 + 24*a0*a2^4*b1*y2^4*z1^4 + 
        8*a0^2*a2^4*b1*y2^4*z1^4 - 9*a2^5*b1*y2^4*z1^4 + 
        3*a0*a2^5*b1*y2^4*z1^4 - 14*a0^2*a2^5*b1*y2^4*z1^4 - 
        54*a2*b1^2*y2^4*z1^4 + 8*a0*a2*b1^2*y2^4*z1^4 + 
        42*a0^2*a2*b1^2*y2^4*z1^4 + 30*a2^2*b1^2*y2^4*z1^4 + 
        95*a0*a2^2*b1^2*y2^4*z1^4 - 98*a0^2*a2^2*b1^2*y2^4*z1^4 + 
        104*a2^3*b1^2*y2^4*z1^4 - 160*a0*a2^3*b1^2*y2^4*z1^4 + 
        12*a0^2*a2^3*b1^2*y2^4*z1^4 - 82*a2^4*b1^2*y2^4*z1^4 + 
        3*a0*a2^4*b1^2*y2^4*z1^4 + 102*a0^2*a2^4*b1^2*y2^4*z1^4 + 
        2*a2^5*b1^2*y2^4*z1^4 + 54*a0*a2^5*b1^2*y2^4*z1^4 - 
        58*a0^2*a2^5*b1^2*y2^4*z1^4 + 58*a2*b1^3*y2^4*z1^4 + 
        74*a0*a2*b1^3*y2^4*z1^4 - 40*a0^2*a2*b1^3*y2^4*z1^4 + 
        98*a2^2*b1^3*y2^4*z1^4 - 41*a0*a2^2*b1^3*y2^4*z1^4 + 
        92*a0^2*a2^2*b1^3*y2^4*z1^4 - 180*a2^3*b1^3*y2^4*z1^4 - 
        138*a0*a2^3*b1^3*y2^4*z1^4 - 43*a0^2*a2^3*b1^3*y2^4*z1^4 + 
        16*a2^4*b1^3*y2^4*z1^4 + 70*a0*a2^4*b1^3*y2^4*z1^4 + 
        3*a0^2*a2^4*b1^3*y2^4*z1^4 + 8*a2^5*b1^3*y2^4*z1^4 + 
        35*a0*a2^5*b1^3*y2^4*z1^4 - 12*a0^2*a2^5*b1^3*y2^4*z1^4 - 
        25*a2*b1^4*y2^4*z1^4 - 40*a0*a2*b1^4*y2^4*z1^4 - 
        27*a0^2*a2*b1^4*y2^4*z1^4 - 114*a2^2*b1^4*y2^4*z1^4 - 
        177*a0*a2^2*b1^4*y2^4*z1^4 + 12*a0^2*a2^2*b1^4*y2^4*z1^4 + 
        30*a2^3*b1^4*y2^4*z1^4 + 96*a0*a2^3*b1^4*y2^4*z1^4 - 
        8*a0^2*a2^3*b1^4*y2^4*z1^4 + 34*a2^4*b1^4*y2^4*z1^4 + 
        53*a0*a2^4*b1^4*y2^4*z1^4 - 15*a0^2*a2^4*b1^4*y2^4*z1^4 + 
        3*a2*b1^5*y2^4*z1^4 - 9*a0*a2*b1^5*y2^4*z1^4 - 10*a0^2*a2*b1^5*y2^4*
         z1^4 + 30*a2^2*b1^5*y2^4*z1^4 + 27*a0*a2^2*b1^5*y2^4*z1^4 - 
        14*a0^2*a2^2*b1^5*y2^4*z1^4 + 22*a2^3*b1^5*y2^4*z1^4 + 
        42*a0*a2^3*b1^5*y2^4*z1^4 + 3*a0^2*a2^3*b1^5*y2^4*z1^4 + y2^5*z1^4 - 
        a0*y2^5*z1^4 - 4*a2*y2^5*z1^4 + 7*a0*a2*y2^5*z1^4 - 
        3*a0^2*a2*y2^5*z1^4 + 6*a2^2*y2^5*z1^4 - 18*a0*a2^2*y2^5*z1^4 + 
        12*a0^2*a2^2*y2^5*z1^4 - 4*a2^3*y2^5*z1^4 + 22*a0*a2^3*y2^5*z1^4 - 
        18*a0^2*a2^3*y2^5*z1^4 + a2^4*y2^5*z1^4 - 13*a0*a2^4*y2^5*z1^4 + 
        12*a0^2*a2^4*y2^5*z1^4 + 3*a0*a2^5*y2^5*z1^4 - 
        3*a0^2*a2^5*y2^5*z1^4 - 4*b1*y2^5*z1^4 - 4*a0^2*b1*y2^5*z1^4 + 
        24*a0*a2*b1*y2^5*z1^4 - 32*a0^2*a2*b1*y2^5*z1^4 + 
        28*a2^2*b1*y2^5*z1^4 - 88*a0*a2^2*b1*y2^5*z1^4 + 
        124*a0^2*a2^2*b1*y2^5*z1^4 - 44*a2^3*b1*y2^5*z1^4 + 
        120*a0*a2^3*b1*y2^5*z1^4 - 140*a0^2*a2^3*b1*y2^5*z1^4 + 
        24*a2^4*b1*y2^5*z1^4 - 72*a0*a2^4*b1*y2^5*z1^4 + 
        56*a0^2*a2^4*b1*y2^5*z1^4 - 4*a2^5*b1*y2^5*z1^4 + 
        16*a0*a2^5*b1*y2^5*z1^4 - 4*a0^2*a2^5*b1*y2^5*z1^4 + 
        6*b1^2*y2^5*z1^4 + 6*a0*b1^2*y2^5*z1^4 + 2*a0^2*b1^2*y2^5*z1^4 + 
        27*a2*b1^2*y2^5*z1^4 + 15*a0*a2*b1^2*y2^5*z1^4 - 
        59*a0^2*a2*b1^2*y2^5*z1^4 - 74*a2^2*b1^2*y2^5*z1^4 - 
        102*a0*a2^2*b1^2*y2^5*z1^4 + 161*a0^2*a2^2*b1^2*y2^5*z1^4 + 
        37*a2^3*b1^2*y2^5*z1^4 + 129*a0*a2^3*b1^2*y2^5*z1^4 - 
        142*a0^2*a2^3*b1^2*y2^5*z1^4 + 10*a2^4*b1^2*y2^5*z1^4 - 
        42*a0*a2^4*b1^2*y2^5*z1^4 + 27*a0^2*a2^4*b1^2*y2^5*z1^4 - 
        6*a2^5*b1^2*y2^5*z1^4 - 6*a0*a2^5*b1^2*y2^5*z1^4 + 
        11*a0^2*a2^5*b1^2*y2^5*z1^4 - 4*b1^3*y2^5*z1^4 - 
        8*a0*b1^3*y2^5*z1^4 + 8*a0^2*b1^3*y2^5*z1^4 - 41*a2*b1^3*y2^5*z1^4 - 
        127*a0*a2*b1^3*y2^5*z1^4 + 19*a0^2*a2*b1^3*y2^5*z1^4 + 
        33*a2^2*b1^3*y2^5*z1^4 + 180*a0*a2^2*b1^3*y2^5*z1^4 - 
        78*a0^2*a2^2*b1^3*y2^5*z1^4 + 32*a2^3*b1^3*y2^5*z1^4 + 
        8*a0*a2^3*b1^3*y2^5*z1^4 + 43*a0^2*a2^3*b1^3*y2^5*z1^4 - 
        20*a2^4*b1^3*y2^5*z1^4 - 53*a0*a2^4*b1^3*y2^5*z1^4 + 
        8*a0^2*a2^4*b1^3*y2^5*z1^4 + b1^4*y2^5*z1^4 + 3*a0*b1^4*y2^5*z1^4 - 
        6*a0^2*b1^4*y2^5*z1^4 + 21*a2*b1^4*y2^5*z1^4 + 
        78*a0*a2*b1^4*y2^5*z1^4 + 62*a0^2*a2*b1^4*y2^5*z1^4 + 
        14*a2^2*b1^4*y2^5*z1^4 + 52*a0*a2^2*b1^4*y2^5*z1^4 - 
        19*a0^2*a2^2*b1^4*y2^5*z1^4 - 21*a2^3*b1^4*y2^5*z1^4 - 
        79*a0*a2^3*b1^4*y2^5*z1^4 + 9*a0^2*a2^3*b1^4*y2^5*z1^4 - 
        3*a2*b1^5*y2^5*z1^4 + 3*a0*a2*b1^5*y2^5*z1^4 + 13*a0^2*a2*b1^5*y2^5*
         z1^4 - 7*a2^2*b1^5*y2^5*z1^4 - 24*a0*a2^2*b1^5*y2^5*z1^4 - 
        a0*y2^6*z1^4 + a0^2*y2^6*z1^4 + 3*a0*a2*y2^6*z1^4 - 
        3*a0^2*a2*y2^6*z1^4 - 2*a0*a2^2*y2^6*z1^4 + 2*a0^2*a2^2*y2^6*z1^4 - 
        2*a0*a2^3*y2^6*z1^4 + 2*a0^2*a2^3*y2^6*z1^4 + 3*a0*a2^4*y2^6*z1^4 - 
        3*a0^2*a2^4*y2^6*z1^4 - a0*a2^5*y2^6*z1^4 + a0^2*a2^5*y2^6*z1^4 + 
        7*a0*b1*y2^6*z1^4 + 5*a0^2*b1*y2^6*z1^4 - 24*a0*a2*b1*y2^6*z1^4 + 
        30*a0*a2^2*b1*y2^6*z1^4 - 30*a0^2*a2^2*b1*y2^6*z1^4 - 
        16*a0*a2^3*b1*y2^6*z1^4 + 40*a0^2*a2^3*b1*y2^6*z1^4 + 
        3*a0*a2^4*b1*y2^6*z1^4 - 15*a0^2*a2^4*b1*y2^6*z1^4 - 
        15*a0*b1^2*y2^6*z1^4 - 9*a0^2*b1^2*y2^6*z1^4 + 
        12*a0*a2*b1^2*y2^6*z1^4 + 36*a0^2*a2*b1^2*y2^6*z1^4 + 
        45*a0*a2^2*b1^2*y2^6*z1^4 - 64*a0^2*a2^2*b1^2*y2^6*z1^4 - 
        66*a0*a2^3*b1^2*y2^6*z1^4 + 56*a0^2*a2^3*b1^2*y2^6*z1^4 + 
        24*a0*a2^4*b1^2*y2^6*z1^4 - 19*a0^2*a2^4*b1^2*y2^6*z1^4 + 
        13*a0*b1^3*y2^6*z1^4 - a0^2*b1^3*y2^6*z1^4 + 39*a0*a2*b1^3*y2^6*
         z1^4 + 9*a0^2*a2*b1^3*y2^6*z1^4 - 96*a0*a2^2*b1^3*y2^6*z1^4 + 
        2*a0^2*a2^2*b1^3*y2^6*z1^4 + 44*a0*a2^3*b1^3*y2^6*z1^4 - 
        10*a0^2*a2^3*b1^3*y2^6*z1^4 - 4*a0*b1^4*y2^6*z1^4 + 
        4*a0^2*b1^4*y2^6*z1^4 - 33*a0*a2*b1^4*y2^6*z1^4 - 
        39*a0^2*a2*b1^4*y2^6*z1^4 + 23*a0*a2^2*b1^4*y2^6*z1^4 + 
        10*a0^2*a2^2*b1^4*y2^6*z1^4 + 3*a0*a2*b1^5*y2^6*z1^4 - 
        3*a0^2*a2*b1^5*y2^6*z1^4 - 4*a0^2*b1*y2^7*z1^4 + 
        12*a0^2*a2*b1*y2^7*z1^4 - 12*a0^2*a2^2*b1*y2^7*z1^4 + 
        4*a0^2*a2^3*b1*y2^7*z1^4 + 9*a0^2*b1^2*y2^7*z1^4 - 
        22*a0^2*a2*b1^2*y2^7*z1^4 + 17*a0^2*a2^2*b1^2*y2^7*z1^4 - 
        4*a0^2*a2^3*b1^2*y2^7*z1^4 - 6*a0^2*b1^3*y2^7*z1^4 + 
        6*a0^2*a2*b1^3*y2^7*z1^4 + a0^2*b1^4*y2^7*z1^4 + 
        4*a0^2*a2*b1^4*y2^7*z1^4 + 6*a2^5*b1^4*z1^5 - 6*a2^5*b1^5*z1^5 + 
        40*a2^4*b1^3*y2*z1^5 - 15*a0*a2^4*b1^3*y2*z1^5 - 
        40*a2^5*b1^3*y2*z1^5 + 15*a0*a2^5*b1^3*y2*z1^5 - 
        41*a2^4*b1^4*y2*z1^5 + 15*a0*a2^4*b1^4*y2*z1^5 + 
        6*a2^5*b1^4*y2*z1^5 - 12*a0*a2^5*b1^4*y2*z1^5 + 
        22*a2^4*b1^5*y2*z1^5 + 4*a2^5*b1^5*y2*z1^5 + 54*a2^3*b1^2*y2^2*z1^5 - 
        88*a0*a2^3*b1^2*y2^2*z1^5 + 14*a0^2*a2^3*b1^2*y2^2*z1^5 - 
        108*a2^4*b1^2*y2^2*z1^5 + 176*a0*a2^4*b1^2*y2^2*z1^5 - 
        28*a0^2*a2^4*b1^2*y2^2*z1^5 + 54*a2^5*b1^2*y2^2*z1^5 - 
        88*a0*a2^5*b1^2*y2^2*z1^5 + 14*a0^2*a2^5*b1^2*y2^2*z1^5 - 
        122*a2^3*b1^3*y2^2*z1^5 + 34*a0*a2^3*b1^3*y2^2*z1^5 - 
        17*a0^2*a2^3*b1^3*y2^2*z1^5 + 94*a2^4*b1^3*y2^2*z1^5 + 
        7*a0*a2^4*b1^3*y2^2*z1^5 + 21*a0^2*a2^4*b1^3*y2^2*z1^5 + 
        28*a2^5*b1^3*y2^2*z1^5 - 41*a0*a2^5*b1^3*y2^2*z1^5 - 
        4*a0^2*a2^5*b1^3*y2^2*z1^5 + 97*a2^3*b1^4*y2^2*z1^5 + 
        7*a0*a2^3*b1^4*y2^2*z1^5 + a0^2*a2^3*b1^4*y2^2*z1^5 - 
        10*a2^4*b1^4*y2^2*z1^5 - 7*a0*a2^4*b1^4*y2^2*z1^5 + 
        4*a0^2*a2^4*b1^4*y2^2*z1^5 - 7*a2^5*b1^4*y2^2*z1^5 + 
        3*a0*a2^5*b1^4*y2^2*z1^5 - 29*a2^3*b1^5*y2^2*z1^5 + 
        5*a0*a2^3*b1^5*y2^2*z1^5 + 2*a0^2*a2^3*b1^5*y2^2*z1^5 - 
        15*a2^4*b1^5*y2^2*z1^5 - 5*a0*a2^4*b1^5*y2^2*z1^5 + 
        24*a2^2*b1*y2^3*z1^5 - 42*a0*a2^2*b1*y2^3*z1^5 + 
        36*a0^2*a2^2*b1*y2^3*z1^5 - 72*a2^3*b1*y2^3*z1^5 + 
        126*a0*a2^3*b1*y2^3*z1^5 - 108*a0^2*a2^3*b1*y2^3*z1^5 + 
        72*a2^4*b1*y2^3*z1^5 - 126*a0*a2^4*b1*y2^3*z1^5 + 
        108*a0^2*a2^4*b1*y2^3*z1^5 - 24*a2^5*b1*y2^3*z1^5 + 
        42*a0*a2^5*b1*y2^3*z1^5 - 36*a0^2*a2^5*b1*y2^3*z1^5 - 
        108*a2^2*b1^2*y2^3*z1^5 + 116*a0*a2^2*b1^2*y2^3*z1^5 + 
        12*a0^2*a2^2*b1^2*y2^3*z1^5 + 183*a2^3*b1^2*y2^3*z1^5 - 
        131*a0*a2^3*b1^2*y2^3*z1^5 - 72*a0^2*a2^3*b1^2*y2^3*z1^5 - 
        42*a2^4*b1^2*y2^3*z1^5 - 86*a0*a2^4*b1^2*y2^3*z1^5 + 
        108*a0^2*a2^4*b1^2*y2^3*z1^5 - 33*a2^5*b1^2*y2^3*z1^5 + 
        101*a0*a2^5*b1^2*y2^3*z1^5 - 48*a0^2*a2^5*b1^2*y2^3*z1^5 + 
        160*a2^2*b1^3*y2^3*z1^5 - 11*a0*a2^2*b1^3*y2^3*z1^5 - 
        7*a0^2*a2^2*b1^3*y2^3*z1^5 - 105*a2^3*b1^3*y2^3*z1^5 - 
        58*a0*a2^3*b1^3*y2^3*z1^5 + 36*a0^2*a2^3*b1^3*y2^3*z1^5 - 
        57*a2^4*b1^3*y2^3*z1^5 + 42*a0*a2^4*b1^3*y2^3*z1^5 - 
        26*a0^2*a2^4*b1^3*y2^3*z1^5 + 2*a2^5*b1^3*y2^3*z1^5 + 
        27*a0*a2^5*b1^3*y2^3*z1^5 - 3*a0^2*a2^5*b1^3*y2^3*z1^5 - 
        92*a2^2*b1^4*y2^3*z1^5 - 53*a0*a2^2*b1^4*y2^3*z1^5 - 
        16*a0^2*a2^2*b1^4*y2^3*z1^5 - 26*a2^3*b1^4*y2^3*z1^5 - 
        4*a0*a2^3*b1^4*y2^3*z1^5 + 5*a0^2*a2^3*b1^4*y2^3*z1^5 + 
        28*a2^4*b1^4*y2^3*z1^5 + 21*a0*a2^4*b1^4*y2^3*z1^5 - 
        9*a0^2*a2^4*b1^4*y2^3*z1^5 + 16*a2^2*b1^5*y2^3*z1^5 - 
        10*a0*a2^2*b1^5*y2^3*z1^5 - 4*a0^2*a2^2*b1^5*y2^3*z1^5 + 
        20*a2^3*b1^5*y2^3*z1^5 + 10*a0*a2^3*b1^5*y2^3*z1^5 - 
        2*a0^2*a2^3*b1^5*y2^3*z1^5 + 3*a2*y2^4*z1^5 - 3*a0^2*a2*y2^4*z1^5 - 
        12*a2^2*y2^4*z1^5 + 12*a0^2*a2^2*y2^4*z1^5 + 18*a2^3*y2^4*z1^5 - 
        18*a0^2*a2^3*y2^4*z1^5 - 12*a2^4*y2^4*z1^5 + 12*a0^2*a2^4*y2^4*z1^5 + 
        3*a2^5*y2^4*z1^5 - 3*a0^2*a2^5*y2^4*z1^5 - 33*a2*b1*y2^4*z1^5 + 
        51*a0*a2*b1*y2^4*z1^5 - 48*a0^2*a2*b1*y2^4*z1^5 + 
        93*a2^2*b1*y2^4*z1^5 - 144*a0*a2^2*b1*y2^4*z1^5 + 
        122*a0^2*a2^2*b1*y2^4*z1^5 - 81*a2^3*b1*y2^4*z1^5 + 
        126*a0*a2^3*b1*y2^4*z1^5 - 78*a0^2*a2^3*b1*y2^4*z1^5 + 
        15*a2^4*b1*y2^4*z1^5 - 24*a0*a2^4*b1*y2^4*z1^5 - 
        18*a0^2*a2^4*b1*y2^4*z1^5 + 6*a2^5*b1*y2^4*z1^5 - 
        9*a0*a2^5*b1*y2^4*z1^5 + 22*a0^2*a2^5*b1*y2^4*z1^5 + 
        84*a2*b1^2*y2^4*z1^5 - 58*a0*a2*b1^2*y2^4*z1^5 - 
        126*a2^2*b1^2*y2^4*z1^5 + 37*a0*a2^2*b1^2*y2^4*z1^5 + 
        14*a0^2*a2^2*b1^2*y2^4*z1^5 - 4*a2^3*b1^2*y2^4*z1^5 + 
        75*a0*a2^3*b1^2*y2^4*z1^5 - 5*a0^2*a2^3*b1^2*y2^4*z1^5 + 
        50*a2^4*b1^2*y2^4*z1^5 - 29*a0*a2^4*b1^2*y2^4*z1^5 - 
        32*a0^2*a2^4*b1^2*y2^4*z1^5 - 4*a2^5*b1^2*y2^4*z1^5 - 
        25*a0*a2^5*b1^2*y2^4*z1^5 + 23*a0^2*a2^5*b1^2*y2^4*z1^5 - 
        84*a2*b1^3*y2^4*z1^5 - 32*a0*a2*b1^3*y2^4*z1^5 + 
        38*a0^2*a2*b1^3*y2^4*z1^5 + 10*a2^2*b1^3*y2^4*z1^5 + 
        48*a0*a2^2*b1^3*y2^4*z1^5 - 69*a0^2*a2^2*b1^3*y2^4*z1^5 + 
        96*a2^3*b1^3*y2^4*z1^5 + 30*a0*a2^3*b1^3*y2^4*z1^5 + 
        13*a0^2*a2^3*b1^3*y2^4*z1^5 - 22*a2^4*b1^3*y2^4*z1^5 - 
        46*a0*a2^4*b1^3*y2^4*z1^5 + 18*a0^2*a2^4*b1^3*y2^4*z1^5 + 
        33*a2*b1^4*y2^4*z1^5 + 34*a0*a2*b1^4*y2^4*z1^5 + 
        11*a0^2*a2*b1^4*y2^4*z1^5 + 46*a2^2*b1^4*y2^4*z1^5 + 
        64*a0*a2^2*b1^4*y2^4*z1^5 + 13*a0^2*a2^2*b1^4*y2^4*z1^5 - 
        29*a2^3*b1^4*y2^4*z1^5 - 38*a0*a2^3*b1^4*y2^4*z1^5 + 
        7*a0^2*a2^3*b1^4*y2^4*z1^5 - 3*a2*b1^5*y2^4*z1^5 + 
        5*a0*a2*b1^5*y2^4*z1^5 + 2*a0^2*a2*b1^5*y2^4*z1^5 - 
        11*a2^2*b1^5*y2^4*z1^5 - 5*a0*a2^2*b1^5*y2^4*z1^5 + 
        4*a0^2*a2^2*b1^5*y2^4*z1^5 - 3*y2^5*z1^5 + 3*a0*y2^5*z1^5 + 
        13*a2*y2^5*z1^5 - 19*a0*a2*y2^5*z1^5 + 6*a0^2*a2*y2^5*z1^5 - 
        22*a2^2*y2^5*z1^5 + 46*a0*a2^2*y2^5*z1^5 - 24*a0^2*a2^2*y2^5*z1^5 + 
        18*a2^3*y2^5*z1^5 - 54*a0*a2^3*y2^5*z1^5 + 36*a0^2*a2^3*y2^5*z1^5 - 
        7*a2^4*y2^5*z1^5 + 31*a0*a2^4*y2^5*z1^5 - 24*a0^2*a2^4*y2^5*z1^5 + 
        a2^5*y2^5*z1^5 - 7*a0*a2^5*y2^5*z1^5 + 6*a0^2*a2^5*y2^5*z1^5 + 
        12*b1*y2^5*z1^5 - 6*a0*b1*y2^5*z1^5 + 6*a0^2*b1*y2^5*z1^5 - 
        29*a2*b1*y2^5*z1^5 + 5*a0*a2*b1*y2^5*z1^5 + 19*a0^2*a2*b1*y2^5*z1^5 + 
        11*a2^2*b1*y2^5*z1^5 + 27*a0*a2^2*b1*y2^5*z1^5 - 
        92*a0^2*a2^2*b1*y2^5*z1^5 + 21*a2^3*b1*y2^5*z1^5 - 
        51*a0*a2^3*b1*y2^5*z1^5 + 102*a0^2*a2^3*b1*y2^5*z1^5 - 
        19*a2^4*b1*y2^5*z1^5 + 31*a0*a2^4*b1*y2^5*z1^5 - 
        34*a0^2*a2^4*b1*y2^5*z1^5 + 4*a2^5*b1*y2^5*z1^5 - 
        6*a0*a2^5*b1*y2^5*z1^5 - a0^2*a2^5*b1*y2^5*z1^5 - 18*b1^2*y2^5*z1^5 - 
        8*a0^2*b1^2*y2^5*z1^5 + 7*a2*b1^2*y2^5*z1^5 + a0*a2*b1^2*y2^5*z1^5 + 
        19*a0^2*a2*b1^2*y2^5*z1^5 + 52*a2^2*b1^2*y2^5*z1^5 + 
        17*a0*a2^2*b1^2*y2^5*z1^5 - 33*a0^2*a2^2*b1^2*y2^5*z1^5 - 
        53*a2^3*b1^2*y2^5*z1^5 - 37*a0*a2^3*b1^2*y2^5*z1^5 + 
        41*a0^2*a2^3*b1^2*y2^5*z1^5 + 12*a2^4*b1^2*y2^5*z1^5 + 
        19*a0*a2^4*b1^2*y2^5*z1^5 - 19*a0^2*a2^4*b1^2*y2^5*z1^5 + 
        12*b1^3*y2^5*z1^5 + 6*a0*b1^3*y2^5*z1^5 - 2*a0^2*b1^3*y2^5*z1^5 + 
        23*a2*b1^3*y2^5*z1^5 + 59*a0*a2*b1^3*y2^5*z1^5 - 
        21*a0^2*a2*b1^3*y2^5*z1^5 - 49*a2^2*b1^3*y2^5*z1^5 - 
        100*a0*a2^2*b1^3*y2^5*z1^5 + 51*a0^2*a2^2*b1^3*y2^5*z1^5 + 
        14*a2^3*b1^3*y2^5*z1^5 + 35*a0*a2^3*b1^3*y2^5*z1^5 - 
        28*a0^2*a2^3*b1^3*y2^5*z1^5 - 3*b1^4*y2^5*z1^5 - 
        3*a0*b1^4*y2^5*z1^5 + 4*a0^2*b1^4*y2^5*z1^5 - 16*a2*b1^4*y2^5*z1^5 - 
        46*a0*a2*b1^4*y2^5*z1^5 - 21*a0^2*a2*b1^4*y2^5*z1^5 + 
        8*a2^2*b1^4*y2^5*z1^5 + 10*a0*a2^2*b1^4*y2^5*z1^5 - 
        6*a0^2*a2^2*b1^4*y2^5*z1^5 + 2*a2*b1^5*y2^5*z1^5 - 
        2*a0^2*a2*b1^5*y2^5*z1^5 + 2*a0*y2^6*z1^5 - 2*a0^2*y2^6*z1^5 - 
        8*a0*a2*y2^6*z1^5 + 8*a0^2*a2*y2^6*z1^5 + 12*a0*a2^2*y2^6*z1^5 - 
        12*a0^2*a2^2*y2^6*z1^5 - 8*a0*a2^3*y2^6*z1^5 + 
        8*a0^2*a2^3*y2^6*z1^5 + 2*a0*a2^4*y2^6*z1^5 - 2*a0^2*a2^4*y2^6*z1^5 - 
        11*a0*b1*y2^6*z1^5 - a0^2*b1*y2^6*z1^5 + 39*a0*a2*b1*y2^6*z1^5 - 
        8*a0^2*a2*b1*y2^6*z1^5 - 51*a0*a2^2*b1*y2^6*z1^5 + 
        30*a0^2*a2^2*b1*y2^6*z1^5 + 29*a0*a2^3*b1*y2^6*z1^5 - 
        32*a0^2*a2^3*b1*y2^6*z1^5 - 6*a0*a2^4*b1*y2^6*z1^5 + 
        11*a0^2*a2^4*b1*y2^6*z1^5 + 21*a0*b1^2*y2^6*z1^5 + 
        7*a0^2*b1^2*y2^6*z1^5 - 50*a0*a2*b1^2*y2^6*z1^5 - 
        7*a0^2*a2*b1^2*y2^6*z1^5 + 37*a0*a2^2*b1^2*y2^6*z1^5 - 
        7*a0^2*a2^2*b1^2*y2^6*z1^5 - 8*a0*a2^3*b1^2*y2^6*z1^5 + 
        7*a0^2*a2^3*b1^2*y2^6*z1^5 - 17*a0*b1^3*y2^6*z1^5 - 
        3*a0^2*b1^3*y2^6*z1^5 + 15*a0*a2*b1^3*y2^6*z1^5 - 
        2*a0^2*a2*b1^3*y2^6*z1^5 + 2*a0*a2^2*b1^3*y2^6*z1^5 + 
        5*a0^2*a2^2*b1^3*y2^6*z1^5 + 5*a0*b1^4*y2^6*z1^5 - 
        a0^2*b1^4*y2^6*z1^5 + 4*a0*a2*b1^4*y2^6*z1^5 + 9*a0^2*a2*b1^4*y2^6*
         z1^5 + 2*a0^2*b1*y2^7*z1^5 - 6*a0^2*a2*b1*y2^7*z1^5 + 
        6*a0^2*a2^2*b1*y2^7*z1^5 - 2*a0^2*a2^3*b1*y2^7*z1^5 - 
        5*a0^2*b1^2*y2^7*z1^5 + 10*a0^2*a2*b1^2*y2^7*z1^5 - 
        5*a0^2*a2^2*b1^2*y2^7*z1^5 + 4*a0^2*b1^3*y2^7*z1^5 - 
        4*a0^2*a2*b1^3*y2^7*z1^5 - a0^2*b1^4*y2^7*z1^5 - a2^5*b1^4*z1^6 + 
        a2^5*b1^5*z1^6 - 14*a2^4*b1^3*y2*z1^6 + 14*a2^5*b1^3*y2*z1^6 + 
        11*a2^4*b1^4*y2*z1^6 - a0*a2^4*b1^4*y2*z1^6 - 2*a2^5*b1^4*y2*z1^6 + 
        3*a0*a2^5*b1^4*y2*z1^6 - 4*a2^4*b1^5*y2*z1^6 + a0*a2^4*b1^5*y2*z1^6 - 
        26*a2^3*b1^2*y2^2*z1^6 + 42*a0*a2^3*b1^2*y2^2*z1^6 - 
        a0^2*a2^3*b1^2*y2^2*z1^6 + 52*a2^4*b1^2*y2^2*z1^6 - 
        84*a0*a2^4*b1^2*y2^2*z1^6 + 2*a0^2*a2^4*b1^2*y2^2*z1^6 - 
        26*a2^5*b1^2*y2^2*z1^6 + 42*a0*a2^5*b1^2*y2^2*z1^6 - 
        a0^2*a2^5*b1^2*y2^2*z1^6 + 52*a2^3*b1^3*y2^2*z1^6 - 
        17*a0*a2^3*b1^3*y2^2*z1^6 + 4*a0^2*a2^3*b1^3*y2^2*z1^6 - 
        48*a2^4*b1^3*y2^2*z1^6 + 12*a0*a2^4*b1^3*y2^2*z1^6 - 
        6*a0^2*a2^4*b1^3*y2^2*z1^6 - 4*a2^5*b1^3*y2^2*z1^6 + 
        5*a0*a2^5*b1^3*y2^2*z1^6 + 2*a0^2*a2^5*b1^3*y2^2*z1^6 - 
        32*a2^3*b1^4*y2^2*z1^6 - 8*a0*a2^3*b1^4*y2^2*z1^6 - 
        3*a0^2*a2^3*b1^4*y2^2*z1^6 + 6*a2^4*b1^4*y2^2*z1^6 - 
        2*a0*a2^4*b1^4*y2^2*z1^6 + a0^2*a2^4*b1^4*y2^2*z1^6 + 
        6*a2^3*b1^5*y2^2*z1^6 - 3*a0*a2^3*b1^5*y2^2*z1^6 - 
        16*a2^2*b1*y2^3*z1^6 + 32*a0*a2^2*b1*y2^3*z1^6 - 
        28*a0^2*a2^2*b1*y2^3*z1^6 + 48*a2^3*b1*y2^3*z1^6 - 
        96*a0*a2^3*b1*y2^3*z1^6 + 84*a0^2*a2^3*b1*y2^3*z1^6 - 
        48*a2^4*b1*y2^3*z1^6 + 96*a0*a2^4*b1*y2^3*z1^6 - 
        84*a0^2*a2^4*b1*y2^3*z1^6 + 16*a2^5*b1*y2^3*z1^6 - 
        32*a0*a2^5*b1*y2^3*z1^6 + 28*a0^2*a2^5*b1*y2^3*z1^6 + 
        62*a2^2*b1^2*y2^3*z1^6 - 80*a0*a2^2*b1^2*y2^3*z1^6 + 
        8*a0^2*a2^2*b1^2*y2^3*z1^6 - 117*a2^3*b1^2*y2^3*z1^6 + 
        133*a0*a2^3*b1^2*y2^3*z1^6 - 5*a0^2*a2^3*b1^2*y2^3*z1^6 + 
        48*a2^4*b1^2*y2^3*z1^6 - 26*a0*a2^4*b1^2*y2^3*z1^6 - 
        14*a0^2*a2^4*b1^2*y2^3*z1^6 + 7*a2^5*b1^2*y2^3*z1^6 - 
        27*a0*a2^5*b1^2*y2^3*z1^6 + 11*a0^2*a2^5*b1^2*y2^3*z1^6 - 
        80*a2^2*b1^3*y2^3*z1^6 + 25*a0*a2^2*b1^3*y2^3*z1^6 + 
        8*a0^2*a2^2*b1^3*y2^3*z1^6 + 73*a2^3*b1^3*y2^3*z1^6 - 
        3*a0*a2^3*b1^3*y2^3*z1^6 - 18*a0^2*a2^3*b1^3*y2^3*z1^6 + 
        7*a2^4*b1^3*y2^3*z1^6 - 22*a0*a2^4*b1^3*y2^3*z1^6 + 
        10*a0^2*a2^4*b1^3*y2^3*z1^6 + 38*a2^2*b1^4*y2^3*z1^6 + 
        20*a0*a2^2*b1^4*y2^3*z1^6 + 5*a0^2*a2^2*b1^4*y2^3*z1^6 - 
        4*a2^3*b1^4*y2^3*z1^6 + a0^2*a2^3*b1^4*y2^3*z1^6 - 
        4*a2^2*b1^5*y2^3*z1^6 + 3*a0*a2^2*b1^5*y2^3*z1^6 - 3*a2*y2^4*z1^6 + 
        3*a0^2*a2*y2^4*z1^6 + 12*a2^2*y2^4*z1^6 - 12*a0^2*a2^2*y2^4*z1^6 - 
        18*a2^3*y2^4*z1^6 + 18*a0^2*a2^3*y2^4*z1^6 + 12*a2^4*y2^4*z1^6 - 
        12*a0^2*a2^4*y2^4*z1^6 - 3*a2^5*y2^4*z1^6 + 3*a0^2*a2^5*y2^4*z1^6 + 
        25*a2*b1*y2^4*z1^6 - 35*a0*a2*b1*y2^4*z1^6 + 30*a0^2*a2*b1*y2^4*
         z1^6 - 74*a2^2*b1*y2^4*z1^6 + 100*a0*a2^2*b1*y2^4*z1^6 - 
        80*a0^2*a2^2*b1*y2^4*z1^6 + 72*a2^3*b1*y2^4*z1^6 - 
        90*a0*a2^3*b1*y2^4*z1^6 + 60*a0^2*a2^3*b1*y2^4*z1^6 - 
        22*a2^4*b1*y2^4*z1^6 + 20*a0*a2^4*b1*y2^4*z1^6 - a2^5*b1*y2^4*z1^6 + 
        5*a0*a2^5*b1*y2^4*z1^6 - 10*a0^2*a2^5*b1*y2^4*z1^6 - 
        58*a2*b1^2*y2^4*z1^6 + 56*a0*a2*b1^2*y2^4*z1^6 - 
        22*a0^2*a2*b1^2*y2^4*z1^6 + 110*a2^2*b1^2*y2^4*z1^6 - 
        87*a0*a2^2*b1^2*y2^4*z1^6 + 34*a0^2*a2^2*b1^2*y2^4*z1^6 - 
        46*a2^3*b1^2*y2^4*z1^6 + 6*a0*a2^3*b1^2*y2^4*z1^6 - 
        2*a0^2*a2^3*b1^2*y2^4*z1^6 - 6*a2^4*b1^2*y2^4*z1^6 + 
        25*a0*a2^4*b1^2*y2^4*z1^6 - 10*a0^2*a2^4*b1^2*y2^4*z1^6 + 
        54*a2*b1^3*y2^4*z1^6 - 8*a0*a2*b1^3*y2^4*z1^6 - 
        10*a0^2*a2*b1^3*y2^4*z1^6 - 46*a2^2*b1^3*y2^4*z1^6 - 
        5*a0*a2^2*b1^3*y2^4*z1^6 + 19*a0^2*a2^2*b1^3*y2^4*z1^6 - 
        8*a2^3*b1^3*y2^4*z1^6 + 13*a0*a2^3*b1^3*y2^4*z1^6 - 
        9*a0^2*a2^3*b1^3*y2^4*z1^6 - 19*a2*b1^4*y2^4*z1^6 - 
        12*a0*a2*b1^4*y2^4*z1^6 - a0^2*a2*b1^4*y2^4*z1^6 - 
        2*a2^2*b1^4*y2^4*z1^6 - 8*a0*a2^2*b1^4*y2^4*z1^6 - 
        5*a0^2*a2^2*b1^4*y2^4*z1^6 + a2*b1^5*y2^4*z1^6 - 
        a0*a2*b1^5*y2^4*z1^6 + 3*y2^5*z1^6 - 3*a0*y2^5*z1^6 - 
        13*a2*y2^5*z1^6 + 16*a0*a2*y2^5*z1^6 - 3*a0^2*a2*y2^5*z1^6 + 
        22*a2^2*y2^5*z1^6 - 34*a0*a2^2*y2^5*z1^6 + 12*a0^2*a2^2*y2^5*z1^6 - 
        18*a2^3*y2^5*z1^6 + 36*a0*a2^3*y2^5*z1^6 - 18*a0^2*a2^3*y2^5*z1^6 + 
        7*a2^4*y2^5*z1^6 - 19*a0*a2^4*y2^5*z1^6 + 12*a0^2*a2^4*y2^5*z1^6 - 
        a2^5*y2^5*z1^6 + 4*a0*a2^5*y2^5*z1^6 - 3*a0^2*a2^5*y2^5*z1^6 - 
        12*b1*y2^5*z1^6 + 8*a0*b1*y2^5*z1^6 - 4*a0^2*b1*y2^5*z1^6 + 
        37*a2*b1*y2^5*z1^6 - 25*a0*a2*b1*y2^5*z1^6 + 2*a0^2*a2*b1*y2^5*z1^6 - 
        39*a2^2*b1*y2^5*z1^6 + 27*a0*a2^2*b1*y2^5*z1^6 + 
        18*a0^2*a2^2*b1*y2^5*z1^6 + 15*a2^3*b1*y2^5*z1^6 - 
        11*a0*a2^3*b1*y2^5*z1^6 - 26*a0^2*a2^3*b1*y2^5*z1^6 - 
        a2^4*b1*y2^5*z1^6 + a0*a2^4*b1*y2^5*z1^6 + 10*a0^2*a2^4*b1*y2^5*
         z1^6 + 18*b1^2*y2^5*z1^6 - 6*a0*b1^2*y2^5*z1^6 + 
        7*a0^2*b1^2*y2^5*z1^6 - 33*a2*b1^2*y2^5*z1^6 + 
        11*a0*a2*b1^2*y2^5*z1^6 - 6*a0^2*a2*b1^2*y2^5*z1^6 + 
        12*a2^2*b1^2*y2^5*z1^6 - 4*a0*a2^2*b1^2*y2^5*z1^6 - 
        9*a0^2*a2^2*b1^2*y2^5*z1^6 + 3*a2^3*b1^2*y2^5*z1^6 - 
        a0*a2^3*b1^2*y2^5*z1^6 + 8*a0^2*a2^3*b1^2*y2^5*z1^6 - 
        12*b1^3*y2^5*z1^6 - 2*a0^2*b1^3*y2^5*z1^6 + 7*a2*b1^3*y2^5*z1^6 - 
        11*a0*a2*b1^3*y2^5*z1^6 + 4*a0^2*a2*b1^3*y2^5*z1^6 + 
        5*a2^2*b1^3*y2^5*z1^6 + 11*a0*a2^2*b1^3*y2^5*z1^6 - 
        2*a0^2*a2^2*b1^3*y2^5*z1^6 + 3*b1^4*y2^5*z1^6 + a0*b1^4*y2^5*z1^6 - 
        a0^2*b1^4*y2^5*z1^6 + 2*a2*b1^4*y2^5*z1^6 + 9*a0*a2*b1^4*y2^5*z1^6 + 
        3*a0^2*a2*b1^4*y2^5*z1^6 - a0*y2^6*z1^6 + a0^2*y2^6*z1^6 + 
        4*a0*a2*y2^6*z1^6 - 4*a0^2*a2*y2^6*z1^6 - 6*a0*a2^2*y2^6*z1^6 + 
        6*a0^2*a2^2*y2^6*z1^6 + 4*a0*a2^3*y2^6*z1^6 - 4*a0^2*a2^3*y2^6*z1^6 - 
        a0*a2^4*y2^6*z1^6 + a0^2*a2^4*y2^6*z1^6 + 5*a0*b1*y2^6*z1^6 - 
        a0^2*b1*y2^6*z1^6 - 15*a0*a2*b1*y2^6*z1^6 + 3*a0^2*a2*b1*y2^6*z1^6 + 
        15*a0*a2^2*b1*y2^6*z1^6 - 3*a0^2*a2^2*b1*y2^6*z1^6 - 
        5*a0*a2^3*b1*y2^6*z1^6 + a0^2*a2^3*b1*y2^6*z1^6 - 
        9*a0*b1^2*y2^6*z1^6 - a0^2*b1^2*y2^6*z1^6 + 18*a0*a2*b1^2*y2^6*z1^6 + 
        2*a0^2*a2*b1^2*y2^6*z1^6 - 9*a0*a2^2*b1^2*y2^6*z1^6 - 
        a0^2*a2^2*b1^2*y2^6*z1^6 + 7*a0*b1^3*y2^6*z1^6 + 
        a0^2*b1^3*y2^6*z1^6 - 7*a0*a2*b1^3*y2^6*z1^6 - 
        a0^2*a2*b1^3*y2^6*z1^6 - 2*a0*b1^4*y2^6*z1^6 + 2*a2^4*b1^3*y2*z1^7 + 
        a0*a2^4*b1^3*y2*z1^7 - 2*a2^5*b1^3*y2*z1^7 - a0*a2^5*b1^3*y2*z1^7 - 
        a2^4*b1^4*y2*z1^7 - a0*a2^4*b1^4*y2*z1^7 + 5*a2^3*b1^2*y2^2*z1^7 - 
        8*a0*a2^3*b1^2*y2^2*z1^7 - a0^2*a2^3*b1^2*y2^2*z1^7 - 
        10*a2^4*b1^2*y2^2*z1^7 + 16*a0*a2^4*b1^2*y2^2*z1^7 + 
        2*a0^2*a2^4*b1^2*y2^2*z1^7 + 5*a2^5*b1^2*y2^2*z1^7 - 
        8*a0*a2^5*b1^2*y2^2*z1^7 - a0^2*a2^5*b1^2*y2^2*z1^7 - 
        9*a2^3*b1^3*y2^2*z1^7 + 3*a0*a2^3*b1^3*y2^2*z1^7 + 
        a0^2*a2^3*b1^3*y2^2*z1^7 + 9*a2^4*b1^3*y2^2*z1^7 - 
        3*a0*a2^4*b1^3*y2^2*z1^7 - a0^2*a2^4*b1^3*y2^2*z1^7 + 
        4*a2^3*b1^4*y2^2*z1^7 + 3*a0*a2^3*b1^4*y2^2*z1^7 + 
        4*a2^2*b1*y2^3*z1^7 - 9*a0*a2^2*b1*y2^3*z1^7 + 8*a0^2*a2^2*b1*y2^3*
         z1^7 - 12*a2^3*b1*y2^3*z1^7 + 27*a0*a2^3*b1*y2^3*z1^7 - 
        24*a0^2*a2^3*b1*y2^3*z1^7 + 12*a2^4*b1*y2^3*z1^7 - 
        27*a0*a2^4*b1*y2^3*z1^7 + 24*a0^2*a2^4*b1*y2^3*z1^7 - 
        4*a2^5*b1*y2^3*z1^7 + 9*a0*a2^5*b1*y2^3*z1^7 - 8*a0^2*a2^5*b1*y2^3*
         z1^7 - 14*a2^2*b1^2*y2^3*z1^7 + 22*a0*a2^2*b1^2*y2^3*z1^7 - 
        6*a0^2*a2^2*b1^2*y2^3*z1^7 + 28*a2^3*b1^2*y2^3*z1^7 - 
        44*a0*a2^3*b1^2*y2^3*z1^7 + 12*a0^2*a2^3*b1^2*y2^3*z1^7 - 
        14*a2^4*b1^2*y2^3*z1^7 + 22*a0*a2^4*b1^2*y2^3*z1^7 - 
        6*a0^2*a2^4*b1^2*y2^3*z1^7 + 16*a2^2*b1^3*y2^3*z1^7 - 
        10*a0*a2^2*b1^3*y2^3*z1^7 - a0^2*a2^2*b1^3*y2^3*z1^7 - 
        16*a2^3*b1^3*y2^3*z1^7 + 10*a0*a2^3*b1^3*y2^3*z1^7 + 
        a0^2*a2^3*b1^3*y2^3*z1^7 - 6*a2^2*b1^4*y2^3*z1^7 - 
        3*a0*a2^2*b1^4*y2^3*z1^7 + a2*y2^4*z1^7 - a0^2*a2*y2^4*z1^7 - 
        4*a2^2*y2^4*z1^7 + 4*a0^2*a2^2*y2^4*z1^7 + 6*a2^3*y2^4*z1^7 - 
        6*a0^2*a2^3*y2^4*z1^7 - 4*a2^4*y2^4*z1^7 + 4*a0^2*a2^4*y2^4*z1^7 + 
        a2^5*y2^4*z1^7 - a0^2*a2^5*y2^4*z1^7 - 7*a2*b1*y2^4*z1^7 + 
        9*a0*a2*b1*y2^4*z1^7 - 7*a0^2*a2*b1*y2^4*z1^7 + 
        21*a2^2*b1*y2^4*z1^7 - 27*a0*a2^2*b1*y2^4*z1^7 + 
        21*a0^2*a2^2*b1*y2^4*z1^7 - 21*a2^3*b1*y2^4*z1^7 + 
        27*a0*a2^3*b1*y2^4*z1^7 - 21*a0^2*a2^3*b1*y2^4*z1^7 + 
        7*a2^4*b1*y2^4*z1^7 - 9*a0*a2^4*b1*y2^4*z1^7 + 7*a0^2*a2^4*b1*y2^4*
         z1^7 + 15*a2*b1^2*y2^4*z1^7 - 17*a0*a2*b1^2*y2^4*z1^7 + 
        9*a0^2*a2*b1^2*y2^4*z1^7 - 30*a2^2*b1^2*y2^4*z1^7 + 
        34*a0*a2^2*b1^2*y2^4*z1^7 - 18*a0^2*a2^2*b1^2*y2^4*z1^7 + 
        15*a2^3*b1^2*y2^4*z1^7 - 17*a0*a2^3*b1^2*y2^4*z1^7 + 
        9*a0^2*a2^3*b1^2*y2^4*z1^7 - 13*a2*b1^3*y2^4*z1^7 + 
        7*a0*a2*b1^3*y2^4*z1^7 - a0^2*a2*b1^3*y2^4*z1^7 + 
        13*a2^2*b1^3*y2^4*z1^7 - 7*a0*a2^2*b1^3*y2^4*z1^7 + 
        a0^2*a2^2*b1^3*y2^4*z1^7 + 4*a2*b1^4*y2^4*z1^7 + 
        a0*a2*b1^4*y2^4*z1^7 - y2^5*z1^7 + a0*y2^5*z1^7 + 4*a2*y2^5*z1^7 - 
        4*a0*a2*y2^5*z1^7 - 6*a2^2*y2^5*z1^7 + 6*a0*a2^2*y2^5*z1^7 + 
        4*a2^3*y2^5*z1^7 - 4*a0*a2^3*y2^5*z1^7 - a2^4*y2^5*z1^7 + 
        a0*a2^4*y2^5*z1^7 + 4*b1*y2^5*z1^7 - 3*a0*b1*y2^5*z1^7 + 
        a0^2*b1*y2^5*z1^7 - 12*a2*b1*y2^5*z1^7 + 9*a0*a2*b1*y2^5*z1^7 - 
        3*a0^2*a2*b1*y2^5*z1^7 + 12*a2^2*b1*y2^5*z1^7 - 
        9*a0*a2^2*b1*y2^5*z1^7 + 3*a0^2*a2^2*b1*y2^5*z1^7 - 
        4*a2^3*b1*y2^5*z1^7 + 3*a0*a2^3*b1*y2^5*z1^7 - 
        a0^2*a2^3*b1*y2^5*z1^7 - 6*b1^2*y2^5*z1^7 + 3*a0*b1^2*y2^5*z1^7 - 
        2*a0^2*b1^2*y2^5*z1^7 + 12*a2*b1^2*y2^5*z1^7 - 
        6*a0*a2*b1^2*y2^5*z1^7 + 4*a0^2*a2*b1^2*y2^5*z1^7 - 
        6*a2^2*b1^2*y2^5*z1^7 + 3*a0*a2^2*b1^2*y2^5*z1^7 - 
        2*a0^2*a2^2*b1^2*y2^5*z1^7 + 4*b1^3*y2^5*z1^7 - a0*b1^3*y2^5*z1^7 + 
        a0^2*b1^3*y2^5*z1^7 - 4*a2*b1^3*y2^5*z1^7 + a0*a2*b1^3*y2^5*z1^7 - 
        a0^2*a2*b1^3*y2^5*z1^7 - b1^4*y2^5*z1^7))/(a2*(-1 + a2 + b1)*
       (-1 + z1)^2*(-1 + y2 + z1)*(-(a2*b1) + a2*b1*y2 + a2*b1*z1 + y2*z1 - 
         a2*y2*z1 - b1*y2*z1)^4*(-(a2*b1) + a0*b1*y2 + a2*b1*y2 - 
        a0*b1*y2^2 + a2*b1*z1 + y2*z1 - a0*y2*z1 - a2*y2*z1 + a0*a2*y2*z1 - 
        b1*y2*z1)), (a0*b1*z1*(-1 + a0*y2 + z1)*(-(a2^4*b1^3) + 
        2*a2^3*b1^3*y2 + a0*a2^3*b1^3*y2 + 2*a2^4*b1^3*y2 - 
        2*a0*a2^2*b1^3*y2^2 - 6*a2^3*b1^3*y2^2 - 2*a0*a2^3*b1^3*y2^2 + 
        6*a0*a2^2*b1^3*y2^3 + 6*a2^3*b1^3*y2^3 - 2*a2^4*b1^3*y2^3 - 
        6*a0*a2^2*b1^3*y2^4 - 2*a2^3*b1^3*y2^4 + 2*a0*a2^3*b1^3*y2^4 + 
        a2^4*b1^3*y2^4 + 2*a0*a2^2*b1^3*y2^5 - a0*a2^3*b1^3*y2^5 + 
        4*a2^4*b1^3*z1 - 2*a0*a2^3*b1^2*y2*z1 + 2*a0*a2^4*b1^2*y2*z1 - 
        5*a2^3*b1^3*y2*z1 - 2*a0*a2^3*b1^3*y2*z1 - 10*a2^4*b1^3*y2*z1 - 
        3*a2^2*b1^2*y2^2*z1 + 5*a0*a2^2*b1^2*y2^2*z1 + 6*a2^3*b1^2*y2^2*z1 - 
        2*a0*a2^3*b1^2*y2^2*z1 - 3*a2^4*b1^2*y2^2*z1 - 3*a0*a2^4*b1^2*y2^2*
         z1 - a2^2*b1^3*y2^2*z1 + 14*a2^3*b1^3*y2^2*z1 + 
        7*a0*a2^3*b1^3*y2^2*z1 + 8*a2^4*b1^3*y2^2*z1 + 6*a2^2*b1^2*y2^3*z1 - 
        12*a0*a2^2*b1^2*y2^3*z1 - 12*a2^3*b1^2*y2^3*z1 + 
        12*a0*a2^3*b1^2*y2^3*z1 + 6*a2^4*b1^2*y2^3*z1 + 
        4*a0*a2*b1^3*y2^3*z1 + 2*a2^2*b1^3*y2^3*z1 - 5*a0*a2^2*b1^3*y2^3*z1 - 
        13*a2^3*b1^3*y2^3*z1 - 8*a0*a2^3*b1^3*y2^3*z1 - 2*a2^4*b1^3*y2^3*z1 - 
        3*a2^2*b1^2*y2^4*z1 + 9*a0*a2^2*b1^2*y2^4*z1 + 6*a2^3*b1^2*y2^4*z1 - 
        10*a0*a2^3*b1^2*y2^4*z1 - 3*a2^4*b1^2*y2^4*z1 + 
        a0*a2^4*b1^2*y2^4*z1 - 8*a0*a2*b1^3*y2^4*z1 - a2^2*b1^3*y2^4*z1 + 
        10*a0*a2^2*b1^3*y2^4*z1 + 4*a2^3*b1^3*y2^4*z1 + 
        3*a0*a2^3*b1^3*y2^4*z1 - 2*a0*a2^2*b1^2*y2^5*z1 + 
        2*a0*a2^3*b1^2*y2^5*z1 + 4*a0*a2*b1^3*y2^5*z1 - 
        5*a0*a2^2*b1^3*y2^5*z1 - 6*a2^4*b1^3*z1^2 - 3*a2^3*b1^2*y2*z1^2 + 
        6*a0*a2^3*b1^2*y2*z1^2 + 3*a2^4*b1^2*y2*z1^2 - 
        6*a0*a2^4*b1^2*y2*z1^2 + 3*a2^3*b1^3*y2*z1^2 + 18*a2^4*b1^3*y2*z1^2 + 
        3*a2^2*b1*y2^2*z1^2 - 6*a2^3*b1*y2^2*z1^2 + 3*a2^4*b1*y2^2*z1^2 + 
        6*a2^2*b1^2*y2^2*z1^2 - 8*a0*a2^2*b1^2*y2^2*z1^2 - 
        3*a2^3*b1^2*y2^2*z1^2 - 3*a0*a2^3*b1^2*y2^2*z1^2 - 
        3*a2^4*b1^2*y2^2*z1^2 + 11*a0*a2^4*b1^2*y2^2*z1^2 + 
        7*a2^2*b1^3*y2^2*z1^2 + 8*a0*a2^2*b1^3*y2^2*z1^2 - 
        18*a2^3*b1^3*y2^2*z1^2 - 7*a0*a2^3*b1^3*y2^2*z1^2 - 
        16*a2^4*b1^3*y2^2*z1^2 - 5*a0*a2*b1*y2^3*z1^2 - 6*a2^2*b1*y2^3*z1^2 + 
        12*a0*a2^2*b1*y2^3*z1^2 + 12*a2^3*b1*y2^3*z1^2 - 
        9*a0*a2^3*b1*y2^3*z1^2 - 6*a2^4*b1*y2^3*z1^2 + 
        2*a0*a2^4*b1*y2^3*z1^2 + 3*a2*b1^2*y2^3*z1^2 - 
        2*a0*a2*b1^2*y2^3*z1^2 - 15*a2^2*b1^2*y2^3*z1^2 + 
        20*a0*a2^2*b1^2*y2^3*z1^2 + 12*a2^3*b1^2*y2^3*z1^2 - 
        13*a0*a2^3*b1^2*y2^3*z1^2 - 5*a0*a2^4*b1^2*y2^3*z1^2 - 
        3*a2*b1^3*y2^3*z1^2 - 9*a0*a2*b1^3*y2^3*z1^2 - 
        6*a2^2*b1^3*y2^3*z1^2 - 5*a0*a2^2*b1^3*y2^3*z1^2 + 
        20*a2^3*b1^3*y2^3*z1^2 + 11*a0*a2^3*b1^3*y2^3*z1^2 + 
        4*a2^4*b1^3*y2^3*z1^2 + 2*a0*b1*y2^4*z1^2 + 2*a0*a2*b1*y2^4*z1^2 + 
        3*a2^2*b1*y2^4*z1^2 - 12*a0*a2^2*b1*y2^4*z1^2 - 6*a2^3*b1*y2^4*z1^2 + 
        10*a0*a2^3*b1*y2^4*z1^2 + 3*a2^4*b1*y2^4*z1^2 - 
        2*a0*a2^4*b1*y2^4*z1^2 - 2*a0*b1^2*y2^4*z1^2 - 3*a2*b1^2*y2^4*z1^2 + 
        5*a0*a2*b1^2*y2^4*z1^2 + 9*a2^2*b1^2*y2^4*z1^2 - 
        13*a0*a2^2*b1^2*y2^4*z1^2 - 6*a2^3*b1^2*y2^4*z1^2 + 
        10*a0*a2^3*b1^2*y2^4*z1^2 + 3*a2*b1^3*y2^4*z1^2 + 
        15*a0*a2*b1^3*y2^4*z1^2 - a2^2*b1^3*y2^4*z1^2 - 
        8*a0*a2^2*b1^3*y2^4*z1^2 - 5*a2^3*b1^3*y2^4*z1^2 - 
        4*a0*a2^3*b1^3*y2^4*z1^2 - 2*a0*b1*y2^5*z1^2 + 3*a0*a2*b1*y2^5*z1^2 - 
        a0*a2^3*b1*y2^5*z1^2 + 2*a0*b1^2*y2^5*z1^2 - 3*a0*a2*b1^2*y2^5*z1^2 + 
        a0*a2^2*b1^2*y2^5*z1^2 - 6*a0*a2*b1^3*y2^5*z1^2 + 
        5*a0*a2^2*b1^3*y2^5*z1^2 + 4*a2^4*b1^3*z1^3 + 9*a2^3*b1^2*y2*z1^3 - 
        6*a0*a2^3*b1^2*y2*z1^3 - 9*a2^4*b1^2*y2*z1^3 + 
        6*a0*a2^4*b1^2*y2*z1^3 + a2^3*b1^3*y2*z1^3 + 2*a0*a2^3*b1^3*y2*z1^3 - 
        14*a2^4*b1^3*y2*z1^3 - 5*a2^2*b1*y2^2*z1^3 - 4*a0*a2^2*b1*y2^2*z1^3 + 
        10*a2^3*b1*y2^2*z1^3 + 8*a0*a2^3*b1*y2^2*z1^3 - 5*a2^4*b1*y2^2*z1^3 - 
        4*a0*a2^4*b1*y2^2*z1^3 - 8*a2^2*b1^2*y2^2*z1^3 + 
        2*a0*a2^2*b1^2*y2^2*z1^3 - 7*a2^3*b1^2*y2^2*z1^3 + 
        11*a0*a2^3*b1^2*y2^2*z1^3 + 15*a2^4*b1^2*y2^2*z1^3 - 
        13*a0*a2^4*b1^2*y2^2*z1^3 - 11*a2^2*b1^3*y2^2*z1^3 - 
        8*a0*a2^2*b1^3*y2^2*z1^3 + 18*a2^3*b1^3*y2^2*z1^3 + 
        a0*a2^3*b1^3*y2^2*z1^3 + 8*a2^4*b1^3*y2^2*z1^3 - 2*a2*y2^3*z1^3 + 
        2*a0*a2*y2^3*z1^3 + 6*a2^2*y2^3*z1^3 - 6*a0*a2^2*y2^3*z1^3 - 
        6*a2^3*y2^3*z1^3 + 6*a0*a2^3*y2^3*z1^3 + 2*a2^4*y2^3*z1^3 - 
        2*a0*a2^4*y2^3*z1^3 + a2*b1*y2^3*z1^3 + 14*a0*a2*b1*y2^3*z1^3 + 
        4*a2^2*b1*y2^3*z1^3 - 27*a0*a2^2*b1*y2^3*z1^3 - 
        11*a2^3*b1*y2^3*z1^3 + 12*a0*a2^3*b1*y2^3*z1^3 + 
        6*a2^4*b1*y2^3*z1^3 + a0*a2^4*b1*y2^3*z1^3 - 5*a2*b1^2*y2^3*z1^3 + 
        2*a0*a2*b1^2*y2^3*z1^3 + 23*a2^2*b1^2*y2^3*z1^3 - 
        12*a0*a2^2*b1^2*y2^3*z1^3 - 12*a2^3*b1^2*y2^3*z1^3 + 
        5*a0*a2^3*b1^2*y2^3*z1^3 - 6*a2^4*b1^2*y2^3*z1^3 + 
        5*a0*a2^4*b1^2*y2^3*z1^3 + 6*a2*b1^3*y2^3*z1^3 + 
        6*a0*a2*b1^3*y2^3*z1^3 + 6*a0*a2^2*b1^3*y2^3*z1^3 - 
        13*a2^3*b1^3*y2^3*z1^3 - 3*a0*a2^3*b1^3*y2^3*z1^3 + y2^4*z1^3 - 
        a0*y2^4*z1^3 - 2*a2*y2^4*z1^3 + 2*a0*a2*y2^4*z1^3 + 
        2*a2^3*y2^4*z1^3 - 2*a0*a2^3*y2^4*z1^3 - a2^4*y2^4*z1^3 + 
        a0*a2^4*y2^4*z1^3 - 2*b1*y2^4*z1^3 - 4*a0*b1*y2^4*z1^3 + 
        4*a2*b1*y2^4*z1^3 - 3*a0*a2*b1*y2^4*z1^3 - 2*a2^2*b1*y2^4*z1^3 + 
        18*a0*a2^2*b1*y2^4*z1^3 - 11*a0*a2^3*b1*y2^4*z1^3 + b1^2*y2^4*z1^3 + 
        5*a0*b1^2*y2^4*z1^3 + 2*a2*b1^2*y2^4*z1^3 - 10*a0*a2*b1^2*y2^4*z1^3 - 
        12*a2^2*b1^2*y2^4*z1^3 + 10*a0*a2^2*b1^2*y2^4*z1^3 + 
        9*a2^3*b1^2*y2^4*z1^3 - 5*a0*a2^3*b1^2*y2^4*z1^3 - 
        4*a2*b1^3*y2^4*z1^3 - 7*a0*a2*b1^3*y2^4*z1^3 + 
        5*a2^2*b1^3*y2^4*z1^3 + 2*a0*a2^2*b1^3*y2^4*z1^3 + 
        4*a0*b1*y2^5*z1^3 - 8*a0*a2*b1*y2^5*z1^3 + 4*a0*a2^2*b1*y2^5*z1^3 - 
        4*a0*b1^2*y2^5*z1^3 + 7*a0*a2*b1^2*y2^5*z1^3 - 3*a0*a2^2*b1^2*y2^5*
         z1^3 + a0*a2*b1^3*y2^5*z1^3 - a2^4*b1^3*z1^4 - 9*a2^3*b1^2*y2*z1^4 + 
        2*a0*a2^3*b1^2*y2*z1^4 + 9*a2^4*b1^2*y2*z1^4 - 
        2*a0*a2^4*b1^2*y2*z1^4 - a2^3*b1^3*y2*z1^4 - a0*a2^3*b1^3*y2*z1^4 + 
        4*a2^4*b1^3*y2*z1^4 + a2^2*b1*y2^2*z1^4 + 8*a0*a2^2*b1*y2^2*z1^4 - 
        2*a2^3*b1*y2^2*z1^4 - 16*a0*a2^3*b1*y2^2*z1^4 + a2^4*b1*y2^2*z1^4 + 
        8*a0*a2^4*b1*y2^2*z1^4 + 10*a2^2*b1^2*y2^2*z1^4 - 
        a2^3*b1^2*y2^2*z1^4 - 5*a0*a2^3*b1^2*y2^2*z1^4 - 
        9*a2^4*b1^2*y2^2*z1^4 + 5*a0*a2^4*b1^2*y2^2*z1^4 + 
        5*a2^2*b1^3*y2^2*z1^4 + 2*a0*a2^2*b1^3*y2^2*z1^4 - 
        8*a2^3*b1^3*y2^2*z1^4 + a0*a2^3*b1^3*y2^2*z1^4 + 4*a2*y2^3*z1^4 - 
        4*a0*a2*y2^3*z1^4 - 12*a2^2*y2^3*z1^4 + 12*a0*a2^2*y2^3*z1^4 + 
        12*a2^3*y2^3*z1^4 - 12*a0*a2^3*y2^3*z1^4 - 4*a2^4*y2^3*z1^4 + 
        4*a0*a2^4*y2^3*z1^4 - 2*a2*b1*y2^3*z1^4 - 13*a0*a2*b1*y2^3*z1^4 + 
        4*a2^2*b1*y2^3*z1^4 + 23*a0*a2^2*b1*y2^3*z1^4 - 2*a2^3*b1*y2^3*z1^4 - 
        7*a0*a2^3*b1*y2^3*z1^4 - 3*a0*a2^4*b1*y2^3*z1^4 + a2*b1^2*y2^3*z1^4 + 
        2*a0*a2*b1^2*y2^3*z1^4 - 13*a2^2*b1^2*y2^3*z1^4 + 
        2*a0*a2^2*b1^2*y2^3*z1^4 + 12*a2^3*b1^2*y2^3*z1^4 - 
        4*a0*a2^3*b1^2*y2^3*z1^4 - 3*a2*b1^3*y2^3*z1^4 - 
        a0*a2*b1^3*y2^3*z1^4 + 4*a2^2*b1^3*y2^3*z1^4 - 2*a0*a2^2*b1^3*y2^3*
         z1^4 - 2*y2^4*z1^4 + 2*a0*y2^4*z1^4 + 6*a2*y2^4*z1^4 - 
        6*a0*a2*y2^4*z1^4 - 6*a2^2*y2^4*z1^4 + 6*a0*a2^2*y2^4*z1^4 + 
        2*a2^3*y2^4*z1^4 - 2*a0*a2^3*y2^4*z1^4 + 4*b1*y2^4*z1^4 + 
        2*a0*b1*y2^4*z1^4 - 11*a2*b1*y2^4*z1^4 + 4*a0*a2*b1*y2^4*z1^4 + 
        10*a2^2*b1*y2^4*z1^4 - 14*a0*a2^2*b1*y2^4*z1^4 - 
        3*a2^3*b1*y2^4*z1^4 + 8*a0*a2^3*b1*y2^4*z1^4 - 2*b1^2*y2^4*z1^4 - 
        4*a0*b1^2*y2^4*z1^4 + 5*a2*b1^2*y2^4*z1^4 + 3*a0*a2*b1^2*y2^4*z1^4 - 
        3*a2^2*b1^2*y2^4*z1^4 + a0*a2^2*b1^2*y2^4*z1^4 + 
        a0*a2*b1^3*y2^4*z1^4 - 2*a0*b1*y2^5*z1^4 + 4*a0*a2*b1*y2^5*z1^4 - 
        2*a0*a2^2*b1*y2^5*z1^4 + 2*a0*b1^2*y2^5*z1^4 - 
        2*a0*a2*b1^2*y2^5*z1^4 + 3*a2^3*b1^2*y2*z1^5 - 3*a2^4*b1^2*y2*z1^5 + 
        a2^2*b1*y2^2*z1^5 - 4*a0*a2^2*b1*y2^2*z1^5 - 2*a2^3*b1*y2^2*z1^5 + 
        8*a0*a2^3*b1*y2^2*z1^5 + a2^4*b1*y2^2*z1^5 - 4*a0*a2^4*b1*y2^2*z1^5 - 
        5*a2^2*b1^2*y2^2*z1^5 + a0*a2^2*b1^2*y2^2*z1^5 + 
        5*a2^3*b1^2*y2^2*z1^5 - a0*a2^3*b1^2*y2^2*z1^5 - 2*a2*y2^3*z1^5 + 
        2*a0*a2*y2^3*z1^5 + 6*a2^2*y2^3*z1^5 - 6*a0*a2^2*y2^3*z1^5 - 
        6*a2^3*y2^3*z1^5 + 6*a0*a2^3*y2^3*z1^5 + 2*a2^4*y2^3*z1^5 - 
        2*a0*a2^4*y2^3*z1^5 + a2*b1*y2^3*z1^5 + 4*a0*a2*b1*y2^3*z1^5 - 
        2*a2^2*b1*y2^3*z1^5 - 8*a0*a2^2*b1*y2^3*z1^5 + a2^3*b1*y2^3*z1^5 + 
        4*a0*a2^3*b1*y2^3*z1^5 + a2*b1^2*y2^3*z1^5 - 2*a0*a2*b1^2*y2^3*z1^5 - 
        a2^2*b1^2*y2^3*z1^5 + 2*a0*a2^2*b1^2*y2^3*z1^5 + y2^4*z1^5 - 
        a0*y2^4*z1^5 - 3*a2*y2^4*z1^5 + 3*a0*a2*y2^4*z1^5 + 
        3*a2^2*y2^4*z1^5 - 3*a0*a2^2*y2^4*z1^5 - a2^3*y2^4*z1^5 + 
        a0*a2^3*y2^4*z1^5 - 2*b1*y2^4*z1^5 + 4*a2*b1*y2^4*z1^5 - 
        2*a2^2*b1*y2^4*z1^5 + b1^2*y2^4*z1^5 + a0*b1^2*y2^4*z1^5 - 
        a2*b1^2*y2^4*z1^5 - a0*a2*b1^2*y2^4*z1^5))/((-1 + a2)*a2*(-1 + z1)^2*
       (-1 + y2 + z1)*(-(a2*b1) + a2*b1*y2 + a2*b1*z1 + y2*z1 - a2*y2*z1 - 
         b1*y2*z1)^3*(-(a2*b1) + a0*b1*y2 + a2*b1*y2 - a0*b1*y2^2 + 
        a2*b1*z1 + y2*z1 - a0*y2*z1 - a2*y2*z1 + a0*a2*y2*z1 - b1*y2*z1)), 0, 
     0}
 
facPoly2 = -((a0*b1*y2*z1*(a0*a2^2*b1 - a2^2*b1^2 - a0*a2^2*b1^2 - 
        a0*a2*b1*y2 - a0*a2^2*b1*y2 + 2*a0*a2*b1^2*y2 + a2^2*b1^2*y2 + 
        a0*a2^2*b1^2*y2 + a0*a2*b1*y2^2 - 2*a0*a2*b1^2*y2^2 + a2^2*b1*z1 - 
        a0*a2^2*b1*z1 + a2^2*b1^2*z1 + a0*a2^2*b1^2*z1 - a0*a2*y2*z1 + 
        a0*a2^2*y2*z1 + a2*b1*y2*z1 - 2*a2^2*b1*y2*z1 + a0*a2^2*b1*y2*z1 - 
        a2*b1^2*y2*z1 - a0*a2*b1^2*y2*z1 + a0*y2^2*z1 - a0*a2*y2^2*z1 - 
        a0*b1*y2^2*z1 + a0*a2*b1*y2^2*z1 - a2^2*b1*z1^2 - a2*y2*z1^2 + 
        2*a0*a2*y2*z1^2 + a2^2*y2*z1^2 - 2*a0*a2^2*y2*z1^2 + a2*b1*y2*z1^2 - 
        a0*a2*b1*y2*z1^2 - a0*y2^2*z1^2 + a0*a2*y2^2*z1^2 + a0*b1*y2^2*z1^2))/
      (a2*(-(a2*b1) + a2*b1*y2 + a2*b1*z1 + y2*z1 - a2*y2*z1 - b1*y2*z1)^3))
 
facPoly3 = (a0*b1*y2*z1*(a2^3*b1^3 + a0*a2^3*b1^3 - 2*a0*a2^2*b1^3*y2 - 
       2*a2^3*b1^3*y2 - 2*a0*a2^3*b1^3*y2 + 4*a0*a2^2*b1^3*y2^2 + 
       a2^3*b1^3*y2^2 + a0*a2^3*b1^3*y2^2 - 2*a0*a2^2*b1^3*y2^3 - 
       a2^3*b1^2*z1 - 2*a0*a2^3*b1^2*z1 - 2*a2^2*b1^2*y2*z1 + 
       5*a0*a2^2*b1^2*y2*z1 + 4*a2^3*b1^2*y2*z1 + 2*a0*a2^3*b1^2*y2*z1 - 
       4*a0*a2^2*b1^3*y2*z1 + 2*a2^2*b1^2*y2^2*z1 - 8*a0*a2^2*b1^2*y2^2*z1 - 
       3*a2^3*b1^2*y2^2*z1 + 4*a0*a2*b1^3*y2^2*z1 + 4*a0*a2^2*b1^3*y2^2*z1 + 
       3*a0*a2^2*b1^2*y2^3*z1 - 4*a0*a2*b1^3*y2^3*z1 + 2*a0*a2^3*b1^2*z1^2 - 
       a2^3*b1^3*z1^2 - a0*a2^3*b1^3*z1^2 + 2*a2^2*b1*y2*z1^2 - 
       2*a2^3*b1*y2*z1^2 + 2*a0*a2^2*b1^2*y2*z1^2 - 4*a0*a2^3*b1^2*y2*z1^2 + 
       2*a2^2*b1^3*y2*z1^2 + 2*a0*a2^2*b1^3*y2*z1^2 + a2*b1*y2^2*z1^2 - 
       5*a0*a2*b1*y2^2*z1^2 - 4*a2^2*b1*y2^2*z1^2 + 8*a0*a2^2*b1*y2^2*z1^2 + 
       3*a2^3*b1*y2^2*z1^2 - 3*a0*a2^3*b1*y2^2*z1^2 - 
       2*a0*a2*b1^2*y2^2*z1^2 - a2*b1^3*y2^2*z1^2 - a0*a2*b1^3*y2^2*z1^2 + 
       2*a0*b1*y2^3*z1^2 - 2*a0*a2*b1*y2^3*z1^2 - 2*a0*b1^2*y2^3*z1^2 + 
       4*a0*a2*b1^2*y2^3*z1^2 + a2^3*b1^2*z1^3 - 4*a0*a2^2*b1*y2*z1^3 + 
       4*a0*a2^3*b1*y2*z1^3 - 2*a2^2*b1^2*y2*z1^3 + a0*a2^2*b1^2*y2*z1^3 - 
       a2*y2^2*z1^3 + 2*a0*a2*y2^2*z1^3 + 2*a2^2*y2^2*z1^3 - 
       4*a0*a2^2*y2^2*z1^3 - a2^3*y2^2*z1^3 + 2*a0*a2^3*y2^2*z1^3 + 
       4*a0*a2*b1*y2^2*z1^3 - 4*a0*a2^2*b1*y2^2*z1^3 + a2*b1^2*y2^2*z1^3 - 
       2*a0*a2*b1^2*y2^2*z1^3 - a0*y2^3*z1^3 + 2*a0*a2*y2^3*z1^3 - 
       a0*a2^2*y2^3*z1^3 + a0*b1^2*y2^3*z1^3))/
     (a2*(-(a2*b1) + a2*b1*y2 + a2*b1*z1 + y2*z1 - a2*y2*z1 - b1*y2*z1)^4)
 
polyFunc = -1/2*LogLog[1 - a0, 1 - a0] - LogLog[1 - a0, 1 - z1] + 
     LogLog[1 - a0, b1 - z1] + LogLog[1 - a0, 1 - y2 - z1] - 
     LogLog[1 - a0, z1] - LogLog[a0, 1 - b1] + LogLog[a0, 1 - b1 - a0*y2] + 
     LogLog[a0, 1 - z1] - LogLog[a0, 1 - a0*y2 - z1] - LogLog[1 - a2, b1] - 
     LogLog[1 - a2, 1 - z1] + 2*LogLog[1 - a2, a2*b1 - a2*b1*y2 - a2*b1*z1 - 
        y2*z1 + a2*y2*z1 + b1*y2*z1] - LogLog[1 - a2, 
      a2*b1 - a0*b1*y2 - a2*b1*y2 + a0*b1*y2^2 - a2*b1*z1 - y2*z1 + 
       a0*y2*z1 + a2*y2*z1 - a0*a2*y2*z1 + b1*y2*z1] - LogLog[a2, 1 - b1] + 
     LogLog[a2, 1 - a2 - b1] - LogLog[1 - b1, 1 - b1]/2 + 
     LogLog[1 - b1, 1 - y2] - LogLog[1 - b1, y2] - 
     LogLog[1 - b1, 1 - b1 - a0*y2] - LogLog[1 - b1, 1 - z1] + 
     LogLog[1 - b1, b1 - z1] - 2*LogLog[1 - b1, 1 - y2 - z1] - 
     2*LogLog[1 - b1, z1] + 2*LogLog[1 - b1, b1 - b1*y2 - b1*z1 + y2*z1] + 
     2*LogLog[1 - b1, a2*b1 - a2*b1*y2 - a2*b1*z1 - y2*z1 + a2*y2*z1 + 
        b1*y2*z1] + LogLog[1 - a0 - b1, 1 - a0 - b1]/2 - 
     LogLog[1 - a0 - b1, 1 - y2] - LogLog[1 - a0 - b1, b1 - z1] + 
     LogLog[1 - a0 - b1, z1] + LogLog[1 - a2 - b1, b1] + 
     LogLog[1 - a2 - b1, 1 - z1] - 2*LogLog[1 - a2 - b1, 
       a2*b1 - a2*b1*y2 - a2*b1*z1 - y2*z1 + a2*y2*z1 + b1*y2*z1] + 
     LogLog[1 - a2 - b1, a2*b1 - a0*b1*y2 - a2*b1*y2 + a0*b1*y2^2 - 
       a2*b1*z1 - y2*z1 + a0*y2*z1 + a2*y2*z1 - a0*a2*y2*z1 + b1*y2*z1] + 
     LogLog[b1, 1 - y2] + LogLog[b1, 1 - b1 - a0*y2] + 2*LogLog[b1, 1 - z1] - 
     LogLog[b1, 1 - y2 - z1] - LogLog[b1, 1 - a0*y2 - z1] + 
     LogLog[1 - y2, 1 - b1 - a0*y2] + 2*LogLog[1 - y2, 1 - z1] - 
     LogLog[1 - y2, 1 - a0*y2 - z1] + LogLog[1 - y2, z1] - 
     2*LogLog[1 - y2, b1 - b1*y2 - b1*z1 + y2*z1] + 
     LogLog[1 - y2, b1 - b1*y2 - b1*z1 + y2*z1 - a0*y2*z1] - 
     2*LogLog[1 - y2, a2*b1 - a2*b1*y2 - a2*b1*z1 - y2*z1 + a2*y2*z1 + 
        b1*y2*z1] + LogLog[1 - y2, a2*b1 - a0*b1*y2 - a2*b1*y2 + a0*b1*y2^2 - 
       a2*b1*z1 - y2*z1 + a0*y2*z1 + a2*y2*z1 - a0*a2*y2*z1 + b1*y2*z1] + 
     LogLog[y2, 1 - b1 - a0*y2] + 2*LogLog[y2, 1 - z1] - 
     LogLog[y2, 1 - y2 - z1] - LogLog[y2, 1 - a0*y2 - z1] + 
     LogLog[1 - b1 - a0*y2, 1 - b1 - a0*y2]/2 + LogLog[1 - b1 - a0*y2, 
      b1 - z1] + LogLog[1 - b1 - a0*y2, 1 - y2 - z1] - 
     LogLog[1 - b1 - a0*y2, b1 - b1*y2 - b1*z1 + y2*z1 - a0*y2*z1] - 
     LogLog[1 - b1 - a0*y2, a2*b1 - a0*b1*y2 - a2*b1*y2 + a0*b1*y2^2 - 
       a2*b1*z1 - y2*z1 + a0*y2*z1 + a2*y2*z1 - a0*a2*y2*z1 + b1*y2*z1] + 
     LogLog[1 - z1, 1 - z1] + LogLog[1 - z1, 1 - a0*y2 - z1] - 
     2*LogLog[1 - z1, b1 - b1*y2 - b1*z1 + y2*z1] - 
     2*LogLog[1 - z1, a2*b1 - a2*b1*y2 - a2*b1*z1 - y2*z1 + a2*y2*z1 + 
        b1*y2*z1] - LogLog[b1 - z1, 1 - a0*y2 - z1] - 
     LogLog[1 - y2 - z1, 1 - a0*y2 - z1] - LogLog[1 - y2 - z1, z1] + 
     2*LogLog[1 - y2 - z1, b1 - b1*y2 - b1*z1 + y2*z1] - 
     LogLog[1 - y2 - z1, b1 - b1*y2 - b1*z1 + y2*z1 - a0*y2*z1] + 
     2*LogLog[1 - y2 - z1, a2*b1 - a2*b1*y2 - a2*b1*z1 - y2*z1 + a2*y2*z1 + 
        b1*y2*z1] - LogLog[1 - y2 - z1, a2*b1 - a0*b1*y2 - a2*b1*y2 + 
       a0*b1*y2^2 - a2*b1*z1 - y2*z1 + a0*y2*z1 + a2*y2*z1 - a0*a2*y2*z1 + 
       b1*y2*z1] - LogLog[1 - a0*y2 - z1, 1 - a0*y2 - z1]/2 + 
     LogLog[1 - a0*y2 - z1, b1 - b1*y2 - b1*z1 + y2*z1 - a0*y2*z1] + 
     LogLog[1 - a0*y2 - z1, a2*b1 - a0*b1*y2 - a2*b1*y2 + a0*b1*y2^2 - 
       a2*b1*z1 - y2*z1 + a0*y2*z1 + a2*y2*z1 - a0*a2*y2*z1 + b1*y2*z1] + 
     PolyLog[2, a2] + 2*PolyLog[2, 1 - b1] + 3*PolyLog[2, b1] + 
     PolyLog[2, (-1 + a2 + b1)/(-1 + b1)] - PolyLog[2, y2] + 
     PolyLog[2, (-1 + b1 + a0*y2)/(-1 + b1)] + 
     PolyLog[2, (-1 + b1 + a0*y2)/(-1 + a0 + b1)] - PolyLog[2, 1 - z1] + 
     PolyLog[2, (-1 + b1)/(-1 + z1)] - 
     2*PolyLog[2, -(((-1 + y2)*(b1 - z1))/((-1 + b1)*z1))] - 
     2*PolyLog[2, z1] - PolyLog[2, (-1 + y2 + z1)/(-1 + z1)] + 
     2*PolyLog[2, ((-b1 + z1)*(-1 + y2 + z1))/((-1 + z1)*z1)] - 
     PolyLog[2, (-1 + a0*y2 + z1)/(-1 + z1)] - 
     PolyLog[2, -((-1 + a0*y2 + z1)/((-1 + a0)*(-1 + z1)))] - 
     PolyLog[2, ((-1 + b1 + a0*y2)*(b1 - z1 + a0*z1))/
       ((-1 + a0 + b1)*(b1 - z1))] + PolyLog[2, 
      -(((-1 + y2)*(b1 - z1 + a0*z1))/((-1 + a0 + b1)*z1))] - 
     PolyLog[2, ((-1 + y2 + z1)*(b1 - z1 + a0*z1))/((-1 + a0)*(-1 + z1)*
        z1)] + PolyLog[2, -(((-1 + a0*y2 + z1)*(b1 - z1 + a0*z1))/
        ((-1 + a0)*(b1 - z1)*(-1 + z1)))] + 
     2*PolyLog[2, ((-1 + a2)*(-b1 + b1*y2 + b1*z1 - y2*z1))/
        (b1*(-1 + y2)*(-1 + z1))] - 
     2*PolyLog[2, ((-1 + a2 + b1)*(-b1 + b1*y2 + b1*z1 - y2*z1))/
        ((-1 + b1)*b1*(-1 + y2 + z1))] + PolyLog[2, 
      ((-1 + a2 + b1)*(-b1 + b1*y2 + b1*z1 - y2*z1 + a0*y2*z1))/
       (b1*(-1 + b1 + a0*y2)*(-1 + y2 + z1))] - 
     PolyLog[2, ((-1 + a2)*(-b1 + b1*y2 + b1*z1 - y2*z1 + a0*y2*z1))/
       (b1*(-1 + y2)*(-1 + a0*y2 + z1))]


==> anc/outZ33IntsB3A3A4.m <==
const1 = (a0*y2*(a2*b1 - a0*a2*b1 - a2*b1*y2 + a0*a2*b1*y2 - a2*b1*z1 - 
       y2*z1 + a0*y2*z1 + a2*y2*z1 - a0*a2*y2*z1 + b1*y2*z1))/
     ((-1 + a2)*a2*(-1 + y2)*(-(a2*b1) + a2*b1*y2 + a2*b1*z1 + y2*z1 - 
       a2*y2*z1 - b1*y2*z1))
 
const2 = (a0*y2*(-2*a0*a2^2*b1^2 + 2*a0^2*a2^2*b1^2 + 2*a0*a2^2*b1^3 - 
       2*a0^2*a2^2*b1^3 + 6*a0*a2^2*b1^2*y2 - 6*a0^2*a2^2*b1^2*y2 - 
       6*a0*a2^2*b1^3*y2 + 6*a0^2*a2^2*b1^3*y2 - 6*a0*a2^2*b1^2*y2^2 + 
       6*a0^2*a2^2*b1^2*y2^2 + 6*a0*a2^2*b1^3*y2^2 - 6*a0^2*a2^2*b1^3*y2^2 + 
       2*a0*a2^2*b1^2*y2^3 - 2*a0^2*a2^2*b1^2*y2^3 - 2*a0*a2^2*b1^3*y2^3 + 
       2*a0^2*a2^2*b1^3*y2^3 + 6*a0*a2^2*b1^2*z1 - 4*a0^2*a2^2*b1^2*z1 - 
       6*a0*a2^2*b1^3*z1 + 4*a0^2*a2^2*b1^3*z1 + 4*a0*a2*b1*y2*z1 - 
       4*a0^2*a2*b1*y2*z1 - 4*a0*a2^2*b1*y2*z1 + 4*a0^2*a2^2*b1*y2*z1 - 
       7*a0*a2*b1^2*y2*z1 + 4*a0^2*a2*b1^2*y2*z1 - 9*a0*a2^2*b1^2*y2*z1 + 
       6*a0^2*a2^2*b1^2*y2*z1 + 4*a0*a2*b1^3*y2*z1 + 12*a0*a2^2*b1^3*y2*z1 - 
       10*a0^2*a2^2*b1^3*y2*z1 - 8*a0*a2*b1*y2^2*z1 + 8*a0^2*a2*b1*y2^2*z1 + 
       8*a0*a2^2*b1*y2^2*z1 - 8*a0^2*a2^2*b1*y2^2*z1 + 
       14*a0*a2*b1^2*y2^2*z1 - 8*a0^2*a2*b1^2*y2^2*z1 - 
       8*a0*a2*b1^3*y2^2*z1 - 6*a0*a2^2*b1^3*y2^2*z1 + 
       8*a0^2*a2^2*b1^3*y2^2*z1 + 4*a0*a2*b1*y2^3*z1 - 4*a0^2*a2*b1*y2^3*z1 - 
       4*a0*a2^2*b1*y2^3*z1 + 4*a0^2*a2^2*b1*y2^3*z1 - 7*a0*a2*b1^2*y2^3*z1 + 
       4*a0^2*a2*b1^2*y2^3*z1 + 3*a0*a2^2*b1^2*y2^3*z1 - 
       2*a0^2*a2^2*b1^2*y2^3*z1 + 4*a0*a2*b1^3*y2^3*z1 - 
       2*a0^2*a2^2*b1^3*y2^3*z1 - 6*a0*a2^2*b1^2*z1^2 + 
       2*a0^2*a2^2*b1^2*z1^2 + 6*a0*a2^2*b1^3*z1^2 - 2*a0^2*a2^2*b1^3*z1^2 - 
       a2*b1*y2*z1^2 - 7*a0*a2*b1*y2*z1^2 + 8*a0^2*a2*b1*y2*z1^2 + 
       a2^2*b1*y2*z1^2 + 7*a0*a2^2*b1*y2*z1^2 - 8*a0^2*a2^2*b1*y2*z1^2 + 
       a2*b1^2*y2*z1^2 + 10*a0*a2*b1^2*y2*z1^2 - 8*a0^2*a2*b1^2*y2*z1^2 - 
       a2^2*b1^2*y2*z1^2 + 4*a0*a2^2*b1^2*y2*z1^2 + 4*a0^2*a2^2*b1^2*y2*
        z1^2 - 6*a0*a2*b1^3*y2*z1^2 - 8*a0*a2^2*b1^3*y2*z1^2 + 
       4*a0^2*a2^2*b1^3*y2*z1^2 - 2*a0*y2^2*z1^2 + 2*a0^2*y2^2*z1^2 + 
       4*a0*a2*y2^2*z1^2 - 4*a0^2*a2*y2^2*z1^2 - 2*a0*a2^2*y2^2*z1^2 + 
       2*a0^2*a2^2*y2^2*z1^2 + 7*a0*b1*y2^2*z1^2 - 6*a0^2*b1*y2^2*z1^2 + 
       a2*b1*y2^2*z1^2 - a0*a2*b1*y2^2*z1^2 - 2*a0^2*a2*b1*y2^2*z1^2 - 
       a2^2*b1*y2^2*z1^2 - 6*a0*a2^2*b1*y2^2*z1^2 + 8*a0^2*a2^2*b1*y2^2*
        z1^2 - 7*a0*b1^2*y2^2*z1^2 + 6*a0^2*b1^2*y2^2*z1^2 - 
       a2*b1^2*y2^2*z1^2 - 4*a0*a2*b1^2*y2^2*z1^2 + 4*a0^2*a2*b1^2*y2^2*
        z1^2 + a2^2*b1^2*y2^2*z1^2 + a0*a2^2*b1^2*y2^2*z1^2 - 
       8*a0^2*a2^2*b1^2*y2^2*z1^2 + 2*a0*b1^3*y2^2*z1^2 - 
       2*a0^2*b1^3*y2^2*z1^2 + 6*a0*a2*b1^3*y2^2*z1^2 + 
       2*a0^2*a2*b1^3*y2^2*z1^2 + 2*a0*a2^2*b1^3*y2^2*z1^2 - 
       2*a0^2*a2^2*b1^3*y2^2*z1^2 + 2*a0*y2^3*z1^2 - 2*a0^2*y2^3*z1^2 - 
       4*a0*a2*y2^3*z1^2 + 4*a0^2*a2*y2^3*z1^2 + 2*a0*a2^2*y2^3*z1^2 - 
       2*a0^2*a2^2*y2^3*z1^2 - 7*a0*b1*y2^3*z1^2 + 6*a0^2*b1*y2^3*z1^2 + 
       8*a0*a2*b1*y2^3*z1^2 - 6*a0^2*a2*b1*y2^3*z1^2 - a0*a2^2*b1*y2^3*z1^2 + 
       7*a0*b1^2*y2^3*z1^2 - 6*a0^2*b1^2*y2^3*z1^2 - 6*a0*a2*b1^2*y2^3*z1^2 + 
       4*a0^2*a2*b1^2*y2^3*z1^2 + a0*a2^2*b1^2*y2^3*z1^2 + 
       2*a0^2*a2^2*b1^2*y2^3*z1^2 - 2*a0*b1^3*y2^3*z1^2 + 
       2*a0^2*b1^3*y2^3*z1^2 - 2*a0^2*a2*b1^3*y2^3*z1^2 + 
       2*a0*a2^2*b1^2*z1^3 - 2*a0*a2^2*b1^3*z1^3 + 2*a2*b1*y2*z1^3 + 
       4*a0*a2*b1*y2*z1^3 - 4*a0^2*a2*b1*y2*z1^3 - 2*a2^2*b1*y2*z1^3 - 
       4*a0*a2^2*b1*y2*z1^3 + 4*a0^2*a2^2*b1*y2*z1^3 - 2*a2*b1^2*y2*z1^3 - 
       3*a0*a2*b1^2*y2*z1^3 + 4*a0^2*a2*b1^2*y2*z1^3 + 2*a2^2*b1^2*y2*z1^3 - 
       a0*a2^2*b1^2*y2*z1^3 - 4*a0^2*a2^2*b1^2*y2*z1^3 + 
       2*a0*a2*b1^3*y2*z1^3 + 2*a0*a2^2*b1^3*y2*z1^3 + y2^2*z1^3 - 
       a0*y2^2*z1^3 - 2*a2*y2^2*z1^3 + 2*a0*a2*y2^2*z1^3 + a2^2*y2^2*z1^3 - 
       a0*a2^2*y2^2*z1^3 - 2*b1*y2^2*z1^3 + 2*a2*b1*y2^2*z1^3 - 
       6*a0*a2*b1*y2^2*z1^3 + 4*a0^2*a2*b1*y2^2*z1^3 + 
       6*a0*a2^2*b1*y2^2*z1^3 - 4*a0^2*a2^2*b1*y2^2*z1^3 + b1^2*y2^2*z1^3 + 
       a0*b1^2*y2^2*z1^3 + 2*a0*a2*b1^2*y2^2*z1^3 - 4*a0^2*a2*b1^2*y2^2*
        z1^3 - a2^2*b1^2*y2^2*z1^3 - a0*a2^2*b1^2*y2^2*z1^3 + 
       4*a0^2*a2^2*b1^2*y2^2*z1^3 - 2*a0*a2*b1^3*y2^2*z1^3 + 
       a0*b1*y2^3*z1^3 - a0*a2^2*b1*y2^3*z1^3 - a0*b1^2*y2^3*z1^3 + 
       a0*a2*b1^2*y2^3*z1^3 - a2*b1*y2*z1^4 - a0*a2*b1*y2*z1^4 + 
       a2^2*b1*y2*z1^4 + a0*a2^2*b1*y2*z1^4 + a2*b1^2*y2*z1^4 - 
       a2^2*b1^2*y2*z1^4 - y2^2*z1^4 + a0*y2^2*z1^4 + 2*a2*y2^2*z1^4 - 
       2*a0*a2*y2^2*z1^4 - a2^2*y2^2*z1^4 + a0*a2^2*y2^2*z1^4 + 
       2*b1*y2^2*z1^4 - a0*b1*y2^2*z1^4 - 3*a2*b1*y2^2*z1^4 + 
       3*a0*a2*b1*y2^2*z1^4 + a2^2*b1*y2^2*z1^4 - 2*a0*a2^2*b1*y2^2*z1^4 - 
       b1^2*y2^2*z1^4 + a2*b1^2*y2^2*z1^4))/((-1 + a2)*a2*(-1 + b1)*(-1 + y2)*
      (-1 + z1)*(-1 + y2 + z1)*(-(a2*b1) + a2*b1*y2 + a2*b1*z1 + y2*z1 - 
        a2*y2*z1 - b1*y2*z1)^2)
 
const3 = -1/2*(a0*y2*z1*(2*a2^3*b1^3 - 6*a0*a2^3*b1^3 + 4*a0^2*a2^3*b1^3 - 
        2*a2^4*b1^3 + 6*a0*a2^4*b1^3 - 4*a0^2*a2^4*b1^3 - 4*a2^3*b1^4 + 
        10*a0*a2^3*b1^4 - 8*a0^2*a2^3*b1^4 + 4*a2^4*b1^4 - 6*a0*a2^4*b1^4 + 
        4*a0^2*a2^4*b1^4 + 2*a2^3*b1^5 - 4*a0*a2^3*b1^5 + 4*a0^2*a2^3*b1^5 - 
        2*a2^4*b1^5 - 9*a2^3*b1^3*y2 + 28*a0*a2^3*b1^3*y2 - 
        19*a0^2*a2^3*b1^3*y2 + 9*a2^4*b1^3*y2 - 28*a0*a2^4*b1^3*y2 + 
        19*a0^2*a2^4*b1^3*y2 + 4*a0^2*a2^2*b1^4*y2 + 18*a2^3*b1^4*y2 - 
        48*a0*a2^3*b1^4*y2 + 32*a0^2*a2^3*b1^4*y2 - 18*a2^4*b1^4*y2 + 
        28*a0*a2^4*b1^4*y2 - 16*a0^2*a2^4*b1^4*y2 - 4*a0^2*a2^2*b1^5*y2 - 
        9*a2^3*b1^5*y2 + 20*a0*a2^3*b1^5*y2 - 16*a0^2*a2^3*b1^5*y2 + 
        9*a2^4*b1^5*y2 + 16*a2^3*b1^3*y2^2 - 52*a0*a2^3*b1^3*y2^2 + 
        36*a0^2*a2^3*b1^3*y2^2 - 16*a2^4*b1^3*y2^2 + 52*a0*a2^4*b1^3*y2^2 - 
        36*a0^2*a2^4*b1^3*y2^2 - 16*a0^2*a2^2*b1^4*y2^2 - 32*a2^3*b1^4*y2^2 + 
        92*a0*a2^3*b1^4*y2^2 - 48*a0^2*a2^3*b1^4*y2^2 + 32*a2^4*b1^4*y2^2 - 
        52*a0*a2^4*b1^4*y2^2 + 24*a0^2*a2^4*b1^4*y2^2 + 
        16*a0^2*a2^2*b1^5*y2^2 + 16*a2^3*b1^5*y2^2 - 40*a0*a2^3*b1^5*y2^2 + 
        24*a0^2*a2^3*b1^5*y2^2 - 16*a2^4*b1^5*y2^2 - 14*a2^3*b1^3*y2^3 + 
        48*a0*a2^3*b1^3*y2^3 - 34*a0^2*a2^3*b1^3*y2^3 + 14*a2^4*b1^3*y2^3 - 
        48*a0*a2^4*b1^3*y2^3 + 34*a0^2*a2^4*b1^3*y2^3 + 
        24*a0^2*a2^2*b1^4*y2^3 + 28*a2^3*b1^4*y2^3 - 88*a0*a2^3*b1^4*y2^3 + 
        32*a0^2*a2^3*b1^4*y2^3 - 28*a2^4*b1^4*y2^3 + 48*a0*a2^4*b1^4*y2^3 - 
        16*a0^2*a2^4*b1^4*y2^3 - 24*a0^2*a2^2*b1^5*y2^3 - 14*a2^3*b1^5*y2^3 + 
        40*a0*a2^3*b1^5*y2^3 - 16*a0^2*a2^3*b1^5*y2^3 + 14*a2^4*b1^5*y2^3 + 
        6*a2^3*b1^3*y2^4 - 22*a0*a2^3*b1^3*y2^4 + 16*a0^2*a2^3*b1^3*y2^4 - 
        6*a2^4*b1^3*y2^4 + 22*a0*a2^4*b1^3*y2^4 - 16*a0^2*a2^4*b1^3*y2^4 - 
        16*a0^2*a2^2*b1^4*y2^4 - 12*a2^3*b1^4*y2^4 + 42*a0*a2^3*b1^4*y2^4 - 
        8*a0^2*a2^3*b1^4*y2^4 + 12*a2^4*b1^4*y2^4 - 22*a0*a2^4*b1^4*y2^4 + 
        4*a0^2*a2^4*b1^4*y2^4 + 16*a0^2*a2^2*b1^5*y2^4 + 6*a2^3*b1^5*y2^4 - 
        20*a0*a2^3*b1^5*y2^4 + 4*a0^2*a2^3*b1^5*y2^4 - 6*a2^4*b1^5*y2^4 - 
        a2^3*b1^3*y2^5 + 4*a0*a2^3*b1^3*y2^5 - 3*a0^2*a2^3*b1^3*y2^5 + 
        a2^4*b1^3*y2^5 - 4*a0*a2^4*b1^3*y2^5 + 3*a0^2*a2^4*b1^3*y2^5 + 
        4*a0^2*a2^2*b1^4*y2^5 + 2*a2^3*b1^4*y2^5 - 8*a0*a2^3*b1^4*y2^5 - 
        2*a2^4*b1^4*y2^5 + 4*a0*a2^4*b1^4*y2^5 - 4*a0^2*a2^2*b1^5*y2^5 - 
        a2^3*b1^5*y2^5 + 4*a0*a2^3*b1^5*y2^5 + a2^4*b1^5*y2^5 - 
        8*a2^3*b1^3*z1 + 30*a0*a2^3*b1^3*z1 - 16*a0^2*a2^3*b1^3*z1 + 
        8*a2^4*b1^3*z1 - 30*a0*a2^4*b1^3*z1 + 16*a0^2*a2^4*b1^3*z1 + 
        16*a2^3*b1^4*z1 - 50*a0*a2^3*b1^4*z1 + 32*a0^2*a2^3*b1^4*z1 - 
        16*a2^4*b1^4*z1 + 30*a0*a2^4*b1^4*z1 - 16*a0^2*a2^4*b1^4*z1 - 
        8*a2^3*b1^5*z1 + 20*a0*a2^3*b1^5*z1 - 16*a0^2*a2^3*b1^5*z1 + 
        8*a2^4*b1^5*z1 - 6*a2^2*b1^2*y2*z1 + 18*a0*a2^2*b1^2*y2*z1 - 
        12*a0^2*a2^2*b1^2*y2*z1 + 12*a2^3*b1^2*y2*z1 - 
        36*a0*a2^3*b1^2*y2*z1 + 24*a0^2*a2^3*b1^2*y2*z1 - 6*a2^4*b1^2*y2*z1 + 
        18*a0*a2^4*b1^2*y2*z1 - 12*a0^2*a2^4*b1^2*y2*z1 + 
        18*a2^2*b1^3*y2*z1 - 54*a0*a2^2*b1^3*y2*z1 + 20*a0^2*a2^2*b1^3*y2*
         z1 - a2^3*b1^3*y2*z1 - 36*a0*a2^3*b1^3*y2*z1 + 
        39*a0^2*a2^3*b1^3*y2*z1 - 17*a2^4*b1^3*y2*z1 + 
        90*a0*a2^4*b1^3*y2*z1 - 59*a0^2*a2^4*b1^3*y2*z1 - 
        18*a2^2*b1^4*y2*z1 + 56*a0*a2^2*b1^4*y2*z1 - 24*a0^2*a2^2*b1^4*y2*
         z1 - 34*a2^3*b1^4*y2*z1 + 142*a0*a2^3*b1^4*y2*z1 - 
        104*a0^2*a2^3*b1^4*y2*z1 + 52*a2^4*b1^4*y2*z1 - 
        106*a0*a2^4*b1^4*y2*z1 + 56*a0^2*a2^4*b1^4*y2*z1 + 
        6*a2^2*b1^5*y2*z1 - 20*a0*a2^2*b1^5*y2*z1 + 16*a0^2*a2^2*b1^5*y2*z1 + 
        23*a2^3*b1^5*y2*z1 - 72*a0*a2^3*b1^5*y2*z1 + 56*a0^2*a2^3*b1^5*y2*
         z1 - 29*a2^4*b1^5*y2*z1 + 21*a2^2*b1^2*y2^2*z1 - 
        66*a0*a2^2*b1^2*y2^2*z1 + 45*a0^2*a2^2*b1^2*y2^2*z1 - 
        42*a2^3*b1^2*y2^2*z1 + 132*a0*a2^3*b1^2*y2^2*z1 - 
        90*a0^2*a2^3*b1^2*y2^2*z1 + 21*a2^4*b1^2*y2^2*z1 - 
        66*a0*a2^4*b1^2*y2^2*z1 + 45*a0^2*a2^4*b1^2*y2^2*z1 - 
        2*a0*a2*b1^3*y2^2*z1 + 6*a0^2*a2*b1^3*y2^2*z1 - 
        63*a2^2*b1^3*y2^2*z1 + 202*a0*a2^2*b1^3*y2^2*z1 - 
        87*a0^2*a2^2*b1^3*y2^2*z1 + 66*a2^3*b1^3*y2^2*z1 - 
        122*a0*a2^3*b1^3*y2^2*z1 - 3*a2^4*b1^3*y2^2*z1 - 
        78*a0*a2^4*b1^3*y2^2*z1 + 81*a0^2*a2^4*b1^3*y2^2*z1 + 
        2*a0*a2*b1^4*y2^2*z1 - 12*a0^2*a2*b1^4*y2^2*z1 + 
        63*a2^2*b1^4*y2^2*z1 - 206*a0*a2^2*b1^4*y2^2*z1 + 
        104*a0^2*a2^2*b1^4*y2^2*z1 - 6*a2^3*b1^4*y2^2*z1 - 
        102*a0*a2^3*b1^4*y2^2*z1 + 108*a0^2*a2^3*b1^4*y2^2*z1 - 
        57*a2^4*b1^4*y2^2*z1 + 138*a0*a2^4*b1^4*y2^2*z1 - 
        72*a0^2*a2^4*b1^4*y2^2*z1 + 6*a0^2*a2*b1^5*y2^2*z1 - 
        21*a2^2*b1^5*y2^2*z1 + 72*a0*a2^2*b1^5*y2^2*z1 - 
        62*a0^2*a2^2*b1^5*y2^2*z1 - 18*a2^3*b1^5*y2^2*z1 + 
        96*a0*a2^3*b1^5*y2^2*z1 - 72*a0^2*a2^3*b1^5*y2^2*z1 + 
        39*a2^4*b1^5*y2^2*z1 - 27*a2^2*b1^2*y2^3*z1 + 90*a0*a2^2*b1^2*y2^3*
         z1 - 63*a0^2*a2^2*b1^2*y2^3*z1 + 54*a2^3*b1^2*y2^3*z1 - 
        180*a0*a2^3*b1^2*y2^3*z1 + 126*a0^2*a2^3*b1^2*y2^3*z1 - 
        27*a2^4*b1^2*y2^3*z1 + 90*a0*a2^4*b1^2*y2^3*z1 - 
        63*a0^2*a2^4*b1^2*y2^3*z1 + 6*a0*a2*b1^3*y2^3*z1 - 
        18*a0^2*a2*b1^3*y2^3*z1 + 81*a2^2*b1^3*y2^3*z1 - 
        282*a0*a2^2*b1^3*y2^3*z1 + 141*a0^2*a2^2*b1^3*y2^3*z1 - 
        112*a2^3*b1^3*y2^3*z1 + 282*a0*a2^3*b1^3*y2^3*z1 - 
        74*a0^2*a2^3*b1^3*y2^3*z1 + 31*a2^4*b1^3*y2^3*z1 - 
        6*a0*a2^4*b1^3*y2^3*z1 - 49*a0^2*a2^4*b1^3*y2^3*z1 - 
        6*a0*a2*b1^4*y2^3*z1 + 36*a0^2*a2*b1^4*y2^3*z1 - 
        81*a2^2*b1^4*y2^3*z1 + 282*a0*a2^2*b1^4*y2^3*z1 - 
        168*a0^2*a2^2*b1^4*y2^3*z1 + 62*a2^3*b1^4*y2^3*z1 - 
        46*a0*a2^3*b1^4*y2^3*z1 - 20*a0^2*a2^3*b1^4*y2^3*z1 + 
        19*a2^4*b1^4*y2^3*z1 - 78*a0*a2^4*b1^4*y2^3*z1 + 
        40*a0^2*a2^4*b1^4*y2^3*z1 - 18*a0^2*a2*b1^5*y2^3*z1 + 
        27*a2^2*b1^5*y2^3*z1 - 96*a0*a2^2*b1^5*y2^3*z1 + 
        90*a0^2*a2^2*b1^5*y2^3*z1 - 4*a2^3*b1^5*y2^3*z1 - 
        56*a0*a2^3*b1^5*y2^3*z1 + 40*a0^2*a2^3*b1^5*y2^3*z1 - 
        23*a2^4*b1^5*y2^3*z1 + 15*a2^2*b1^2*y2^4*z1 - 54*a0*a2^2*b1^2*y2^4*
         z1 + 39*a0^2*a2^2*b1^2*y2^4*z1 - 30*a2^3*b1^2*y2^4*z1 + 
        108*a0*a2^3*b1^2*y2^4*z1 - 78*a0^2*a2^3*b1^2*y2^4*z1 + 
        15*a2^4*b1^2*y2^4*z1 - 54*a0*a2^4*b1^2*y2^4*z1 + 
        39*a0^2*a2^4*b1^2*y2^4*z1 - 6*a0*a2*b1^3*y2^4*z1 + 
        18*a0^2*a2*b1^3*y2^4*z1 - 45*a2^2*b1^3*y2^4*z1 + 
        174*a0*a2^2*b1^3*y2^4*z1 - 101*a0^2*a2^2*b1^3*y2^4*z1 + 
        70*a2^3*b1^3*y2^4*z1 - 204*a0*a2^3*b1^3*y2^4*z1 + 
        72*a0^2*a2^3*b1^3*y2^4*z1 - 25*a2^4*b1^3*y2^4*z1 + 
        36*a0*a2^4*b1^3*y2^4*z1 + 11*a0^2*a2^4*b1^3*y2^4*z1 + 
        6*a0*a2*b1^4*y2^4*z1 - 36*a0^2*a2*b1^4*y2^4*z1 + 
        45*a2^2*b1^4*y2^4*z1 - 170*a0*a2^2*b1^4*y2^4*z1 + 
        120*a0^2*a2^2*b1^4*y2^4*z1 - 50*a2^3*b1^4*y2^4*z1 + 
        80*a0*a2^3*b1^4*y2^4*z1 - 28*a0^2*a2^3*b1^4*y2^4*z1 + 
        5*a2^4*b1^4*y2^4*z1 + 16*a0*a2^4*b1^4*y2^4*z1 - 
        8*a0^2*a2^4*b1^4*y2^4*z1 + 18*a0^2*a2*b1^5*y2^4*z1 - 
        15*a2^2*b1^5*y2^4*z1 + 56*a0*a2^2*b1^5*y2^4*z1 - 
        58*a0^2*a2^2*b1^5*y2^4*z1 + 10*a2^3*b1^5*y2^4*z1 + 
        12*a0*a2^3*b1^5*y2^4*z1 - 8*a0^2*a2^3*b1^5*y2^4*z1 + 
        5*a2^4*b1^5*y2^4*z1 - 3*a2^2*b1^2*y2^5*z1 + 12*a0*a2^2*b1^2*y2^5*z1 - 
        9*a0^2*a2^2*b1^2*y2^5*z1 + 6*a2^3*b1^2*y2^5*z1 - 
        24*a0*a2^3*b1^2*y2^5*z1 + 18*a0^2*a2^3*b1^2*y2^5*z1 - 
        3*a2^4*b1^2*y2^5*z1 + 12*a0*a2^4*b1^2*y2^5*z1 - 
        9*a0^2*a2^4*b1^2*y2^5*z1 + 2*a0*a2*b1^3*y2^5*z1 - 
        6*a0^2*a2*b1^3*y2^5*z1 + 9*a2^2*b1^3*y2^5*z1 - 40*a0*a2^2*b1^3*y2^5*
         z1 + 27*a0^2*a2^2*b1^3*y2^5*z1 - 15*a2^3*b1^3*y2^5*z1 + 
        50*a0*a2^3*b1^3*y2^5*z1 - 21*a0^2*a2^3*b1^3*y2^5*z1 + 
        6*a2^4*b1^3*y2^5*z1 - 12*a0*a2^4*b1^3*y2^5*z1 - 
        2*a0*a2*b1^4*y2^5*z1 + 12*a0^2*a2*b1^4*y2^5*z1 - 
        9*a2^2*b1^4*y2^5*z1 + 38*a0*a2^2*b1^4*y2^5*z1 - 
        32*a0^2*a2^2*b1^4*y2^5*z1 + 12*a2^3*b1^4*y2^5*z1 - 
        24*a0*a2^3*b1^4*y2^5*z1 + 12*a0^2*a2^3*b1^4*y2^5*z1 - 
        3*a2^4*b1^4*y2^5*z1 - 6*a0^2*a2*b1^5*y2^5*z1 + 3*a2^2*b1^5*y2^5*z1 - 
        12*a0*a2^2*b1^5*y2^5*z1 + 14*a0^2*a2^2*b1^5*y2^5*z1 - 
        3*a2^3*b1^5*y2^5*z1 + 12*a2^3*b1^3*z1^2 - 60*a0*a2^3*b1^3*z1^2 + 
        24*a0^2*a2^3*b1^3*z1^2 - 12*a2^4*b1^3*z1^2 + 60*a0*a2^4*b1^3*z1^2 - 
        24*a0^2*a2^4*b1^3*z1^2 - 24*a2^3*b1^4*z1^2 + 100*a0*a2^3*b1^4*z1^2 - 
        48*a0^2*a2^3*b1^4*z1^2 + 24*a2^4*b1^4*z1^2 - 60*a0*a2^4*b1^4*z1^2 + 
        24*a0^2*a2^4*b1^4*z1^2 + 12*a2^3*b1^5*z1^2 - 40*a0*a2^3*b1^5*z1^2 + 
        24*a0^2*a2^3*b1^5*z1^2 - 12*a2^4*b1^5*z1^2 + 16*a2^2*b1^2*y2*z1^2 - 
        62*a0*a2^2*b1^2*y2*z1^2 + 48*a0^2*a2^2*b1^2*y2*z1^2 - 
        32*a2^3*b1^2*y2*z1^2 + 124*a0*a2^3*b1^2*y2*z1^2 - 
        96*a0^2*a2^3*b1^2*y2*z1^2 + 16*a2^4*b1^2*y2*z1^2 - 
        62*a0*a2^4*b1^2*y2*z1^2 + 48*a0^2*a2^4*b1^2*y2*z1^2 - 
        50*a2^2*b1^3*y2*z1^2 + 182*a0*a2^2*b1^3*y2*z1^2 - 
        80*a0^2*a2^2*b1^3*y2*z1^2 + 51*a2^3*b1^3*y2*z1^2 - 
        78*a0*a2^3*b1^3*y2*z1^2 + 26*a0^2*a2^3*b1^3*y2*z1^2 - 
        a2^4*b1^3*y2*z1^2 - 104*a0*a2^4*b1^3*y2*z1^2 + 54*a0^2*a2^4*b1^3*y2*
         z1^2 + 52*a2^2*b1^4*y2*z1^2 - 188*a0*a2^2*b1^4*y2*z1^2 + 
        56*a0^2*a2^2*b1^4*y2*z1^2 - 4*a2^3*b1^4*y2*z1^2 - 
        136*a0*a2^3*b1^4*y2*z1^2 + 112*a0^2*a2^3*b1^4*y2*z1^2 - 
        48*a2^4*b1^4*y2*z1^2 + 156*a0*a2^4*b1^4*y2*z1^2 - 
        72*a0^2*a2^4*b1^4*y2*z1^2 - 18*a2^2*b1^5*y2*z1^2 + 
        68*a0*a2^2*b1^5*y2*z1^2 - 24*a0^2*a2^2*b1^5*y2*z1^2 - 
        15*a2^3*b1^5*y2*z1^2 + 100*a0*a2^3*b1^5*y2*z1^2 - 
        72*a0^2*a2^3*b1^5*y2*z1^2 + 33*a2^4*b1^5*y2*z1^2 + 
        6*a2*b1*y2^2*z1^2 - 18*a0*a2*b1*y2^2*z1^2 + 12*a0^2*a2*b1*y2^2*z1^2 - 
        18*a2^2*b1*y2^2*z1^2 + 54*a0*a2^2*b1*y2^2*z1^2 - 
        36*a0^2*a2^2*b1*y2^2*z1^2 + 18*a2^3*b1*y2^2*z1^2 - 
        54*a0*a2^3*b1*y2^2*z1^2 + 36*a0^2*a2^3*b1*y2^2*z1^2 - 
        6*a2^4*b1*y2^2*z1^2 + 18*a0*a2^4*b1*y2^2*z1^2 - 
        12*a0^2*a2^4*b1*y2^2*z1^2 - 22*a2*b1^2*y2^2*z1^2 + 
        80*a0*a2*b1^2*y2^2*z1^2 - 52*a0^2*a2*b1^2*y2^2*z1^2 + 
        12*a2^2*b1^2*y2^2*z1^2 - 14*a0*a2^2*b1^2*y2^2*z1^2 - 
        24*a0^2*a2^2*b1^2*y2^2*z1^2 + 42*a2^3*b1^2*y2^2*z1^2 - 
        212*a0*a2^3*b1^2*y2^2*z1^2 + 204*a0^2*a2^3*b1^2*y2^2*z1^2 - 
        32*a2^4*b1^2*y2^2*z1^2 + 146*a0*a2^4*b1^2*y2^2*z1^2 - 
        128*a0^2*a2^4*b1^2*y2^2*z1^2 + 32*a2*b1^3*y2^2*z1^2 - 
        118*a0*a2*b1^3*y2^2*z1^2 + 60*a0^2*a2*b1^3*y2^2*z1^2 + 
        70*a2^2*b1^3*y2^2*z1^2 - 310*a0*a2^2*b1^3*y2^2*z1^2 + 
        136*a0^2*a2^2*b1^3*y2^2*z1^2 - 158*a2^3*b1^3*y2^2*z1^2 + 
        436*a0*a2^3*b1^3*y2^2*z1^2 - 164*a0^2*a2^3*b1^3*y2^2*z1^2 + 
        56*a2^4*b1^3*y2^2*z1^2 - 8*a0*a2^4*b1^3*y2^2*z1^2 - 
        32*a0^2*a2^4*b1^3*y2^2*z1^2 - 22*a2*b1^4*y2^2*z1^2 + 
        78*a0*a2*b1^4*y2^2*z1^2 - 12*a0^2*a2*b1^4*y2^2*z1^2 - 
        106*a2^2*b1^4*y2^2*z1^2 + 438*a0*a2^2*b1^4*y2^2*z1^2 - 
        156*a0^2*a2^2*b1^4*y2^2*z1^2 + 116*a2^3*b1^4*y2^2*z1^2 - 
        110*a0*a2^3*b1^4*y2^2*z1^2 - 56*a0^2*a2^3*b1^4*y2^2*z1^2 + 
        12*a2^4*b1^4*y2^2*z1^2 - 130*a0*a2^4*b1^4*y2^2*z1^2 + 
        76*a0^2*a2^4*b1^4*y2^2*z1^2 + 6*a2*b1^5*y2^2*z1^2 - 
        22*a0*a2*b1^5*y2^2*z1^2 - 8*a0^2*a2*b1^5*y2^2*z1^2 + 
        42*a2^2*b1^5*y2^2*z1^2 - 178*a0*a2^2*b1^5*y2^2*z1^2 + 
        80*a0^2*a2^2*b1^5*y2^2*z1^2 - 18*a2^3*b1^5*y2^2*z1^2 - 
        76*a0*a2^3*b1^5*y2^2*z1^2 + 76*a0^2*a2^3*b1^5*y2^2*z1^2 - 
        30*a2^4*b1^5*y2^2*z1^2 - 15*a2*b1*y2^3*z1^2 + 48*a0*a2*b1*y2^3*z1^2 - 
        33*a0^2*a2*b1*y2^3*z1^2 + 45*a2^2*b1*y2^3*z1^2 - 
        144*a0*a2^2*b1*y2^3*z1^2 + 99*a0^2*a2^2*b1*y2^3*z1^2 - 
        45*a2^3*b1*y2^3*z1^2 + 144*a0*a2^3*b1*y2^3*z1^2 - 
        99*a0^2*a2^3*b1*y2^3*z1^2 + 15*a2^4*b1*y2^3*z1^2 - 
        48*a0*a2^4*b1*y2^3*z1^2 + 33*a0^2*a2^4*b1*y2^3*z1^2 - 
        2*a0*b1^2*y2^3*z1^2 + 56*a2*b1^2*y2^3*z1^2 - 206*a0*a2*b1^2*y2^3*
         z1^2 + 140*a0^2*a2*b1^2*y2^3*z1^2 - 102*a2^2*b1^2*y2^3*z1^2 + 
        324*a0*a2^2*b1^2*y2^3*z1^2 - 168*a0^2*a2^2*b1^2*y2^3*z1^2 + 
        36*a2^3*b1^2*y2^3*z1^2 - 22*a0*a2^3*b1^2*y2^3*z1^2 - 
        84*a0^2*a2^3*b1^2*y2^3*z1^2 + 10*a2^4*b1^2*y2^3*z1^2 - 
        94*a0*a2^4*b1^2*y2^3*z1^2 + 112*a0^2*a2^4*b1^2*y2^3*z1^2 + 
        4*a0*b1^3*y2^3*z1^2 - 82*a2*b1^3*y2^3*z1^2 + 300*a0*a2*b1^3*y2^3*
         z1^2 - 162*a0^2*a2*b1^3*y2^3*z1^2 + 46*a2^2*b1^3*y2^3*z1^2 - 
        26*a0*a2^2*b1^3*y2^3*z1^2 + 22*a0^2*a2^2*b1^3*y2^3*z1^2 + 
        94*a2^3*b1^3*y2^3*z1^2 - 366*a0*a2^3*b1^3*y2^3*z1^2 + 
        142*a0^2*a2^3*b1^3*y2^3*z1^2 - 58*a2^4*b1^3*y2^3*z1^2 + 
        88*a0*a2^4*b1^3*y2^3*z1^2 - 2*a0^2*a2^4*b1^3*y2^3*z1^2 - 
        2*a0*b1^4*y2^3*z1^2 + 56*a2*b1^4*y2^3*z1^2 - 198*a0*a2*b1^4*y2^3*
         z1^2 + 36*a0^2*a2*b1^4*y2^3*z1^2 + 38*a2^2*b1^4*y2^3*z1^2 - 
        280*a0*a2^2*b1^4*y2^3*z1^2 + 142*a0^2*a2^2*b1^4*y2^3*z1^2 - 
        118*a2^3*b1^4*y2^3*z1^2 + 228*a0*a2^3*b1^4*y2^3*z1^2 - 
        38*a0^2*a2^3*b1^4*y2^3*z1^2 + 24*a2^4*b1^4*y2^3*z1^2 + 
        32*a0*a2^4*b1^4*y2^3*z1^2 - 32*a0^2*a2^4*b1^4*y2^3*z1^2 - 
        15*a2*b1^5*y2^3*z1^2 + 56*a0*a2*b1^5*y2^3*z1^2 + 
        19*a0^2*a2*b1^5*y2^3*z1^2 - 27*a2^2*b1^5*y2^3*z1^2 + 
        152*a0*a2^2*b1^5*y2^3*z1^2 - 95*a0^2*a2^2*b1^5*y2^3*z1^2 + 
        33*a2^3*b1^5*y2^3*z1^2 + 12*a0*a2^3*b1^5*y2^3*z1^2 - 
        32*a0^2*a2^3*b1^5*y2^3*z1^2 + 9*a2^4*b1^5*y2^3*z1^2 + 
        12*a2*b1*y2^4*z1^2 - 42*a0*a2*b1*y2^4*z1^2 + 30*a0^2*a2*b1*y2^4*
         z1^2 - 36*a2^2*b1*y2^4*z1^2 + 126*a0*a2^2*b1*y2^4*z1^2 - 
        90*a0^2*a2^2*b1*y2^4*z1^2 + 36*a2^3*b1*y2^4*z1^2 - 
        126*a0*a2^3*b1*y2^4*z1^2 + 90*a0^2*a2^3*b1*y2^4*z1^2 - 
        12*a2^4*b1*y2^4*z1^2 + 42*a0*a2^4*b1*y2^4*z1^2 - 
        30*a0^2*a2^4*b1*y2^4*z1^2 + 4*a0*b1^2*y2^4*z1^2 - 
        46*a2*b1^2*y2^4*z1^2 + 172*a0*a2*b1^2*y2^4*z1^2 - 
        124*a0^2*a2*b1^2*y2^4*z1^2 + 104*a2^2*b1^2*y2^4*z1^2 - 
        358*a0*a2^2*b1^2*y2^4*z1^2 + 216*a0^2*a2^2*b1^2*y2^4*z1^2 - 
        70*a2^3*b1^2*y2^4*z1^2 + 184*a0*a2^3*b1^2*y2^4*z1^2 - 
        60*a0^2*a2^3*b1^2*y2^4*z1^2 + 12*a2^4*b1^2*y2^4*z1^2 - 
        2*a0*a2^4*b1^2*y2^4*z1^2 - 32*a0^2*a2^4*b1^2*y2^4*z1^2 - 
        8*a0*b1^3*y2^4*z1^2 + 68*a2*b1^3*y2^4*z1^2 - 246*a0*a2*b1^3*y2^4*
         z1^2 + 144*a0^2*a2*b1^3*y2^4*z1^2 - 102*a2^2*b1^3*y2^4*z1^2 + 
        254*a0*a2^2*b1^3*y2^4*z1^2 - 132*a0^2*a2^2*b1^3*y2^4*z1^2 + 
        22*a2^3*b1^3*y2^4*z1^2 + 36*a0*a2^3*b1^3*y2^4*z1^2 - 
        16*a0^2*a2^3*b1^3*y2^4*z1^2 + 12*a2^4*b1^3*y2^4*z1^2 - 
        36*a0*a2^4*b1^3*y2^4*z1^2 + 4*a0^2*a2^4*b1^3*y2^4*z1^2 + 
        4*a0*b1^4*y2^4*z1^2 - 46*a2*b1^4*y2^4*z1^2 + 162*a0*a2*b1^4*y2^4*
         z1^2 - 36*a0^2*a2*b1^4*y2^4*z1^2 + 34*a2^2*b1^4*y2^4*z1^2 - 
        2*a0*a2^2*b1^4*y2^4*z1^2 - 40*a0^2*a2^2*b1^4*y2^4*z1^2 + 
        24*a2^3*b1^4*y2^4*z1^2 - 82*a0*a2^3*b1^4*y2^4*z1^2 + 
        36*a0^2*a2^3*b1^4*y2^4*z1^2 - 12*a2^4*b1^4*y2^4*z1^2 + 
        2*a0*a2^4*b1^4*y2^4*z1^2 + 4*a0^2*a2^4*b1^4*y2^4*z1^2 + 
        12*a2*b1^5*y2^4*z1^2 - 46*a0*a2*b1^5*y2^4*z1^2 - 
        14*a0^2*a2*b1^5*y2^4*z1^2 - 42*a0*a2^2*b1^5*y2^4*z1^2 + 
        46*a0^2*a2^2*b1^5*y2^4*z1^2 - 12*a2^3*b1^5*y2^4*z1^2 + 
        4*a0*a2^3*b1^5*y2^4*z1^2 + 4*a0^2*a2^3*b1^5*y2^4*z1^2 - 
        3*a2*b1*y2^5*z1^2 + 12*a0*a2*b1*y2^5*z1^2 - 9*a0^2*a2*b1*y2^5*z1^2 + 
        9*a2^2*b1*y2^5*z1^2 - 36*a0*a2^2*b1*y2^5*z1^2 + 
        27*a0^2*a2^2*b1*y2^5*z1^2 - 9*a2^3*b1*y2^5*z1^2 + 
        36*a0*a2^3*b1*y2^5*z1^2 - 27*a0^2*a2^3*b1*y2^5*z1^2 + 
        3*a2^4*b1*y2^5*z1^2 - 12*a0*a2^4*b1*y2^5*z1^2 + 
        9*a0^2*a2^4*b1*y2^5*z1^2 - 2*a0*b1^2*y2^5*z1^2 + 
        12*a2*b1^2*y2^5*z1^2 - 46*a0*a2*b1^2*y2^5*z1^2 + 
        36*a0^2*a2*b1^2*y2^5*z1^2 - 30*a2^2*b1^2*y2^5*z1^2 + 
        110*a0*a2^2*b1^2*y2^5*z1^2 - 72*a0^2*a2^2*b1^2*y2^5*z1^2 + 
        24*a2^3*b1^2*y2^5*z1^2 - 74*a0*a2^3*b1^2*y2^5*z1^2 + 
        36*a0^2*a2^3*b1^2*y2^5*z1^2 - 6*a2^4*b1^2*y2^5*z1^2 + 
        12*a0*a2^4*b1^2*y2^5*z1^2 + 4*a0*b1^3*y2^5*z1^2 - 
        18*a2*b1^3*y2^5*z1^2 + 64*a0*a2*b1^3*y2^5*z1^2 - 
        42*a0^2*a2*b1^3*y2^5*z1^2 + 36*a2^2*b1^3*y2^5*z1^2 - 
        100*a0*a2^2*b1^3*y2^5*z1^2 + 54*a0^2*a2^2*b1^3*y2^5*z1^2 - 
        21*a2^3*b1^3*y2^5*z1^2 + 32*a0*a2^3*b1^3*y2^5*z1^2 - 
        12*a0^2*a2^3*b1^3*y2^5*z1^2 + 3*a2^4*b1^3*y2^5*z1^2 - 
        2*a0*b1^4*y2^5*z1^2 + 12*a2*b1^4*y2^5*z1^2 - 42*a0*a2*b1^4*y2^5*
         z1^2 + 12*a0^2*a2*b1^4*y2^5*z1^2 - 18*a2^2*b1^4*y2^5*z1^2 + 
        32*a0*a2^2*b1^4*y2^5*z1^2 - 2*a0^2*a2^2*b1^4*y2^5*z1^2 + 
        6*a2^3*b1^4*y2^5*z1^2 - 6*a0^2*a2^3*b1^4*y2^5*z1^2 - 
        3*a2*b1^5*y2^5*z1^2 + 12*a0*a2*b1^5*y2^5*z1^2 + 
        3*a0^2*a2*b1^5*y2^5*z1^2 + 3*a2^2*b1^5*y2^5*z1^2 - 
        7*a0^2*a2^2*b1^5*y2^5*z1^2 - 8*a2^3*b1^3*z1^3 + 
        60*a0*a2^3*b1^3*z1^3 - 16*a0^2*a2^3*b1^3*z1^3 + 8*a2^4*b1^3*z1^3 - 
        60*a0*a2^4*b1^3*z1^3 + 16*a0^2*a2^4*b1^3*z1^3 + 16*a2^3*b1^4*z1^3 - 
        100*a0*a2^3*b1^4*z1^3 + 32*a0^2*a2^3*b1^4*z1^3 - 16*a2^4*b1^4*z1^3 + 
        60*a0*a2^4*b1^4*z1^3 - 16*a0^2*a2^4*b1^4*z1^3 - 8*a2^3*b1^5*z1^3 + 
        40*a0*a2^3*b1^5*z1^3 - 16*a0^2*a2^3*b1^5*z1^3 + 8*a2^4*b1^5*z1^3 - 
        10*a2^2*b1^2*y2*z1^3 + 80*a0*a2^2*b1^2*y2*z1^3 - 
        72*a0^2*a2^2*b1^2*y2*z1^3 + 20*a2^3*b1^2*y2*z1^3 - 
        160*a0*a2^3*b1^2*y2*z1^3 + 144*a0^2*a2^3*b1^2*y2*z1^3 - 
        10*a2^4*b1^2*y2*z1^3 + 80*a0*a2^4*b1^2*y2*z1^3 - 
        72*a0^2*a2^4*b1^2*y2*z1^3 + 38*a2^2*b1^3*y2*z1^3 - 
        224*a0*a2^2*b1^3*y2*z1^3 + 120*a0^2*a2^2*b1^3*y2*z1^3 - 
        51*a2^3*b1^3*y2*z1^3 + 172*a0*a2^3*b1^3*y2*z1^3 - 
        122*a0^2*a2^3*b1^3*y2*z1^3 + 13*a2^4*b1^3*y2*z1^3 + 
        52*a0*a2^4*b1^3*y2*z1^3 + 2*a0^2*a2^4*b1^3*y2*z1^3 - 
        46*a2^2*b1^4*y2*z1^3 + 228*a0*a2^2*b1^4*y2*z1^3 - 
        64*a0^2*a2^2*b1^4*y2*z1^3 + 34*a2^3*b1^4*y2*z1^3 + 
        36*a0*a2^3*b1^4*y2*z1^3 - 32*a0^2*a2^3*b1^4*y2*z1^3 + 
        12*a2^4*b1^4*y2*z1^3 - 112*a0*a2^4*b1^4*y2*z1^3 + 
        40*a0^2*a2^4*b1^4*y2*z1^3 + 18*a2^2*b1^5*y2*z1^3 - 
        84*a0*a2^2*b1^5*y2*z1^3 + 16*a0^2*a2^2*b1^5*y2*z1^3 - 
        3*a2^3*b1^5*y2*z1^3 - 68*a0*a2^3*b1^5*y2*z1^3 + 
        40*a0^2*a2^3*b1^5*y2*z1^3 - 15*a2^4*b1^5*y2*z1^3 - 
        10*a2*b1*y2^2*z1^3 + 34*a0*a2*b1*y2^2*z1^3 - 26*a0^2*a2*b1*y2^2*
         z1^3 + 30*a2^2*b1*y2^2*z1^3 - 102*a0*a2^2*b1*y2^2*z1^3 + 
        78*a0^2*a2^2*b1*y2^2*z1^3 - 30*a2^3*b1*y2^2*z1^3 + 
        102*a0*a2^3*b1*y2^2*z1^3 - 78*a0^2*a2^3*b1*y2^2*z1^3 + 
        10*a2^4*b1*y2^2*z1^3 - 34*a0*a2^4*b1*y2^2*z1^3 + 
        26*a0^2*a2^4*b1*y2^2*z1^3 + 34*a2*b1^2*y2^2*z1^3 - 
        166*a0*a2*b1^2*y2^2*z1^3 + 116*a0^2*a2*b1^2*y2^2*z1^3 - 
        69*a2^2*b1^2*y2^2*z1^3 + 222*a0*a2^2*b1^2*y2^2*z1^3 - 
        98*a0^2*a2^2*b1^2*y2^2*z1^3 + 36*a2^3*b1^2*y2^2*z1^3 + 
        54*a0*a2^3*b1^2*y2^2*z1^3 - 152*a0^2*a2^3*b1^2*y2^2*z1^3 - 
        a2^4*b1^2*y2^2*z1^3 - 110*a0*a2^4*b1^2*y2^2*z1^3 + 
        134*a0^2*a2^4*b1^2*y2^2*z1^3 - 50*a2*b1^3*y2^2*z1^3 + 
        258*a0*a2*b1^3*y2^2*z1^3 - 156*a0^2*a2*b1^3*y2^2*z1^3 + 
        35*a2^2*b1^3*y2^2*z1^3 + 22*a0*a2^2*b1^3*y2^2*z1^3 - 
        6*a0^2*a2^2*b1^3*y2^2*z1^3 + 50*a2^3*b1^3*y2^2*z1^3 - 
        326*a0*a2^3*b1^3*y2^2*z1^3 + 206*a0^2*a2^3*b1^3*y2^2*z1^3 - 
        35*a2^4*b1^3*y2^2*z1^3 + 46*a0*a2^4*b1^3*y2^2*z1^3 - 
        44*a0^2*a2^4*b1^3*y2^2*z1^3 + 38*a2*b1^4*y2^2*z1^3 - 
        174*a0*a2*b1^4*y2^2*z1^3 + 68*a0^2*a2*b1^4*y2^2*z1^3 + 
        25*a2^2*b1^4*y2^2*z1^3 - 270*a0*a2^2*b1^4*y2^2*z1^3 + 
        64*a0^2*a2^2*b1^4*y2^2*z1^3 - 82*a2^3*b1^4*y2^2*z1^3 + 
        170*a0*a2^3*b1^4*y2^2*z1^3 - 28*a0^2*a2^3*b1^4*y2^2*z1^3 + 
        19*a2^4*b1^4*y2^2*z1^3 + 54*a0*a2^4*b1^4*y2^2*z1^3 - 
        32*a0^2*a2^4*b1^4*y2^2*z1^3 - 12*a2*b1^5*y2^2*z1^3 + 
        48*a0*a2*b1^5*y2^2*z1^3 - 2*a0^2*a2*b1^5*y2^2*z1^3 - 
        21*a2^2*b1^5*y2^2*z1^3 + 148*a0*a2^2*b1^5*y2^2*z1^3 - 
        38*a0^2*a2^2*b1^5*y2^2*z1^3 + 26*a2^3*b1^5*y2^2*z1^3 + 
        24*a0*a2^3*b1^5*y2^2*z1^3 - 32*a0^2*a2^3*b1^5*y2^2*z1^3 + 
        7*a2^4*b1^5*y2^2*z1^3 - 2*y2^3*z1^3 + 6*a0*y2^3*z1^3 - 
        4*a0^2*y2^3*z1^3 + 8*a2*y2^3*z1^3 - 24*a0*a2*y2^3*z1^3 + 
        16*a0^2*a2*y2^3*z1^3 - 12*a2^2*y2^3*z1^3 + 36*a0*a2^2*y2^3*z1^3 - 
        24*a0^2*a2^2*y2^3*z1^3 + 8*a2^3*y2^3*z1^3 - 24*a0*a2^3*y2^3*z1^3 + 
        16*a0^2*a2^3*y2^3*z1^3 - 2*a2^4*y2^3*z1^3 + 6*a0*a2^4*y2^3*z1^3 - 
        4*a0^2*a2^4*y2^3*z1^3 + 8*b1*y2^3*z1^3 - 28*a0*b1*y2^3*z1^3 + 
        20*a0^2*b1*y2^3*z1^3 - 9*a2*b1*y2^3*z1^3 + 28*a0*a2*b1*y2^3*z1^3 - 
        13*a0^2*a2*b1*y2^3*z1^3 - 21*a2^2*b1*y2^3*z1^3 + 
        84*a0*a2^2*b1*y2^3*z1^3 - 81*a0^2*a2^2*b1*y2^3*z1^3 + 
        37*a2^3*b1*y2^3*z1^3 - 140*a0*a2^3*b1*y2^3*z1^3 + 
        121*a0^2*a2^3*b1*y2^3*z1^3 - 15*a2^4*b1*y2^3*z1^3 + 
        56*a0*a2^4*b1*y2^3*z1^3 - 47*a0^2*a2^4*b1*y2^3*z1^3 - 
        14*b1^2*y2^3*z1^3 + 62*a0*b1^2*y2^3*z1^3 - 40*a0^2*b1^2*y2^3*z1^3 - 
        24*a2*b1^2*y2^3*z1^3 + 156*a0*a2*b1^2*y2^3*z1^3 - 
        128*a0^2*a2*b1^2*y2^3*z1^3 + 117*a2^2*b1^2*y2^3*z1^3 - 
        496*a0*a2^2*b1^2*y2^3*z1^3 + 310*a0^2*a2^2*b1^2*y2^3*z1^3 - 
        106*a2^3*b1^2*y2^3*z1^3 + 276*a0*a2^3*b1^2*y2^3*z1^3 - 
        76*a0^2*a2^3*b1^2*y2^3*z1^3 + 27*a2^4*b1^2*y2^3*z1^3 + 
        2*a0*a2^4*b1^2*y2^3*z1^3 - 66*a0^2*a2^4*b1^2*y2^3*z1^3 + 
        14*b1^3*y2^3*z1^3 - 70*a0*b1^3*y2^3*z1^3 + 40*a0^2*b1^3*y2^3*z1^3 + 
        62*a2*b1^3*y2^3*z1^3 - 348*a0*a2*b1^3*y2^3*z1^3 + 
        230*a0^2*a2*b1^3*y2^3*z1^3 - 143*a2^2*b1^3*y2^3*z1^3 + 
        454*a0*a2^2*b1^3*y2^3*z1^3 - 276*a0^2*a2^2*b1^3*y2^3*z1^3 + 
        62*a2^3*b1^3*y2^3*z1^3 - 4*a0*a2^3*b1^3*y2^3*z1^3 - 
        22*a0^2*a2^3*b1^3*y2^3*z1^3 + 5*a2^4*b1^3*y2^3*z1^3 - 
        32*a0*a2^4*b1^3*y2^3*z1^3 + 28*a0^2*a2^4*b1^3*y2^3*z1^3 - 
        8*b1^4*y2^3*z1^3 + 36*a0*b1^4*y2^3*z1^3 - 20*a0^2*b1^4*y2^3*z1^3 - 
        56*a2*b1^4*y2^3*z1^3 + 272*a0*a2*b1^4*y2^3*z1^3 - 
        104*a0^2*a2*b1^4*y2^3*z1^3 + 65*a2^2*b1^4*y2^3*z1^3 - 
        60*a0*a2^2*b1^4*y2^3*z1^3 + 42*a0^2*a2^2*b1^4*y2^3*z1^3 + 
        14*a2^3*b1^4*y2^3*z1^3 - 98*a0*a2^3*b1^4*y2^3*z1^3 + 
        34*a0^2*a2^3*b1^4*y2^3*z1^3 - 15*a2^4*b1^4*y2^3*z1^3 - 
        2*a0*a2^4*b1^4*y2^3*z1^3 + 8*a0^2*a2^4*b1^4*y2^3*z1^3 + 
        2*b1^5*y2^3*z1^3 - 6*a0*b1^5*y2^3*z1^3 + 4*a0^2*b1^5*y2^3*z1^3 + 
        19*a2*b1^5*y2^3*z1^3 - 84*a0*a2*b1^5*y2^3*z1^3 - 
        a0^2*a2*b1^5*y2^3*z1^3 - 6*a2^2*b1^5*y2^3*z1^3 - 
        62*a0*a2^2*b1^5*y2^3*z1^3 + 29*a0^2*a2^2*b1^5*y2^3*z1^3 - 
        15*a2^3*b1^5*y2^3*z1^3 + 4*a0*a2^3*b1^5*y2^3*z1^3 + 
        8*a0^2*a2^3*b1^5*y2^3*z1^3 + 3*y2^4*z1^3 - 10*a0*y2^4*z1^3 + 
        7*a0^2*y2^4*z1^3 - 12*a2*y2^4*z1^3 + 40*a0*a2*y2^4*z1^3 - 
        28*a0^2*a2*y2^4*z1^3 + 18*a2^2*y2^4*z1^3 - 60*a0*a2^2*y2^4*z1^3 + 
        42*a0^2*a2^2*y2^4*z1^3 - 12*a2^3*y2^4*z1^3 + 40*a0*a2^3*y2^4*z1^3 - 
        28*a0^2*a2^3*y2^4*z1^3 + 3*a2^4*y2^4*z1^3 - 10*a0*a2^4*y2^4*z1^3 + 
        7*a0^2*a2^4*y2^4*z1^3 - 13*b1*y2^4*z1^3 + 48*a0*b1*y2^4*z1^3 - 
        35*a0^2*b1*y2^4*z1^3 + 36*a2*b1*y2^4*z1^3 - 126*a0*a2*b1*y2^4*z1^3 + 
        84*a0^2*a2*b1*y2^4*z1^3 - 30*a2^2*b1*y2^4*z1^3 + 
        90*a0*a2^2*b1*y2^4*z1^3 - 42*a0^2*a2^2*b1*y2^4*z1^3 + 
        4*a2^3*b1*y2^4*z1^3 + 6*a0*a2^3*b1*y2^4*z1^3 - 28*a0^2*a2^3*b1*y2^4*
         z1^3 + 3*a2^4*b1*y2^4*z1^3 - 18*a0*a2^4*b1*y2^4*z1^3 + 
        21*a0^2*a2^4*b1*y2^4*z1^3 + 24*b1^2*y2^4*z1^3 - 
        106*a0*b1^2*y2^4*z1^3 + 70*a0^2*b1^2*y2^4*z1^3 - 
        38*a2*b1^2*y2^4*z1^3 + 110*a0*a2*b1^2*y2^4*z1^3 - 
        48*a0^2*a2*b1^2*y2^4*z1^3 - 11*a2^2*b1^2*y2^4*z1^3 + 
        126*a0*a2^2*b1^2*y2^4*z1^3 - 110*a0^2*a2^2*b1^2*y2^4*z1^3 + 
        40*a2^3*b1^2*y2^4*z1^3 - 158*a0*a2^3*b1^2*y2^4*z1^3 + 
        84*a0^2*a2^3*b1^2*y2^4*z1^3 - 15*a2^4*b1^2*y2^4*z1^3 + 
        28*a0*a2^4*b1^2*y2^4*z1^3 + 4*a0^2*a2^4*b1^2*y2^4*z1^3 - 
        24*b1^3*y2^4*z1^3 + 118*a0*b1^3*y2^4*z1^3 - 70*a0^2*b1^3*y2^4*z1^3 + 
        10*a2*b1^3*y2^4*z1^3 + 16*a0*a2*b1^3*y2^4*z1^3 - 
        38*a0^2*a2*b1^3*y2^4*z1^3 + 55*a2^2*b1^3*y2^4*z1^3 - 
        224*a0*a2^2*b1^3*y2^4*z1^3 + 162*a0^2*a2^2*b1^3*y2^4*z1^3 - 
        50*a2^3*b1^3*y2^4*z1^3 + 96*a0*a2^3*b1^3*y2^4*z1^3 - 
        52*a0^2*a2^3*b1^3*y2^4*z1^3 + 9*a2^4*b1^3*y2^4*z1^3 - 
        6*a0*a2^4*b1^3*y2^4*z1^3 - 2*a0^2*a2^4*b1^3*y2^4*z1^3 + 
        13*b1^4*y2^4*z1^3 - 60*a0*b1^4*y2^4*z1^3 + 35*a0^2*b1^4*y2^4*z1^3 + 
        10*a2*b1^4*y2^4*z1^3 - 76*a0*a2*b1^4*y2^4*z1^3 + 
        24*a0^2*a2*b1^4*y2^4*z1^3 - 41*a2^2*b1^4*y2^4*z1^3 + 
        100*a0*a2^2*b1^4*y2^4*z1^3 - 45*a0^2*a2^2*b1^4*y2^4*z1^3 + 
        18*a2^3*b1^4*y2^4*z1^3 - 8*a0*a2^3*b1^4*y2^4*z1^3 - 
        6*a0^2*a2^3*b1^4*y2^4*z1^3 - 3*b1^5*y2^4*z1^3 + 
        10*a0*b1^5*y2^4*z1^3 - 7*a0^2*b1^5*y2^4*z1^3 - 6*a2*b1^5*y2^4*z1^3 + 
        36*a0*a2*b1^5*y2^4*z1^3 + 6*a0^2*a2*b1^5*y2^4*z1^3 + 
        9*a2^2*b1^5*y2^4*z1^3 - 2*a0*a2^2*b1^5*y2^4*z1^3 - 
        7*a0^2*a2^2*b1^5*y2^4*z1^3 - y2^5*z1^3 + 4*a0*y2^5*z1^3 - 
        3*a0^2*y2^5*z1^3 + 4*a2*y2^5*z1^3 - 16*a0*a2*y2^5*z1^3 + 
        12*a0^2*a2*y2^5*z1^3 - 6*a2^2*y2^5*z1^3 + 24*a0*a2^2*y2^5*z1^3 - 
        18*a0^2*a2^2*y2^5*z1^3 + 4*a2^3*y2^5*z1^3 - 16*a0*a2^3*y2^5*z1^3 + 
        12*a0^2*a2^3*y2^5*z1^3 - a2^4*y2^5*z1^3 + 4*a0*a2^4*y2^5*z1^3 - 
        3*a0^2*a2^4*y2^5*z1^3 + 5*b1*y2^5*z1^3 - 20*a0*b1*y2^5*z1^3 + 
        15*a0^2*b1*y2^5*z1^3 - 17*a2*b1*y2^5*z1^3 + 64*a0*a2*b1*y2^5*z1^3 - 
        45*a0^2*a2*b1*y2^5*z1^3 + 21*a2^2*b1*y2^5*z1^3 - 
        72*a0*a2^2*b1*y2^5*z1^3 + 45*a0^2*a2^2*b1*y2^5*z1^3 - 
        11*a2^3*b1*y2^5*z1^3 + 32*a0*a2^3*b1*y2^5*z1^3 - 
        15*a0^2*a2^3*b1*y2^5*z1^3 + 2*a2^4*b1*y2^5*z1^3 - 
        4*a0*a2^4*b1*y2^5*z1^3 - 10*b1^2*y2^5*z1^3 + 44*a0*b1^2*y2^5*z1^3 - 
        30*a0^2*b1^2*y2^5*z1^3 + 28*a2*b1^2*y2^5*z1^3 - 
        100*a0*a2*b1^2*y2^5*z1^3 + 60*a0^2*a2*b1^2*y2^5*z1^3 - 
        27*a2^2*b1^2*y2^5*z1^3 + 68*a0*a2^2*b1^2*y2^5*z1^3 - 
        30*a0^2*a2^2*b1^2*y2^5*z1^3 + 10*a2^3*b1^2*y2^5*z1^3 - 
        12*a0*a2^3*b1^2*y2^5*z1^3 - a2^4*b1^2*y2^5*z1^3 + 10*b1^3*y2^5*z1^3 - 
        48*a0*b1^3*y2^5*z1^3 + 30*a0^2*b1^3*y2^5*z1^3 - 
        22*a2*b1^3*y2^5*z1^3 + 74*a0*a2*b1^3*y2^5*z1^3 - 
        36*a0^2*a2*b1^3*y2^5*z1^3 + 15*a2^2*b1^3*y2^5*z1^3 - 
        28*a0*a2^2*b1^3*y2^5*z1^3 - 3*a2^3*b1^3*y2^5*z1^3 + 
        2*a0*a2^3*b1^3*y2^5*z1^3 + 6*a0^2*a2^3*b1^3*y2^5*z1^3 - 
        5*b1^4*y2^5*z1^3 + 24*a0*b1^4*y2^5*z1^3 - 15*a0^2*b1^4*y2^5*z1^3 + 
        8*a2*b1^4*y2^5*z1^3 - 22*a0*a2*b1^4*y2^5*z1^3 + 
        12*a0^2*a2*b1^4*y2^5*z1^3 - 3*a2^2*b1^4*y2^5*z1^3 + 
        2*a0*a2^2*b1^4*y2^5*z1^3 + 3*a0^2*a2^2*b1^4*y2^5*z1^3 + 
        b1^5*y2^5*z1^3 - 4*a0*b1^5*y2^5*z1^3 + 3*a0^2*b1^5*y2^5*z1^3 - 
        a2*b1^5*y2^5*z1^3 - 3*a0^2*a2*b1^5*y2^5*z1^3 + 2*a2^3*b1^3*z1^4 - 
        30*a0*a2^3*b1^3*z1^4 + 4*a0^2*a2^3*b1^3*z1^4 - 2*a2^4*b1^3*z1^4 + 
        30*a0*a2^4*b1^3*z1^4 - 4*a0^2*a2^4*b1^3*z1^4 - 4*a2^3*b1^4*z1^4 + 
        50*a0*a2^3*b1^4*z1^4 - 8*a0^2*a2^3*b1^4*z1^4 + 4*a2^4*b1^4*z1^4 - 
        30*a0*a2^4*b1^4*z1^4 + 4*a0^2*a2^4*b1^4*z1^4 + 2*a2^3*b1^5*z1^4 - 
        20*a0*a2^3*b1^5*z1^4 + 4*a0^2*a2^3*b1^5*z1^4 - 2*a2^4*b1^5*z1^4 - 
        6*a2^2*b1^2*y2*z1^4 - 48*a0*a2^2*b1^2*y2*z1^4 + 
        48*a0^2*a2^2*b1^2*y2*z1^4 + 12*a2^3*b1^2*y2*z1^4 + 
        96*a0*a2^3*b1^2*y2*z1^4 - 96*a0^2*a2^3*b1^2*y2*z1^4 - 
        6*a2^4*b1^2*y2*z1^4 - 48*a0*a2^4*b1^2*y2*z1^4 + 
        48*a0^2*a2^4*b1^2*y2*z1^4 + 6*a2^2*b1^3*y2*z1^4 + 
        120*a0*a2^2*b1^3*y2*z1^4 - 80*a0^2*a2^2*b1^3*y2*z1^4 - 
        8*a2^3*b1^3*y2*z1^4 - 108*a0*a2^3*b1^3*y2*z1^4 + 
        105*a0^2*a2^3*b1^3*y2*z1^4 + 2*a2^4*b1^3*y2*z1^4 - 
        12*a0*a2^4*b1^3*y2*z1^4 - 25*a0^2*a2^4*b1^3*y2*z1^4 + 
        6*a2^2*b1^4*y2*z1^4 - 116*a0*a2^2*b1^4*y2*z1^4 + 
        36*a0^2*a2^2*b1^4*y2*z1^4 - 8*a2^3*b1^4*y2*z1^4 + 
        8*a0*a2^3*b1^4*y2*z1^4 - 16*a0^2*a2^3*b1^4*y2*z1^4 + 
        2*a2^4*b1^4*y2*z1^4 + 40*a0*a2^4*b1^4*y2*z1^4 - 
        8*a0^2*a2^4*b1^4*y2*z1^4 - 6*a2^2*b1^5*y2*z1^4 + 
        44*a0*a2^2*b1^5*y2*z1^4 - 4*a0^2*a2^2*b1^5*y2*z1^4 + 
        4*a2^3*b1^5*y2*z1^4 + 24*a0*a2^3*b1^5*y2*z1^4 - 
        8*a0^2*a2^3*b1^5*y2*z1^4 + 2*a2^4*b1^5*y2*z1^4 - 
        12*a0*a2*b1*y2^2*z1^4 + 16*a0^2*a2*b1*y2^2*z1^4 + 
        36*a0*a2^2*b1*y2^2*z1^4 - 48*a0^2*a2^2*b1*y2^2*z1^4 - 
        36*a0*a2^3*b1*y2^2*z1^4 + 48*a0^2*a2^3*b1*y2^2*z1^4 + 
        12*a0*a2^4*b1*y2^2*z1^4 - 16*a0^2*a2^4*b1*y2^2*z1^4 + 
        6*a2*b1^2*y2^2*z1^4 + 90*a0*a2*b1^2*y2^2*z1^4 - 
        76*a0^2*a2*b1^2*y2^2*z1^4 - 130*a0*a2^2*b1^2*y2^2*z1^4 + 
        88*a0^2*a2^2*b1^2*y2^2*z1^4 - 18*a2^3*b1^2*y2^2*z1^4 - 
        10*a0*a2^3*b1^2*y2^2*z1^4 + 52*a0^2*a2^3*b1^2*y2^2*z1^4 + 
        12*a2^4*b1^2*y2^2*z1^4 + 50*a0*a2^4*b1^2*y2^2*z1^4 - 
        64*a0^2*a2^4*b1^2*y2^2*z1^4 - 6*a2*b1^3*y2^2*z1^4 - 
        154*a0*a2*b1^3*y2^2*z1^4 + 108*a0^2*a2*b1^3*y2^2*z1^4 - 
        12*a2^2*b1^3*y2^2*z1^4 + 74*a0*a2^2*b1^3*y2^2*z1^4 - 
        48*a0^2*a2^2*b1^3*y2^2*z1^4 + 24*a2^3*b1^3*y2^2*z1^4 + 
        96*a0*a2^3*b1^3*y2^2*z1^4 - 100*a0^2*a2^3*b1^3*y2^2*z1^4 - 
        6*a2^4*b1^3*y2^2*z1^4 - 16*a0*a2^4*b1^3*y2^2*z1^4 + 
        40*a0^2*a2^4*b1^3*y2^2*z1^4 - 6*a2*b1^4*y2^2*z1^4 + 
        106*a0*a2*b1^4*y2^2*z1^4 - 52*a0^2*a2*b1^4*y2^2*z1^4 + 
        12*a2^2*b1^4*y2^2*z1^4 + 50*a0*a2^2*b1^4*y2^2*z1^4 + 
        4*a0^2*a2^2*b1^4*y2^2*z1^4 - 62*a0*a2^3*b1^4*y2^2*z1^4 + 
        32*a0^2*a2^3*b1^4*y2^2*z1^4 - 6*a2^4*b1^4*y2^2*z1^4 - 
        10*a0*a2^4*b1^4*y2^2*z1^4 + 4*a0^2*a2^4*b1^4*y2^2*z1^4 + 
        6*a2*b1^5*y2^2*z1^4 - 30*a0*a2*b1^5*y2^2*z1^4 + 
        4*a0^2*a2*b1^5*y2^2*z1^4 - 50*a0*a2^2*b1^5*y2^2*z1^4 + 
        4*a0^2*a2^2*b1^5*y2^2*z1^4 - 6*a2^3*b1^5*y2^2*z1^4 - 
        4*a0*a2^3*b1^5*y2^2*z1^4 + 4*a0^2*a2^3*b1^5*y2^2*z1^4 + 2*y2^3*z1^4 - 
        6*a0*y2^3*z1^4 + 4*a0^2*y2^3*z1^4 - 8*a2*y2^3*z1^4 + 
        24*a0*a2*y2^3*z1^4 - 16*a0^2*a2*y2^3*z1^4 + 12*a2^2*y2^3*z1^4 - 
        36*a0*a2^2*y2^3*z1^4 + 24*a0^2*a2^2*y2^3*z1^4 - 8*a2^3*y2^3*z1^4 + 
        24*a0*a2^3*y2^3*z1^4 - 16*a0^2*a2^3*y2^3*z1^4 + 2*a2^4*y2^3*z1^4 - 
        6*a0*a2^4*y2^3*z1^4 + 4*a0^2*a2^4*y2^3*z1^4 - 4*b1*y2^3*z1^4 + 
        24*a0*b1*y2^3*z1^4 - 20*a0^2*b1*y2^3*z1^4 + 14*a2*b1*y2^3*z1^4 - 
        66*a0*a2*b1*y2^3*z1^4 + 44*a0^2*a2*b1*y2^3*z1^4 - 
        18*a2^2*b1*y2^3*z1^4 + 54*a0*a2^2*b1*y2^3*z1^4 - 
        12*a0^2*a2^2*b1*y2^3*z1^4 + 10*a2^3*b1*y2^3*z1^4 - 
        6*a0*a2^3*b1*y2^3*z1^4 - 28*a0^2*a2^3*b1*y2^3*z1^4 - 
        2*a2^4*b1*y2^3*z1^4 - 6*a0*a2^4*b1*y2^3*z1^4 + 16*a0^2*a2^4*b1*y2^3*
         z1^4 + 2*b1^2*y2^3*z1^4 - 54*a0*b1^2*y2^3*z1^4 + 
        40*a0^2*b1^2*y2^3*z1^4 - 14*a2*b1^2*y2^3*z1^4 + 
        22*a0*a2*b1^2*y2^3*z1^4 + 14*a2^2*b1^2*y2^3*z1^4 + 
        114*a0*a2^2*b1^2*y2^3*z1^4 - 102*a0^2*a2^2*b1^2*y2^3*z1^4 + 
        6*a2^3*b1^2*y2^3*z1^4 - 78*a0*a2^3*b1^2*y2^3*z1^4 + 
        44*a0^2*a2^3*b1^2*y2^3*z1^4 - 8*a2^4*b1^2*y2^3*z1^4 - 
        4*a0*a2^4*b1^2*y2^3*z1^4 + 18*a0^2*a2^4*b1^2*y2^3*z1^4 - 
        2*b1^3*y2^3*z1^4 + 66*a0*b1^3*y2^3*z1^4 - 40*a0^2*b1^3*y2^3*z1^4 + 
        14*a2*b1^3*y2^3*z1^4 + 66*a0*a2*b1^3*y2^3*z1^4 - 
        68*a0^2*a2*b1^3*y2^3*z1^4 + 2*a2^2*b1^3*y2^3*z1^4 - 
        168*a0*a2^2*b1^3*y2^3*z1^4 + 138*a0^2*a2^2*b1^3*y2^3*z1^4 - 
        22*a2^3*b1^3*y2^3*z1^4 + 38*a0*a2^3*b1^3*y2^3*z1^4 - 
        19*a0^2*a2^3*b1^3*y2^3*z1^4 + 8*a2^4*b1^3*y2^3*z1^4 - 
        2*a0*a2^4*b1^3*y2^3*z1^4 - 11*a0^2*a2^4*b1^3*y2^3*z1^4 + 
        4*b1^4*y2^3*z1^4 - 36*a0*b1^4*y2^3*z1^4 + 20*a0^2*b1^4*y2^3*z1^4 - 
        2*a2*b1^4*y2^3*z1^4 - 78*a0*a2*b1^4*y2^3*z1^4 + 
        40*a0^2*a2*b1^4*y2^3*z1^4 - 16*a2^2*b1^4*y2^3*z1^4 + 
        66*a0*a2^2*b1^4*y2^3*z1^4 - 48*a0^2*a2^2*b1^4*y2^3*z1^4 + 
        14*a2^3*b1^4*y2^3*z1^4 + 4*a0*a2^3*b1^4*y2^3*z1^4 - 
        8*a0^2*a2^3*b1^4*y2^3*z1^4 - 2*b1^5*y2^3*z1^4 + 6*a0*b1^5*y2^3*z1^4 - 
        4*a0^2*b1^5*y2^3*z1^4 - 4*a2*b1^5*y2^3*z1^4 + 32*a0*a2*b1^5*y2^3*
         z1^4 + 6*a2^2*b1^5*y2^3*z1^4 + 6*a0*a2^2*b1^5*y2^3*z1^4 - 
        2*y2^4*z1^4 + 6*a0*y2^4*z1^4 - 4*a0^2*y2^4*z1^4 + 8*a2*y2^4*z1^4 - 
        24*a0*a2*y2^4*z1^4 + 16*a0^2*a2*y2^4*z1^4 - 12*a2^2*y2^4*z1^4 + 
        36*a0*a2^2*y2^4*z1^4 - 24*a0^2*a2^2*y2^4*z1^4 + 8*a2^3*y2^4*z1^4 - 
        24*a0*a2^3*y2^4*z1^4 + 16*a0^2*a2^3*y2^4*z1^4 - 2*a2^4*y2^4*z1^4 + 
        6*a0*a2^4*y2^4*z1^4 - 4*a0^2*a2^4*y2^4*z1^4 + 6*b1*y2^4*z1^4 - 
        26*a0*b1*y2^4*z1^4 + 20*a0^2*b1*y2^4*z1^4 - 22*a2*b1*y2^4*z1^4 + 
        86*a0*a2*b1*y2^4*z1^4 - 60*a0^2*a2*b1*y2^4*z1^4 + 
        30*a2^2*b1*y2^4*z1^4 - 102*a0*a2^2*b1*y2^4*z1^4 + 
        60*a0^2*a2^2*b1*y2^4*z1^4 - 18*a2^3*b1*y2^4*z1^4 + 
        50*a0*a2^3*b1*y2^4*z1^4 - 20*a0^2*a2^3*b1*y2^4*z1^4 + 
        4*a2^4*b1*y2^4*z1^4 - 8*a0*a2^4*b1*y2^4*z1^4 - 8*b1^2*y2^4*z1^4 + 
        60*a0*b1^2*y2^4*z1^4 - 40*a0^2*b1^2*y2^4*z1^4 + 
        30*a2*b1^2*y2^4*z1^4 - 128*a0*a2*b1^2*y2^4*z1^4 + 
        76*a0^2*a2*b1^2*y2^4*z1^4 - 38*a2^2*b1^2*y2^4*z1^4 + 
        80*a0*a2^2*b1^2*y2^4*z1^4 - 34*a0^2*a2^2*b1^2*y2^4*z1^4 + 
        18*a2^3*b1^2*y2^4*z1^4 - 16*a0*a2^3*b1^2*y2^4*z1^4 - 
        2*a2^4*b1^2*y2^4*z1^4 + 4*a0*a2^4*b1^2*y2^4*z1^4 - 
        2*a0^2*a2^4*b1^2*y2^4*z1^4 + 8*b1^3*y2^4*z1^4 - 
        72*a0*b1^3*y2^4*z1^4 + 40*a0^2*b1^3*y2^4*z1^4 - 
        28*a2*b1^3*y2^4*z1^4 + 98*a0*a2*b1^3*y2^4*z1^4 - 
        40*a0^2*a2*b1^3*y2^4*z1^4 + 28*a2^2*b1^3*y2^4*z1^4 - 
        32*a0*a2^2*b1^3*y2^4*z1^4 - 10*a0^2*a2^2*b1^3*y2^4*z1^4 - 
        8*a2^3*b1^3*y2^4*z1^4 + 6*a0*a2^3*b1^3*y2^4*z1^4 + 
        10*a0^2*a2^3*b1^3*y2^4*z1^4 - 6*b1^4*y2^4*z1^4 + 
        38*a0*b1^4*y2^4*z1^4 - 20*a0^2*b1^4*y2^4*z1^4 + 
        14*a2*b1^4*y2^4*z1^4 - 30*a0*a2*b1^4*y2^4*z1^4 + 
        12*a0^2*a2*b1^4*y2^4*z1^4 - 8*a2^2*b1^4*y2^4*z1^4 + 
        8*a0^2*a2^2*b1^4*y2^4*z1^4 + 2*b1^5*y2^4*z1^4 - 6*a0*b1^5*y2^4*z1^4 + 
        4*a0^2*b1^5*y2^4*z1^4 - 2*a2*b1^5*y2^4*z1^4 - 2*a0*a2*b1^5*y2^4*
         z1^4 - 4*a0^2*a2*b1^5*y2^4*z1^4 - 2*a0*b1^2*y2^5*z1^4 + 
        2*a0*a2*b1^2*y2^5*z1^4 + 2*a0*a2^2*b1^2*y2^5*z1^4 - 
        2*a0*a2^3*b1^2*y2^5*z1^4 + 4*a0*b1^3*y2^5*z1^4 - 
        4*a0*a2*b1^3*y2^5*z1^4 - 2*a0*b1^4*y2^5*z1^4 + 
        2*a0*a2*b1^4*y2^5*z1^4 + 6*a0*a2^3*b1^3*z1^5 - 6*a0*a2^4*b1^3*z1^5 - 
        10*a0*a2^3*b1^4*z1^5 + 6*a0*a2^4*b1^4*z1^5 + 4*a0*a2^3*b1^5*z1^5 + 
        8*a2^2*b1^2*y2*z1^5 + 14*a0*a2^2*b1^2*y2*z1^5 - 
        12*a0^2*a2^2*b1^2*y2*z1^5 - 16*a2^3*b1^2*y2*z1^5 - 
        28*a0*a2^3*b1^2*y2*z1^5 + 24*a0^2*a2^3*b1^2*y2*z1^5 + 
        8*a2^4*b1^2*y2*z1^5 + 14*a0*a2^4*b1^2*y2*z1^5 - 
        12*a0^2*a2^4*b1^2*y2*z1^5 - 16*a2^2*b1^3*y2*z1^5 - 
        26*a0*a2^2*b1^3*y2*z1^5 + 20*a0^2*a2^2*b1^3*y2*z1^5 + 
        24*a2^3*b1^3*y2*z1^5 + 24*a0*a2^3*b1^3*y2*z1^5 - 
        29*a0^2*a2^3*b1^3*y2*z1^5 - 8*a2^4*b1^3*y2*z1^5 + 
        2*a0*a2^4*b1^3*y2*z1^5 + 9*a0^2*a2^4*b1^3*y2*z1^5 + 
        8*a2^2*b1^4*y2*z1^5 + 20*a0*a2^2*b1^4*y2*z1^5 - 
        8*a0^2*a2^2*b1^4*y2*z1^5 - 8*a2^3*b1^4*y2*z1^5 - 
        2*a0*a2^3*b1^4*y2*z1^5 + 8*a0^2*a2^3*b1^4*y2*z1^5 - 
        6*a0*a2^4*b1^4*y2*z1^5 - 8*a0*a2^2*b1^5*y2*z1^5 - 
        4*a0*a2^3*b1^5*y2*z1^5 + 6*a2*b1*y2^2*z1^5 - 6*a0*a2*b1*y2^2*z1^5 - 
        2*a0^2*a2*b1*y2^2*z1^5 - 18*a2^2*b1*y2^2*z1^5 + 
        18*a0*a2^2*b1*y2^2*z1^5 + 6*a0^2*a2^2*b1*y2^2*z1^5 + 
        18*a2^3*b1*y2^2*z1^5 - 18*a0*a2^3*b1*y2^2*z1^5 - 
        6*a0^2*a2^3*b1*y2^2*z1^5 - 6*a2^4*b1*y2^2*z1^5 + 
        6*a0*a2^4*b1*y2^2*z1^5 + 2*a0^2*a2^4*b1*y2^2*z1^5 - 
        26*a2*b1^2*y2^2*z1^5 - 2*a0*a2*b1^2*y2^2*z1^5 + 
        12*a0^2*a2*b1^2*y2^2*z1^5 + 54*a2^2*b1^2*y2^2*z1^5 - 
        20*a0*a2^2*b1^2*y2^2*z1^5 - 11*a0^2*a2^2*b1^2*y2^2*z1^5 - 
        30*a2^3*b1^2*y2^2*z1^5 + 46*a0*a2^3*b1^2*y2^2*z1^5 - 
        14*a0^2*a2^3*b1^2*y2^2*z1^5 + 2*a2^4*b1^2*y2^2*z1^5 - 
        24*a0*a2^4*b1^2*y2^2*z1^5 + 13*a0^2*a2^4*b1^2*y2^2*z1^5 + 
        34*a2*b1^3*y2^2*z1^5 + 16*a0*a2*b1^3*y2^2*z1^5 - 
        18*a0^2*a2*b1^3*y2^2*z1^5 - 46*a2^2*b1^3*y2^2*z1^5 + 
        16*a0*a2^2*b1^3*y2^2*z1^5 + 5*a0^2*a2^2*b1^3*y2^2*z1^5 + 
        8*a2^3*b1^3*y2^2*z1^5 - 36*a0*a2^3*b1^3*y2^2*z1^5 + 
        22*a0^2*a2^3*b1^3*y2^2*z1^5 + 4*a2^4*b1^3*y2^2*z1^5 + 
        4*a0*a2^4*b1^3*y2^2*z1^5 - 9*a0^2*a2^4*b1^3*y2^2*z1^5 - 
        14*a2*b1^4*y2^2*z1^5 - 12*a0*a2*b1^4*y2^2*z1^5 + 
        8*a0^2*a2*b1^4*y2^2*z1^5 + 10*a2^2*b1^4*y2^2*z1^5 - 
        12*a0*a2^2*b1^4*y2^2*z1^5 + 4*a2^3*b1^4*y2^2*z1^5 + 
        12*a0*a2^3*b1^4*y2^2*z1^5 - 8*a0^2*a2^3*b1^4*y2^2*z1^5 + 
        4*a0*a2*b1^5*y2^2*z1^5 + 8*a0*a2^2*b1^5*y2^2*z1^5 - 6*b1*y2^3*z1^5 + 
        6*a0*b1*y2^3*z1^5 + 16*a2*b1*y2^3*z1^5 - 16*a0*a2*b1*y2^3*z1^5 + 
        2*a0^2*a2*b1*y2^3*z1^5 - 12*a2^2*b1*y2^3*z1^5 + 
        12*a0*a2^2*b1*y2^3*z1^5 - 6*a0^2*a2^2*b1*y2^3*z1^5 + 
        6*a0^2*a2^3*b1*y2^3*z1^5 + 2*a2^4*b1*y2^3*z1^5 - 
        2*a0*a2^4*b1*y2^3*z1^5 - 2*a0^2*a2^4*b1*y2^3*z1^5 + 
        18*b1^2*y2^3*z1^5 - 10*a0*b1^2*y2^3*z1^5 - 32*a2*b1^2*y2^3*z1^5 + 
        40*a0*a2*b1^2*y2^3*z1^5 - 12*a0^2*a2*b1^2*y2^3*z1^5 + 
        8*a2^2*b1^2*y2^3*z1^5 - 44*a0*a2^2*b1^2*y2^3*z1^5 + 
        23*a0^2*a2^2*b1^2*y2^3*z1^5 + 8*a2^3*b1^2*y2^3*z1^5 + 
        8*a0*a2^3*b1^2*y2^3*z1^5 - 10*a0^2*a2^3*b1^2*y2^3*z1^5 - 
        2*a2^4*b1^2*y2^3*z1^5 + 6*a0*a2^4*b1^2*y2^3*z1^5 - 
        a0^2*a2^4*b1^2*y2^3*z1^5 - 18*b1^3*y2^3*z1^5 + 2*a0*b1^3*y2^3*z1^5 + 
        16*a2*b1^3*y2^3*z1^5 - 30*a0*a2*b1^3*y2^3*z1^5 + 
        18*a0^2*a2*b1^3*y2^3*z1^5 + 10*a2^2*b1^3*y2^3*z1^5 + 
        26*a0*a2^2*b1^3*y2^3*z1^5 - 25*a0^2*a2^2*b1^3*y2^3*z1^5 - 
        8*a2^3*b1^3*y2^3*z1^5 + 2*a0*a2^3*b1^3*y2^3*z1^5 + 
        7*a0^2*a2^3*b1^3*y2^3*z1^5 + 6*b1^4*y2^3*z1^5 + 2*a0*b1^4*y2^3*z1^5 + 
        10*a0*a2*b1^4*y2^3*z1^5 - 8*a0^2*a2*b1^4*y2^3*z1^5 - 
        6*a2^2*b1^4*y2^3*z1^5 - 8*a0*a2^2*b1^4*y2^3*z1^5 + 
        8*a0^2*a2^2*b1^4*y2^3*z1^5 - 4*a0*a2*b1^5*y2^3*z1^5 + 
        2*b1*y2^4*z1^5 - 2*a0*b1*y2^4*z1^5 - 6*a2*b1*y2^4*z1^5 + 
        6*a0*a2*b1*y2^4*z1^5 + 6*a2^2*b1*y2^4*z1^5 - 6*a0*a2^2*b1*y2^4*z1^5 - 
        2*a2^3*b1*y2^4*z1^5 + 2*a0*a2^3*b1*y2^4*z1^5 - 6*b1^2*y2^4*z1^5 + 
        2*a0*b1^2*y2^4*z1^5 + 14*a2*b1^2*y2^4*z1^5 - 10*a0*a2*b1^2*y2^4*
         z1^5 - 10*a2^2*b1^2*y2^4*z1^5 + 14*a0*a2^2*b1^2*y2^4*z1^5 + 
        2*a2^3*b1^2*y2^4*z1^5 - 6*a0*a2^3*b1^2*y2^4*z1^5 + 6*b1^3*y2^4*z1^5 + 
        2*a0*b1^3*y2^4*z1^5 - 10*a2*b1^3*y2^4*z1^5 + 2*a0*a2*b1^3*y2^4*z1^5 + 
        4*a2^2*b1^3*y2^4*z1^5 - 4*a0*a2^2*b1^3*y2^4*z1^5 - 2*b1^4*y2^4*z1^5 - 
        2*a0*b1^4*y2^4*z1^5 + 2*a2*b1^4*y2^4*z1^5 + 2*a0*a2*b1^4*y2^4*z1^5 - 
        2*a2^2*b1^2*y2*z1^6 - 2*a0*a2^2*b1^2*y2*z1^6 + 4*a2^3*b1^2*y2*z1^6 + 
        4*a0*a2^3*b1^2*y2*z1^6 - 2*a2^4*b1^2*y2*z1^6 - 
        2*a0*a2^4*b1^2*y2*z1^6 + 4*a2^2*b1^3*y2*z1^6 + 
        2*a0*a2^2*b1^3*y2*z1^6 - 6*a2^3*b1^3*y2*z1^6 - 
        2*a0*a2^3*b1^3*y2*z1^6 + 2*a2^4*b1^3*y2*z1^6 - 2*a2^2*b1^4*y2*z1^6 + 
        2*a2^3*b1^4*y2*z1^6 - 2*a2*b1*y2^2*z1^6 + 2*a0*a2*b1*y2^2*z1^6 + 
        6*a2^2*b1*y2^2*z1^6 - 6*a0*a2^2*b1*y2^2*z1^6 - 6*a2^3*b1*y2^2*z1^6 + 
        6*a0*a2^3*b1*y2^2*z1^6 + 2*a2^4*b1*y2^2*z1^6 - 
        2*a0*a2^4*b1*y2^2*z1^6 + 8*a2*b1^2*y2^2*z1^6 - 
        2*a0*a2*b1^2*y2^2*z1^6 - 18*a2^2*b1^2*y2^2*z1^6 + 
        8*a0*a2^2*b1^2*y2^2*z1^6 + 12*a2^3*b1^2*y2^2*z1^6 - 
        10*a0*a2^3*b1^2*y2^2*z1^6 - 2*a2^4*b1^2*y2^2*z1^6 + 
        4*a0*a2^4*b1^2*y2^2*z1^6 - 10*a2*b1^3*y2^2*z1^6 + 
        16*a2^2*b1^3*y2^2*z1^6 - 4*a0*a2^2*b1^3*y2^2*z1^6 - 
        6*a2^3*b1^3*y2^2*z1^6 + 4*a0*a2^3*b1^3*y2^2*z1^6 + 
        4*a2*b1^4*y2^2*z1^6 - 4*a2^2*b1^4*y2^2*z1^6 + 2*b1*y2^3*z1^6 - 
        2*a0*b1*y2^3*z1^6 - 6*a2*b1*y2^3*z1^6 + 6*a0*a2*b1*y2^3*z1^6 + 
        6*a2^2*b1*y2^3*z1^6 - 6*a0*a2^2*b1*y2^3*z1^6 - 2*a2^3*b1*y2^3*z1^6 + 
        2*a0*a2^3*b1*y2^3*z1^6 - 6*b1^2*y2^3*z1^6 + 4*a0*b1^2*y2^3*z1^6 + 
        14*a2*b1^2*y2^3*z1^6 - 12*a0*a2*b1^2*y2^3*z1^6 - 
        10*a2^2*b1^2*y2^3*z1^6 + 12*a0*a2^2*b1^2*y2^3*z1^6 + 
        2*a2^3*b1^2*y2^3*z1^6 - 4*a0*a2^3*b1^2*y2^3*z1^6 + 6*b1^3*y2^3*z1^6 - 
        2*a0*b1^3*y2^3*z1^6 - 10*a2*b1^3*y2^3*z1^6 + 6*a0*a2*b1^3*y2^3*z1^6 + 
        4*a2^2*b1^3*y2^3*z1^6 - 4*a0*a2^2*b1^3*y2^3*z1^6 - 2*b1^4*y2^3*z1^6 + 
        2*a2*b1^4*y2^3*z1^6))/((-1 + a2)*a2*(-1 + b1)*(-1 + a2 + b1)*
       (-1 + y2)*(-1 + z1)^2*(-1 + y2 + z1)^2*
       (-(a2*b1) + a2*b1*y2 + a2*b1*z1 + y2*z1 - a2*y2*z1 - b1*y2*z1)^3)
 
finLog1 = {-((a0^2*y2^2*z1*(-(a2^3*b1^3) + a0*a2*b1^3*y2 + 2*a2^3*b1^3*y2 - 
         a0*a2*b1^4*y2 - a0^2*b1^3*y2^2 - a0*a2*b1^3*y2^2 + 
         a0^2*a2*b1^3*y2^2 - a0*a2^2*b1^3*y2^2 - a2^3*b1^3*y2^2 + 
         a0^2*b1^4*y2^2 + a0*a2*b1^4*y2^2 + a0^2*b1^3*y2^3 - 
         a0^2*a2*b1^3*y2^3 + a0*a2^2*b1^3*y2^3 - a0^2*b1^4*y2^3 - 
         a2^2*b1^2*z1 + a2^3*b1^2*z1 + a2^2*b1^3*z1 + 2*a2^3*b1^3*z1 - 
         2*a0*a2*b1^2*y2*z1 + 4*a2^2*b1^2*y2*z1 + 3*a0*a2^2*b1^2*y2*z1 - 
         4*a2^3*b1^2*y2*z1 - a0*a2^3*b1^2*y2*z1 + a0*a2*b1^3*y2*z1 - 
         4*a2^2*b1^3*y2*z1 - 2*a0*a2^2*b1^3*y2*z1 - 2*a2^3*b1^3*y2*z1 + 
         a0*a2*b1^4*y2*z1 + 3*a0^2*b1^2*y2^2*z1 - a0*a2*b1^2*y2^2*z1 - 
         5*a0^2*a2*b1^2*y2^2*z1 - 3*a2^2*b1^2*y2^2*z1 + 
         a0*a2^2*b1^2*y2^2*z1 + 2*a0^2*a2^2*b1^2*y2^2*z1 + 
         3*a2^3*b1^2*y2^2*z1 - 3*a0^2*b1^3*y2^2*z1 + 2*a0*a2*b1^3*y2^2*z1 + 
         2*a0^2*a2*b1^3*y2^2*z1 + 3*a2^2*b1^3*y2^2*z1 + 
         a0*a2^2*b1^3*y2^2*z1 - a0*a2*b1^4*y2^2*z1 - 2*a0^2*b1^2*y2^3*z1 + 
         2*a0*a2*b1^2*y2^3*z1 + 3*a0^2*a2*b1^2*y2^3*z1 - 
         2*a0*a2^2*b1^2*y2^3*z1 - a0^2*a2^2*b1^2*y2^3*z1 + 
         2*a0^2*b1^3*y2^3*z1 - 2*a0*a2*b1^3*y2^3*z1 - a0^2*a2*b1^3*y2^3*z1 + 
         2*a2^2*b1^2*z1^2 - 2*a2^3*b1^2*z1^2 - 2*a2^2*b1^3*z1^2 - 
         a2^3*b1^3*z1^2 + 2*a2*b1*y2*z1^2 + a0*a2*b1*y2*z1^2 - 
         4*a2^2*b1*y2*z1^2 - 2*a0*a2^2*b1*y2*z1^2 + 2*a2^3*b1*y2*z1^2 + 
         a0*a2^3*b1*y2*z1^2 - 4*a2*b1^2*y2*z1^2 + a0*a2*b1^2*y2*z1^2 - 
         2*a0*a2^2*b1^2*y2*z1^2 + 4*a2^3*b1^2*y2*z1^2 + 
         a0*a2^3*b1^2*y2*z1^2 + 2*a2*b1^3*y2*z1^2 - 2*a0*a2*b1^3*y2*z1^2 + 
         4*a2^2*b1^3*y2*z1^2 + 2*a0*a2^2*b1^3*y2*z1^2 - 3*a0^2*b1*y2^2*z1^2 - 
         3*a2*b1*y2^2*z1^2 + 7*a0^2*a2*b1*y2^2*z1^2 + 6*a2^2*b1*y2^2*z1^2 - 
         5*a0^2*a2^2*b1*y2^2*z1^2 - 3*a2^3*b1*y2^2*z1^2 + 
         a0^2*a2^3*b1*y2^2*z1^2 + 3*a0^2*b1^2*y2^2*z1^2 + 
         6*a2*b1^2*y2^2*z1^2 + a0*a2*b1^2*y2^2*z1^2 - 4*a0^2*a2*b1^2*y2^2*
          z1^2 - 6*a2^2*b1^2*y2^2*z1^2 - a0*a2^2*b1^2*y2^2*z1^2 + 
         a0^2*a2^2*b1^2*y2^2*z1^2 - 3*a2*b1^3*y2^2*z1^2 - 
         a0*a2*b1^3*y2^2*z1^2 + a0*b1*y2^3*z1^2 + a0^2*b1*y2^3*z1^2 - 
         2*a0*a2*b1*y2^3*z1^2 - 2*a0^2*a2*b1*y2^3*z1^2 + 
         a0*a2^2*b1*y2^3*z1^2 + a0^2*a2^2*b1*y2^3*z1^2 - 
         2*a0*b1^2*y2^3*z1^2 - a0^2*b1^2*y2^3*z1^2 + 2*a0*a2*b1^2*y2^3*z1^2 + 
         a0^2*a2*b1^2*y2^3*z1^2 + a0*b1^3*y2^3*z1^2 - a2^2*b1^2*z1^3 + 
         a2^3*b1^2*z1^3 + a2^2*b1^3*z1^3 - 2*a2*b1*y2*z1^3 - 
         a0*a2*b1*y2*z1^3 + 4*a2^2*b1*y2*z1^3 + 2*a0*a2^2*b1*y2*z1^3 - 
         2*a2^3*b1*y2*z1^3 - a0*a2^3*b1*y2*z1^3 + 4*a2*b1^2*y2*z1^3 + 
         a0*a2*b1^2*y2*z1^3 - 4*a2^2*b1^2*y2*z1^3 - a0*a2^2*b1^2*y2*z1^3 - 
         2*a2*b1^3*y2*z1^3 - y2^2*z1^3 + a0^2*y2^2*z1^3 + 3*a2*y2^2*z1^3 - 
         3*a0^2*a2*y2^2*z1^3 - 3*a2^2*y2^2*z1^3 + 3*a0^2*a2^2*y2^2*z1^3 + 
         a2^3*y2^2*z1^3 - a0^2*a2^3*y2^2*z1^3 + 3*b1*y2^2*z1^3 - 
         a0^2*b1*y2^2*z1^3 - 6*a2*b1*y2^2*z1^3 + 2*a0^2*a2*b1*y2^2*z1^3 + 
         3*a2^2*b1*y2^2*z1^3 - a0^2*a2^2*b1*y2^2*z1^3 - 3*b1^2*y2^2*z1^3 + 
         3*a2*b1^2*y2^2*z1^3 + b1^3*y2^2*z1^3))/
       (a2*(-(a2*b1) + a0*b1*y2 + a2*b1*z1 - a0*y2*z1 + a0*a2*y2*z1)*
        (-(a2*b1) + a2*b1*y2 + a2*b1*z1 + y2*z1 - a2*y2*z1 - b1*y2*z1)^2*
        (-(a2*b1) + a0*b1*y2 + a2*b1*y2 - a0*b1*y2^2 + a2*b1*z1 + y2*z1 - 
         a0*y2*z1 - a2*y2*z1 + a0*a2*y2*z1 - b1*y2*z1))), 
     -((a0*y2*z1*(a2*b1 - a2*b1^2 + a0*b1*y2 - a2*b1*y2 - a0*a2*b1*y2 - 
         a0*b1^2*y2 + a2*b1^2*y2 - a0*b1*y2^2 + a0*a2*b1*y2^2 + 
         a0*b1^2*y2^2 - a2*b1*z1 + a2*b1^2*z1 - y2*z1 - a0*y2*z1 + a2*y2*z1 + 
         a0*a2*y2*z1 + 2*b1*y2*z1 + a0*b1*y2*z1 - a2*b1*y2*z1 - b1^2*y2*z1 + 
         a0*y2^2*z1 - a0*a2*y2^2*z1 - a0*b1*y2^2*z1))/
       (a2*(-1 + y2)*(-(a2*b1) + a2*b1*y2 + a2*b1*z1 + y2*z1 - a2*y2*z1 - 
          b1*y2*z1)^2)), (a0^2*y2^2*z1*(-(a2^3*b1^3) + a0*a2*b1^3*y2 + 
        2*a2^3*b1^3*y2 - a0*a2*b1^4*y2 - a0^2*b1^3*y2^2 - a0*a2*b1^3*y2^2 + 
        a0^2*a2*b1^3*y2^2 - a0*a2^2*b1^3*y2^2 - a2^3*b1^3*y2^2 + 
        a0^2*b1^4*y2^2 + a0*a2*b1^4*y2^2 + a0^2*b1^3*y2^3 - 
        a0^2*a2*b1^3*y2^3 + a0*a2^2*b1^3*y2^3 - a0^2*b1^4*y2^3 - 
        a2^2*b1^2*z1 + a2^3*b1^2*z1 + a2^2*b1^3*z1 + 2*a2^3*b1^3*z1 - 
        2*a0*a2*b1^2*y2*z1 + 4*a2^2*b1^2*y2*z1 + 3*a0*a2^2*b1^2*y2*z1 - 
        4*a2^3*b1^2*y2*z1 - a0*a2^3*b1^2*y2*z1 + a0*a2*b1^3*y2*z1 - 
        4*a2^2*b1^3*y2*z1 - 2*a0*a2^2*b1^3*y2*z1 - 2*a2^3*b1^3*y2*z1 + 
        a0*a2*b1^4*y2*z1 + 3*a0^2*b1^2*y2^2*z1 - a0*a2*b1^2*y2^2*z1 - 
        5*a0^2*a2*b1^2*y2^2*z1 - 3*a2^2*b1^2*y2^2*z1 + a0*a2^2*b1^2*y2^2*z1 + 
        2*a0^2*a2^2*b1^2*y2^2*z1 + 3*a2^3*b1^2*y2^2*z1 - 
        3*a0^2*b1^3*y2^2*z1 + 2*a0*a2*b1^3*y2^2*z1 + 2*a0^2*a2*b1^3*y2^2*z1 + 
        3*a2^2*b1^3*y2^2*z1 + a0*a2^2*b1^3*y2^2*z1 - a0*a2*b1^4*y2^2*z1 - 
        2*a0^2*b1^2*y2^3*z1 + 2*a0*a2*b1^2*y2^3*z1 + 3*a0^2*a2*b1^2*y2^3*z1 - 
        2*a0*a2^2*b1^2*y2^3*z1 - a0^2*a2^2*b1^2*y2^3*z1 + 
        2*a0^2*b1^3*y2^3*z1 - 2*a0*a2*b1^3*y2^3*z1 - a0^2*a2*b1^3*y2^3*z1 + 
        2*a2^2*b1^2*z1^2 - 2*a2^3*b1^2*z1^2 - 2*a2^2*b1^3*z1^2 - 
        a2^3*b1^3*z1^2 + 2*a2*b1*y2*z1^2 + a0*a2*b1*y2*z1^2 - 
        4*a2^2*b1*y2*z1^2 - 2*a0*a2^2*b1*y2*z1^2 + 2*a2^3*b1*y2*z1^2 + 
        a0*a2^3*b1*y2*z1^2 - 4*a2*b1^2*y2*z1^2 + a0*a2*b1^2*y2*z1^2 - 
        2*a0*a2^2*b1^2*y2*z1^2 + 4*a2^3*b1^2*y2*z1^2 + a0*a2^3*b1^2*y2*z1^2 + 
        2*a2*b1^3*y2*z1^2 - 2*a0*a2*b1^3*y2*z1^2 + 4*a2^2*b1^3*y2*z1^2 + 
        2*a0*a2^2*b1^3*y2*z1^2 - 3*a0^2*b1*y2^2*z1^2 - 3*a2*b1*y2^2*z1^2 + 
        7*a0^2*a2*b1*y2^2*z1^2 + 6*a2^2*b1*y2^2*z1^2 - 5*a0^2*a2^2*b1*y2^2*
         z1^2 - 3*a2^3*b1*y2^2*z1^2 + a0^2*a2^3*b1*y2^2*z1^2 + 
        3*a0^2*b1^2*y2^2*z1^2 + 6*a2*b1^2*y2^2*z1^2 + a0*a2*b1^2*y2^2*z1^2 - 
        4*a0^2*a2*b1^2*y2^2*z1^2 - 6*a2^2*b1^2*y2^2*z1^2 - 
        a0*a2^2*b1^2*y2^2*z1^2 + a0^2*a2^2*b1^2*y2^2*z1^2 - 
        3*a2*b1^3*y2^2*z1^2 - a0*a2*b1^3*y2^2*z1^2 + a0*b1*y2^3*z1^2 + 
        a0^2*b1*y2^3*z1^2 - 2*a0*a2*b1*y2^3*z1^2 - 2*a0^2*a2*b1*y2^3*z1^2 + 
        a0*a2^2*b1*y2^3*z1^2 + a0^2*a2^2*b1*y2^3*z1^2 - 2*a0*b1^2*y2^3*z1^2 - 
        a0^2*b1^2*y2^3*z1^2 + 2*a0*a2*b1^2*y2^3*z1^2 + 
        a0^2*a2*b1^2*y2^3*z1^2 + a0*b1^3*y2^3*z1^2 - a2^2*b1^2*z1^3 + 
        a2^3*b1^2*z1^3 + a2^2*b1^3*z1^3 - 2*a2*b1*y2*z1^3 - 
        a0*a2*b1*y2*z1^3 + 4*a2^2*b1*y2*z1^3 + 2*a0*a2^2*b1*y2*z1^3 - 
        2*a2^3*b1*y2*z1^3 - a0*a2^3*b1*y2*z1^3 + 4*a2*b1^2*y2*z1^3 + 
        a0*a2*b1^2*y2*z1^3 - 4*a2^2*b1^2*y2*z1^3 - a0*a2^2*b1^2*y2*z1^3 - 
        2*a2*b1^3*y2*z1^3 - y2^2*z1^3 + a0^2*y2^2*z1^3 + 3*a2*y2^2*z1^3 - 
        3*a0^2*a2*y2^2*z1^3 - 3*a2^2*y2^2*z1^3 + 3*a0^2*a2^2*y2^2*z1^3 + 
        a2^3*y2^2*z1^3 - a0^2*a2^3*y2^2*z1^3 + 3*b1*y2^2*z1^3 - 
        a0^2*b1*y2^2*z1^3 - 6*a2*b1*y2^2*z1^3 + 2*a0^2*a2*b1*y2^2*z1^3 + 
        3*a2^2*b1*y2^2*z1^3 - a0^2*a2^2*b1*y2^2*z1^3 - 3*b1^2*y2^2*z1^3 + 
        3*a2*b1^2*y2^2*z1^3 + b1^3*y2^2*z1^3))/
      (a2*(-(a2*b1) + a0*b1*y2 + a2*b1*z1 - a0*y2*z1 + a0*a2*y2*z1)*
       (-(a2*b1) + a2*b1*y2 + a2*b1*z1 + y2*z1 - a2*y2*z1 - b1*y2*z1)^2*
       (-(a2*b1) + a0*b1*y2 + a2*b1*y2 - a0*b1*y2^2 + a2*b1*z1 + y2*z1 - 
        a0*y2*z1 - a2*y2*z1 + a0*a2*y2*z1 - b1*y2*z1)), 
     (a0*(a2^3*b1^3 - a0*a2^2*b1^3*y2 - 3*a2^3*b1^3*y2 + 
        3*a0*a2^2*b1^3*y2^2 + 3*a2^3*b1^3*y2^2 - 3*a0*a2^2*b1^3*y2^3 - 
        a2^3*b1^3*y2^3 + a0*a2^2*b1^3*y2^4 - 3*a2^3*b1^3*z1 - 
        3*a2^2*b1^2*y2*z1 + 2*a0*a2^2*b1^2*y2*z1 + 3*a2^3*b1^2*y2*z1 - 
        2*a0*a2^3*b1^2*y2*z1 + 3*a2^2*b1^3*y2*z1 + 2*a0*a2^2*b1^3*y2*z1 + 
        6*a2^3*b1^3*y2*z1 + 2*a0*a2*b1^2*y2^2*z1 + 6*a2^2*b1^2*y2^2*z1 - 
        7*a0*a2^2*b1^2*y2^2*z1 - 6*a2^3*b1^2*y2^2*z1 + 5*a0*a2^3*b1^2*y2^2*
         z1 - 2*a0*a2*b1^3*y2^2*z1 - 6*a2^2*b1^3*y2^2*z1 - 
        4*a0*a2^2*b1^3*y2^2*z1 - 3*a2^3*b1^3*y2^2*z1 - a0^2*b1^2*y2^3*z1 - 
        4*a0*a2*b1^2*y2^3*z1 + 2*a0^2*a2*b1^2*y2^3*z1 - 3*a2^2*b1^2*y2^3*z1 + 
        8*a0*a2^2*b1^2*y2^3*z1 - a0^2*a2^2*b1^2*y2^3*z1 + 
        3*a2^3*b1^2*y2^3*z1 - 4*a0*a2^3*b1^2*y2^3*z1 + a0^2*b1^3*y2^3*z1 + 
        4*a0*a2*b1^3*y2^3*z1 - a0^2*a2*b1^3*y2^3*z1 + 3*a2^2*b1^3*y2^3*z1 + 
        2*a0*a2^2*b1^3*y2^3*z1 + 2*a0^2*b1^2*y2^4*z1 + 2*a0*a2*b1^2*y2^4*z1 - 
        4*a0^2*a2*b1^2*y2^4*z1 - 3*a0*a2^2*b1^2*y2^4*z1 + 
        2*a0^2*a2^2*b1^2*y2^4*z1 + a0*a2^3*b1^2*y2^4*z1 - 
        2*a0^2*b1^3*y2^4*z1 - 2*a0*a2*b1^3*y2^4*z1 + 2*a0^2*a2*b1^3*y2^4*z1 - 
        a0^2*b1^2*y2^5*z1 + 2*a0^2*a2*b1^2*y2^5*z1 - a0^2*a2^2*b1^2*y2^5*z1 + 
        a0^2*b1^3*y2^5*z1 - a0^2*a2*b1^3*y2^5*z1 + 3*a2^3*b1^3*z1^2 + 
        6*a2^2*b1^2*y2*z1^2 - 4*a0*a2^2*b1^2*y2*z1^2 - 6*a2^3*b1^2*y2*z1^2 + 
        4*a0*a2^3*b1^2*y2*z1^2 - 6*a2^2*b1^3*y2*z1^2 - a0*a2^2*b1^3*y2*z1^2 - 
        3*a2^3*b1^3*y2*z1^2 + 3*a2*b1*y2^2*z1^2 - 4*a0*a2*b1*y2^2*z1^2 - 
        6*a2^2*b1*y2^2*z1^2 + 8*a0*a2^2*b1*y2^2*z1^2 + 3*a2^3*b1*y2^2*z1^2 - 
        4*a0*a2^3*b1*y2^2*z1^2 - 6*a2*b1^2*y2^2*z1^2 + 
        2*a0*a2*b1^2*y2^2*z1^2 + 4*a0*a2^2*b1^2*y2^2*z1^2 + 
        6*a2^3*b1^2*y2^2*z1^2 - 6*a0*a2^3*b1^2*y2^2*z1^2 + 
        3*a2*b1^3*y2^2*z1^2 + 2*a0*a2*b1^3*y2^2*z1^2 + 
        6*a2^2*b1^3*y2^2*z1^2 + a0*a2^2*b1^3*y2^2*z1^2 - a0*b1*y2^3*z1^2 + 
        2*a0^2*b1*y2^3*z1^2 - 3*a2*b1*y2^3*z1^2 + 8*a0*a2*b1*y2^3*z1^2 - 
        5*a0^2*a2*b1*y2^3*z1^2 + 6*a2^2*b1*y2^3*z1^2 - 
        13*a0*a2^2*b1*y2^3*z1^2 + 4*a0^2*a2^2*b1*y2^3*z1^2 - 
        3*a2^3*b1*y2^3*z1^2 + 6*a0*a2^3*b1*y2^3*z1^2 - 
        a0^2*a2^3*b1*y2^3*z1^2 + 2*a0*b1^2*y2^3*z1^2 - 
        2*a0^2*b1^2*y2^3*z1^2 + 6*a2*b1^2*y2^3*z1^2 - 6*a0*a2*b1^2*y2^3*
         z1^2 + 3*a0^2*a2*b1^2*y2^3*z1^2 - 6*a2^2*b1^2*y2^3*z1^2 + 
        2*a0*a2^2*b1^2*y2^3*z1^2 - a0^2*a2^2*b1^2*y2^3*z1^2 + 
        2*a0*a2^3*b1^2*y2^3*z1^2 - a0*b1^3*y2^3*z1^2 - 3*a2*b1^3*y2^3*z1^2 - 
        2*a0*a2*b1^3*y2^3*z1^2 + a0*b1*y2^4*z1^2 - 3*a0^2*b1*y2^4*z1^2 - 
        4*a0*a2*b1*y2^4*z1^2 + 7*a0^2*a2*b1*y2^4*z1^2 + 
        5*a0*a2^2*b1*y2^4*z1^2 - 5*a0^2*a2^2*b1*y2^4*z1^2 - 
        2*a0*a2^3*b1*y2^4*z1^2 + a0^2*a2^3*b1*y2^4*z1^2 - 
        2*a0*b1^2*y2^4*z1^2 + 3*a0^2*b1^2*y2^4*z1^2 + 4*a0*a2*b1^2*y2^4*
         z1^2 - 4*a0^2*a2*b1^2*y2^4*z1^2 - 2*a0*a2^2*b1^2*y2^4*z1^2 + 
        a0^2*a2^2*b1^2*y2^4*z1^2 + a0*b1^3*y2^4*z1^2 + a0^2*b1*y2^5*z1^2 - 
        2*a0^2*a2*b1*y2^5*z1^2 + a0^2*a2^2*b1*y2^5*z1^2 - 
        a0^2*b1^2*y2^5*z1^2 + a0^2*a2*b1^2*y2^5*z1^2 - a2^3*b1^3*z1^3 - 
        3*a2^2*b1^2*y2*z1^3 + 2*a0*a2^2*b1^2*y2*z1^3 + 3*a2^3*b1^2*y2*z1^3 - 
        2*a0*a2^3*b1^2*y2*z1^3 + 3*a2^2*b1^3*y2*z1^3 - 3*a2*b1*y2^2*z1^3 + 
        4*a0*a2*b1*y2^2*z1^3 + 6*a2^2*b1*y2^2*z1^3 - 8*a0*a2^2*b1*y2^2*z1^3 - 
        3*a2^3*b1*y2^2*z1^3 + 4*a0*a2^3*b1*y2^2*z1^3 + 6*a2*b1^2*y2^2*z1^3 - 
        4*a0*a2*b1^2*y2^2*z1^3 - 6*a2^2*b1^2*y2^2*z1^3 + 
        3*a0*a2^2*b1^2*y2^2*z1^3 + a0*a2^3*b1^2*y2^2*z1^3 - 
        3*a2*b1^3*y2^2*z1^3 - y2^3*z1^3 + 2*a0*y2^3*z1^3 - a0^2*y2^3*z1^3 + 
        3*a2*y2^3*z1^3 - 6*a0*a2*y2^3*z1^3 + 3*a0^2*a2*y2^3*z1^3 - 
        3*a2^2*y2^3*z1^3 + 6*a0*a2^2*y2^3*z1^3 - 3*a0^2*a2^2*y2^3*z1^3 + 
        a2^3*y2^3*z1^3 - 2*a0*a2^3*y2^3*z1^3 + a0^2*a2^3*y2^3*z1^3 + 
        3*b1*y2^3*z1^3 - 4*a0*b1*y2^3*z1^3 + a0^2*b1*y2^3*z1^3 - 
        6*a2*b1*y2^3*z1^3 + 6*a0*a2*b1*y2^3*z1^3 - 2*a0^2*a2*b1*y2^3*z1^3 + 
        3*a2^2*b1*y2^3*z1^3 + a0^2*a2^2*b1*y2^3*z1^3 - 
        2*a0*a2^3*b1*y2^3*z1^3 - 3*b1^2*y2^3*z1^3 + 2*a0*b1^2*y2^3*z1^3 + 
        3*a2*b1^2*y2^3*z1^3 - 2*a0*a2^2*b1^2*y2^3*z1^3 + b1^3*y2^3*z1^3 - 
        a0*y2^4*z1^3 + a0^2*y2^4*z1^3 + 3*a0*a2*y2^4*z1^3 - 
        3*a0^2*a2*y2^4*z1^3 - 3*a0*a2^2*y2^4*z1^3 + 3*a0^2*a2^2*y2^4*z1^3 + 
        a0*a2^3*y2^4*z1^3 - a0^2*a2^3*y2^4*z1^3 + 2*a0*b1*y2^4*z1^3 - 
        a0^2*b1*y2^4*z1^3 - 4*a0*a2*b1*y2^4*z1^3 + 2*a0^2*a2*b1*y2^4*z1^3 + 
        2*a0*a2^2*b1*y2^4*z1^3 - a0^2*a2^2*b1*y2^4*z1^3 - a0*b1^2*y2^4*z1^3 + 
        a0*a2*b1^2*y2^4*z1^3))/((-1 + a2)*a2*(-1 + y2)*
       (-(a2*b1) + a2*b1*y2 + a2*b1*z1 + y2*z1 - a2*y2*z1 - b1*y2*z1)^2*
       (-(a2*b1) + a0*b1*y2 + a2*b1*y2 - a0*b1*y2^2 + a2*b1*z1 + y2*z1 - 
        a0*y2*z1 - a2*y2*z1 + a0*a2*y2*z1 - b1*y2*z1)), 
     (a0*y2*z1*(a2*b1 - a2*b1^2 - a0*b1*y2 - 2*a0*a2*b1*y2 + a0*b1^2*y2 + 
        2*a0^2*b1*y2^2 + a0*a2*b1*y2^2 - a0^2*b1*y2^3 - a2*b1*z1 + 
        a2*b1^2*z1 + 2*a0*a2*b1*y2*z1 + a0*y2^2*z1 - a0^2*y2^2*z1 - 
        a0*a2*y2^2*z1 + a0^2*a2*y2^2*z1 - a0*b1*y2^2*z1))/
      (a2*(-1 + y2)*(-(a2*b1) + a0*b1*y2 + a2*b1*z1 - a0*y2*z1 + a0*a2*y2*z1)*
       (-(a2*b1) + a0*b1*y2 + a2*b1*y2 - a0*b1*y2^2 + a2*b1*z1 + y2*z1 - 
        a0*y2*z1 - a2*y2*z1 + a0*a2*y2*z1 - b1*y2*z1)), 
     (a0*(-(a2^3*b1^3) + a0*a2^2*b1^3*y2 + a2^3*b1^3*y2 - a0*a2^2*b1^3*y2^2 + 
        3*a2^3*b1^3*z1 + a2^2*b1^2*y2*z1 - 2*a0*a2^2*b1^2*y2*z1 - 
        a2^3*b1^2*y2*z1 + 2*a0*a2^3*b1^2*y2*z1 - a2^2*b1^3*y2*z1 - 
        2*a0*a2^2*b1^3*y2*z1 - 2*a2^3*b1^3*y2*z1 - 2*a0*a2*b1^2*y2^2*z1 + 
        6*a0*a2^2*b1^2*y2^2*z1 - 4*a0*a2^3*b1^2*y2^2*z1 + 
        2*a0*a2*b1^3*y2^2*z1 + a0^2*b1^2*y2^3*z1 - 2*a0^2*a2*b1^2*y2^3*z1 - 
        a0*a2^2*b1^2*y2^3*z1 + a0^2*a2^2*b1^2*y2^3*z1 + 
        a0*a2^3*b1^2*y2^3*z1 - a0^2*b1^3*y2^3*z1 + a0^2*a2*b1^3*y2^3*z1 - 
        3*a2^3*b1^3*z1^2 - 2*a2^2*b1^2*y2*z1^2 + 4*a0*a2^2*b1^2*y2*z1^2 + 
        2*a2^3*b1^2*y2*z1^2 - 4*a0*a2^3*b1^2*y2*z1^2 + 2*a2^2*b1^3*y2*z1^2 + 
        a0*a2^2*b1^3*y2*z1^2 + a2^3*b1^3*y2*z1^2 + 4*a0*a2*b1*y2^2*z1^2 - 
        8*a0*a2^2*b1*y2^2*z1^2 + 4*a0*a2^3*b1*y2^2*z1^2 - 
        2*a0*a2*b1^2*y2^2*z1^2 - 2*a0*a2^2*b1^2*y2^2*z1^2 + 
        4*a0*a2^3*b1^2*y2^2*z1^2 - 2*a0*a2*b1^3*y2^2*z1^2 + 
        a0*a2^2*b1^3*y2^2*z1^2 - 2*a0^2*b1*y2^3*z1^2 - 2*a0*a2*b1*y2^3*z1^2 + 
        5*a0^2*a2*b1*y2^3*z1^2 + 4*a0*a2^2*b1*y2^3*z1^2 - 
        4*a0^2*a2^2*b1*y2^3*z1^2 - 2*a0*a2^3*b1*y2^3*z1^2 + 
        a0^2*a2^3*b1*y2^3*z1^2 + 2*a0^2*b1^2*y2^3*z1^2 + 
        2*a0*a2*b1^2*y2^3*z1^2 - 3*a0^2*a2*b1^2*y2^3*z1^2 - 
        2*a0*a2^2*b1^2*y2^3*z1^2 + a0^2*a2^2*b1^2*y2^3*z1^2 + 
        a2^3*b1^3*z1^3 + a2^2*b1^2*y2*z1^3 - 2*a0*a2^2*b1^2*y2*z1^3 - 
        a2^3*b1^2*y2*z1^3 + 2*a0*a2^3*b1^2*y2*z1^3 - a2^2*b1^3*y2*z1^3 - 
        4*a0*a2*b1*y2^2*z1^3 + 8*a0*a2^2*b1*y2^2*z1^3 - 
        4*a0*a2^3*b1*y2^2*z1^3 + 4*a0*a2*b1^2*y2^2*z1^3 - 
        4*a0*a2^2*b1^2*y2^2*z1^3 - a0*y2^3*z1^3 + a0^2*y2^3*z1^3 + 
        3*a0*a2*y2^3*z1^3 - 3*a0^2*a2*y2^3*z1^3 - 3*a0*a2^2*y2^3*z1^3 + 
        3*a0^2*a2^2*y2^3*z1^3 + a0*a2^3*y2^3*z1^3 - a0^2*a2^3*y2^3*z1^3 + 
        2*a0*b1*y2^3*z1^3 - a0^2*b1*y2^3*z1^3 - 4*a0*a2*b1*y2^3*z1^3 + 
        2*a0^2*a2*b1*y2^3*z1^3 + 2*a0*a2^2*b1*y2^3*z1^3 - 
        a0^2*a2^2*b1*y2^3*z1^3 - a0*b1^2*y2^3*z1^3 + a0*a2*b1^2*y2^3*z1^3))/
      ((-1 + a2)*a2*(-(a2*b1) + a0*b1*y2 + a2*b1*z1 - a0*y2*z1 + a0*a2*y2*z1)*
       (-(a2*b1) + a2*b1*y2 + a2*b1*z1 + y2*z1 - a2*y2*z1 - b1*y2*z1)^2), 
     -((a0^2*y2*z1*(a2^2*b1^2 - 2*a2^2*b1^2*y2 - a0*b1^2*y2^2 + 
         a0*a2*b1^2*y2^2 + a2^2*b1^2*y2^2 + a0*b1^3*y2^2 + a0*b1^2*y2^3 - 
         a0*a2*b1^2*y2^3 - a0*b1^3*y2^3 - 2*a2^2*b1^2*z1 - 2*a2*b1*y2*z1 + 
         2*a2^2*b1*y2*z1 + 2*a2*b1^2*y2*z1 + 2*a2^2*b1^2*y2*z1 + 
         2*a0*b1*y2^2*z1 + 2*a2*b1*y2^2*z1 - 3*a0*a2*b1*y2^2*z1 - 
         2*a2^2*b1*y2^2*z1 + a0*a2^2*b1*y2^2*z1 - 2*a0*b1^2*y2^2*z1 - 
         2*a2*b1^2*y2^2*z1 + a0*a2*b1^2*y2^2*z1 - a0*b1*y2^3*z1 + 
         a0*a2*b1*y2^3*z1 + a0*b1^2*y2^3*z1 + a2^2*b1^2*z1^2 + 
         2*a2*b1*y2*z1^2 - 2*a2^2*b1*y2*z1^2 - 2*a2*b1^2*y2*z1^2 + 
         y2^2*z1^2 - a0*y2^2*z1^2 - 2*a2*y2^2*z1^2 + 2*a0*a2*y2^2*z1^2 + 
         a2^2*y2^2*z1^2 - a0*a2^2*y2^2*z1^2 - 2*b1*y2^2*z1^2 + 
         a0*b1*y2^2*z1^2 + 2*a2*b1*y2^2*z1^2 - a0*a2*b1*y2^2*z1^2 + 
         b1^2*y2^2*z1^2))/(a2*(-(a2*b1) + a2*b1*y2 + a2*b1*z1 + y2*z1 - 
          a2*y2*z1 - b1*y2*z1)^2*(-(a2*b1) + a0*b1*y2 + a2*b1*y2 - 
         a0*b1*y2^2 + a2*b1*z1 + y2*z1 - a0*y2*z1 - a2*y2*z1 + a0*a2*y2*z1 - 
         b1*y2*z1))), -((a0*(a2^2*b1^2 - 2*a0*a2*b1^2*y2 + a0^2*b1^2*y2^2 - 
         2*a2^2*b1^2*z1 + 2*a0*a2*b1*y2*z1 - 2*a0*a2^2*b1*y2*z1 + 
         2*a0*a2*b1^2*y2*z1 - 2*a0^2*b1*y2^2*z1 - a0*a2*b1*y2^2*z1 + 
         2*a0^2*a2*b1*y2^2*z1 + a0*a2^2*b1*y2^2*z1 + a0^2*b1*y2^3*z1 - 
         a0^2*a2*b1*y2^3*z1 + a2^2*b1^2*z1^2 - 2*a0*a2*b1*y2*z1^2 + 
         2*a0*a2^2*b1*y2*z1^2 - a0*y2^2*z1^2 + a0^2*y2^2*z1^2 + 
         2*a0*a2*y2^2*z1^2 - 2*a0^2*a2*y2^2*z1^2 - a0*a2^2*y2^2*z1^2 + 
         a0^2*a2^2*y2^2*z1^2 + a0*b1*y2^2*z1^2 - a0*a2*b1*y2^2*z1^2))/
       ((-1 + a2)*a2*(-(a2*b1) + a0*b1*y2 + a2*b1*z1 - a0*y2*z1 + 
         a0*a2*y2*z1)*(-(a2*b1) + a0*b1*y2 + a2*b1*y2 - a0*b1*y2^2 + 
         a2*b1*z1 + y2*z1 - a0*y2*z1 - a2*y2*z1 + a0*a2*y2*z1 - b1*y2*z1)))}
 
finLog2 = {-((a0^2*y2^2*z1*(a0*a2^4*b1^4 - a0^2*a2^2*b1^4*y2 + 
         a0*a2^3*b1^4*y2 - a0^2*a2^3*b1^4*y2 - a2^4*b1^4*y2 - 
         2*a0*a2^4*b1^4*y2 + a0^2*a2^2*b1^5*y2 + a0^3*a2*b1^4*y2^2 + 
         a0^2*a2^2*b1^4*y2^2 - a0*a2^3*b1^4*y2^2 + 2*a0^2*a2^3*b1^4*y2^2 + 
         2*a2^4*b1^4*y2^2 + a0*a2^4*b1^4*y2^2 - a0^3*a2*b1^5*y2^2 - 
         2*a0^2*a2^2*b1^5*y2^2 - 2*a0^3*a2*b1^4*y2^3 + a0^2*a2^2*b1^4*y2^3 - 
         a0*a2^3*b1^4*y2^3 - a0^2*a2^3*b1^4*y2^3 - a2^4*b1^4*y2^3 + 
         2*a0^3*a2*b1^5*y2^3 + a0^2*a2^2*b1^5*y2^3 + a0^3*a2*b1^4*y2^4 - 
         a0^2*a2^2*b1^4*y2^4 + a0*a2^3*b1^4*y2^4 - a0^3*a2*b1^5*y2^4 - 
         a2^3*b1^4*z1 + 2*a2^4*b1^4*z1 - 4*a0*a2^4*b1^4*z1 + 
         2*a2^2*b1^3*y2*z1 + 2*a0*a2^2*b1^3*y2*z1 + 2*a0^2*a2^2*b1^3*y2*z1 - 
         6*a2^3*b1^3*y2*z1 - 6*a0*a2^3*b1^3*y2*z1 - a0^2*a2^3*b1^3*y2*z1 + 
         4*a2^4*b1^3*y2*z1 + 4*a0*a2^4*b1^3*y2*z1 - a0^2*a2^4*b1^3*y2*z1 - 
         2*a2^2*b1^4*y2*z1 + 6*a2^3*b1^4*y2*z1 - 4*a0*a2^3*b1^4*y2*z1 + 
         5*a0^2*a2^3*b1^4*y2*z1 - 2*a2^4*b1^4*y2*z1 + 7*a0*a2^4*b1^4*y2*z1 - 
         a0*a2^2*b1^5*y2*z1 - 2*a0^2*a2^2*b1^5*y2*z1 + a0*a2^3*b1^5*y2*z1 - 
         4*a0*a2*b1^3*y2^2*z1 - 3*a0^3*a2*b1^3*y2^2*z1 - 
         2*a2^2*b1^3*y2^2*z1 + 4*a0*a2^2*b1^3*y2^2*z1 + a0^2*a2^2*b1^3*y2^2*
          z1 + 3*a0^3*a2^2*b1^3*y2^2*z1 + 10*a2^3*b1^3*y2^2*z1 + 
         5*a0*a2^3*b1^3*y2^2*z1 - 3*a0^2*a2^3*b1^3*y2^2*z1 - 
         8*a2^4*b1^3*y2^2*z1 - 5*a0*a2^4*b1^3*y2^2*z1 + 2*a0^2*a2^4*b1^3*y2^2*
          z1 + 4*a0*a2*b1^4*y2^2*z1 - 2*a0^2*a2*b1^4*y2^2*z1 + 
         2*a0^3*a2*b1^4*y2^2*z1 + 2*a2^2*b1^4*y2^2*z1 - 3*a0*a2^2*b1^4*y2^2*
          z1 + 3*a0^2*a2^2*b1^4*y2^2*z1 - 3*a0^3*a2^2*b1^4*y2^2*z1 - 
         9*a2^3*b1^4*y2^2*z1 + 5*a0*a2^3*b1^4*y2^2*z1 - 8*a0^2*a2^3*b1^4*y2^2*
          z1 - 3*a0*a2^4*b1^4*y2^2*z1 + 2*a0^2*a2*b1^5*y2^2*z1 + 
         a0^3*a2*b1^5*y2^2*z1 + a0*a2^2*b1^5*y2^2*z1 + 2*a0^2*a2^2*b1^5*y2^2*
          z1 - a0*a2^3*b1^5*y2^2*z1 + 2*a0^2*b1^3*y2^3*z1 - 
         a0^3*b1^3*y2^3*z1 + 4*a0*a2*b1^3*y2^3*z1 - 2*a0^2*a2*b1^3*y2^3*z1 + 
         6*a0^3*a2*b1^3*y2^3*z1 - 9*a0*a2^2*b1^3*y2^3*z1 - 
         4*a0^2*a2^2*b1^3*y2^3*z1 - 5*a0^3*a2^2*b1^3*y2^3*z1 - 
         4*a2^3*b1^3*y2^3*z1 + 4*a0*a2^3*b1^3*y2^3*z1 + 5*a0^2*a2^3*b1^3*y2^3*
          z1 + 4*a2^4*b1^3*y2^3*z1 + a0*a2^4*b1^3*y2^3*z1 - 
         a0^2*a2^4*b1^3*y2^3*z1 - 2*a0^2*b1^4*y2^3*z1 + 2*a0^3*b1^4*y2^3*z1 - 
         4*a0*a2*b1^4*y2^3*z1 + 2*a0^2*a2*b1^4*y2^3*z1 - 
         5*a0^3*a2*b1^4*y2^3*z1 + 6*a0*a2^2*b1^4*y2^3*z1 - 
         4*a0^2*a2^2*b1^4*y2^3*z1 + 5*a0^3*a2^2*b1^4*y2^3*z1 + 
         4*a2^3*b1^4*y2^3*z1 - a0*a2^3*b1^4*y2^3*z1 + 3*a0^2*a2^3*b1^4*y2^3*
          z1 - a0^3*b1^5*y2^3*z1 - 2*a0^2*a2*b1^5*y2^3*z1 - 
         a0^3*a2*b1^5*y2^3*z1 - 2*a0^2*b1^3*y2^4*z1 + a0^3*b1^3*y2^4*z1 + 
         2*a0^2*a2*b1^3*y2^4*z1 - 3*a0^3*a2*b1^3*y2^4*z1 + 
         3*a0*a2^2*b1^3*y2^4*z1 + a0^2*a2^2*b1^3*y2^4*z1 + 
         2*a0^3*a2^2*b1^3*y2^4*z1 - 3*a0*a2^3*b1^3*y2^4*z1 - 
         a0^2*a2^3*b1^3*y2^4*z1 + 2*a0^2*b1^4*y2^4*z1 - 2*a0^3*b1^4*y2^4*z1 + 
         3*a0^3*a2*b1^4*y2^4*z1 - 3*a0*a2^2*b1^4*y2^4*z1 + 
         a0^2*a2^2*b1^4*y2^4*z1 - 2*a0^3*a2^2*b1^4*y2^4*z1 + 
         a0^3*b1^5*y2^4*z1 + 2*a2^3*b1^3*z1^2 - 2*a2^4*b1^3*z1^2 + 
         2*a2^3*b1^4*z1^2 - 6*a2^4*b1^4*z1^2 + 6*a0*a2^4*b1^4*z1^2 - 
         3*a2^2*b1^2*y2*z1^2 - 2*a0*a2^2*b1^2*y2*z1^2 - 
         a0^2*a2^2*b1^2*y2*z1^2 + 6*a2^3*b1^2*y2*z1^2 + 
         4*a0*a2^3*b1^2*y2*z1^2 + 2*a0^2*a2^3*b1^2*y2*z1^2 - 
         3*a2^4*b1^2*y2*z1^2 - 2*a0*a2^4*b1^2*y2*z1^2 - 
         a0^2*a2^4*b1^2*y2*z1^2 - 8*a0*a2^2*b1^3*y2*z1^2 - 
         3*a0^2*a2^2*b1^3*y2*z1^2 + 2*a2^3*b1^3*y2*z1^2 + 
         23*a0*a2^3*b1^3*y2*z1^2 - a0^2*a2^3*b1^3*y2*z1^2 - 
         2*a2^4*b1^3*y2*z1^2 - 15*a0*a2^4*b1^3*y2*z1^2 + 
         4*a0^2*a2^4*b1^3*y2*z1^2 + 3*a2^2*b1^4*y2*z1^2 + 
         4*a0*a2^2*b1^4*y2*z1^2 + 3*a0^2*a2^2*b1^4*y2*z1^2 - 
         8*a2^3*b1^4*y2*z1^2 + a0*a2^3*b1^4*y2*z1^2 - 7*a0^2*a2^3*b1^4*y2*
          z1^2 + 7*a2^4*b1^4*y2*z1^2 - 8*a0*a2^4*b1^4*y2*z1^2 + 
         2*a0*a2^2*b1^5*y2*z1^2 + a0^2*a2^2*b1^5*y2*z1^2 - 
         2*a0*a2^3*b1^5*y2*z1^2 - 2*a2*b1^2*y2^2*z1^2 + 
         5*a0*a2*b1^2*y2^2*z1^2 + 3*a0^3*a2*b1^2*y2^2*z1^2 + 
         14*a2^2*b1^2*y2^2*z1^2 - 7*a0*a2^2*b1^2*y2^2*z1^2 - 
         2*a0^2*a2^2*b1^2*y2^2*z1^2 - 6*a0^3*a2^2*b1^2*y2^2*z1^2 - 
         22*a2^3*b1^2*y2^2*z1^2 - a0*a2^3*b1^2*y2^2*z1^2 + 
         4*a0^2*a2^3*b1^2*y2^2*z1^2 + 3*a0^3*a2^3*b1^2*y2^2*z1^2 + 
         10*a2^4*b1^2*y2^2*z1^2 + 3*a0*a2^4*b1^2*y2^2*z1^2 - 
         2*a0^2*a2^4*b1^2*y2^2*z1^2 + 4*a2*b1^3*y2^2*z1^2 + 
         3*a0*a2*b1^3*y2^2*z1^2 + 6*a0^2*a2*b1^3*y2^2*z1^2 - 
         20*a2^2*b1^3*y2^2*z1^2 + 4*a0*a2^2*b1^3*y2^2*z1^2 - 
         15*a0^2*a2^2*b1^3*y2^2*z1^2 + 3*a0^3*a2^2*b1^3*y2^2*z1^2 + 
         12*a2^3*b1^3*y2^2*z1^2 - 22*a0*a2^3*b1^3*y2^2*z1^2 + 
         15*a0^2*a2^3*b1^3*y2^2*z1^2 - 3*a0^3*a2^3*b1^3*y2^2*z1^2 + 
         4*a2^4*b1^3*y2^2*z1^2 + 15*a0*a2^4*b1^3*y2^2*z1^2 - 
         6*a0^2*a2^4*b1^3*y2^2*z1^2 - 2*a2*b1^4*y2^2*z1^2 - 
         7*a0*a2*b1^4*y2^2*z1^2 - 4*a0^2*a2*b1^4*y2^2*z1^2 - 
         3*a0^3*a2*b1^4*y2^2*z1^2 + 6*a2^2*b1^4*y2^2*z1^2 - 
         5*a0*a2^2*b1^4*y2^2*z1^2 + 3*a0^2*a2^2*b1^4*y2^2*z1^2 + 
         3*a0^3*a2^2*b1^4*y2^2*z1^2 + 6*a2^3*b1^4*y2^2*z1^2 + 
         a0*a2^3*b1^4*y2^2*z1^2 + 6*a0^2*a2^3*b1^4*y2^2*z1^2 - 
         2*a2^4*b1^4*y2^2*z1^2 + 2*a0*a2^4*b1^4*y2^2*z1^2 - 
         a0*a2*b1^5*y2^2*z1^2 - 2*a0^2*a2*b1^5*y2^2*z1^2 + 
         a0*a2^3*b1^5*y2^2*z1^2 + 2*a0*b1^2*y2^3*z1^2 - 
         5*a0^2*b1^2*y2^3*z1^2 + 3*a0^3*b1^2*y2^3*z1^2 - 
         11*a0*a2*b1^2*y2^3*z1^2 + 9*a0^2*a2*b1^2*y2^3*z1^2 - 
         10*a0^3*a2*b1^2*y2^3*z1^2 - 6*a2^2*b1^2*y2^3*z1^2 + 
         15*a0*a2^2*b1^2*y2^3*z1^2 + 11*a0^3*a2^2*b1^2*y2^3*z1^2 + 
         12*a2^3*b1^2*y2^3*z1^2 - 5*a0*a2^3*b1^2*y2^3*z1^2 - 
         7*a0^2*a2^3*b1^2*y2^3*z1^2 - 4*a0^3*a2^3*b1^2*y2^3*z1^2 - 
         6*a2^4*b1^2*y2^3*z1^2 - a0*a2^4*b1^2*y2^3*z1^2 + 
         3*a0^2*a2^4*b1^2*y2^3*z1^2 - 4*a0*b1^3*y2^3*z1^2 + 
         3*a0^2*b1^3*y2^3*z1^2 - 6*a0^3*b1^3*y2^3*z1^2 + 
         8*a0*a2*b1^3*y2^3*z1^2 - 8*a0^2*a2*b1^3*y2^3*z1^2 + 
         11*a0^3*a2*b1^3*y2^3*z1^2 + 12*a2^2*b1^3*y2^3*z1^2 - 
         2*a0*a2^2*b1^3*y2^3*z1^2 + 14*a0^2*a2^2*b1^3*y2^3*z1^2 - 
         9*a0^3*a2^2*b1^3*y2^3*z1^2 - 12*a2^3*b1^3*y2^3*z1^2 - 
         11*a0^2*a2^3*b1^3*y2^3*z1^2 + 4*a0^3*a2^3*b1^3*y2^3*z1^2 - 
         2*a0*a2^4*b1^3*y2^3*z1^2 + 2*a0^2*a2^4*b1^3*y2^3*z1^2 + 
         2*a0*b1^4*y2^3*z1^2 + a0^2*b1^4*y2^3*z1^2 + 3*a0^3*b1^4*y2^3*z1^2 + 
         3*a0*a2*b1^4*y2^3*z1^2 + 7*a0^2*a2*b1^4*y2^3*z1^2 - 
         a0^3*a2*b1^4*y2^3*z1^2 - 6*a2^2*b1^4*y2^3*z1^2 - 
         3*a0*a2^2*b1^4*y2^3*z1^2 - 6*a0^2*a2^2*b1^4*y2^3*z1^2 - 
         2*a0^3*a2^2*b1^4*y2^3*z1^2 + a0*a2^3*b1^4*y2^3*z1^2 + 
         a0^2*b1^5*y2^3*z1^2 + 3*a0^2*b1^2*y2^4*z1^2 - 2*a0^3*b1^2*y2^4*
          z1^2 + 3*a0*a2*b1^2*y2^4*z1^2 - 6*a0^2*a2*b1^2*y2^4*z1^2 + 
         5*a0^3*a2*b1^2*y2^4*z1^2 - 6*a0*a2^2*b1^2*y2^4*z1^2 + 
         3*a0^2*a2^2*b1^2*y2^4*z1^2 - 4*a0^3*a2^2*b1^2*y2^4*z1^2 + 
         3*a0*a2^3*b1^2*y2^4*z1^2 + a0^3*a2^3*b1^2*y2^4*z1^2 + 
         4*a0^3*b1^3*y2^4*z1^2 - 6*a0*a2*b1^3*y2^4*z1^2 - 
         7*a0^3*a2*b1^3*y2^4*z1^2 + 6*a0*a2^2*b1^3*y2^4*z1^2 - 
         a0^2*a2^2*b1^3*y2^4*z1^2 + 4*a0^3*a2^2*b1^3*y2^4*z1^2 + 
         a0^2*a2^3*b1^3*y2^4*z1^2 - a0^3*a2^3*b1^3*y2^4*z1^2 - 
         3*a0^2*b1^4*y2^4*z1^2 - 2*a0^3*b1^4*y2^4*z1^2 + 
         3*a0*a2*b1^4*y2^4*z1^2 + 2*a0^3*a2*b1^4*y2^4*z1^2 - 
         6*a2^3*b1^3*z1^3 + 6*a2^4*b1^3*z1^3 + 6*a2^4*b1^4*z1^3 - 
         4*a0*a2^4*b1^4*z1^3 + 4*a2^2*b1^2*y2*z1^3 + 8*a0*a2^2*b1^2*y2*z1^3 + 
         2*a0^2*a2^2*b1^2*y2*z1^3 - 8*a2^3*b1^2*y2*z1^3 - 
         16*a0*a2^3*b1^2*y2*z1^3 - 4*a0^2*a2^3*b1^2*y2*z1^3 + 
         4*a2^4*b1^2*y2*z1^3 + 8*a0*a2^4*b1^2*y2*z1^3 + 2*a0^2*a2^4*b1^2*y2*
          z1^3 - 2*a2^2*b1^3*y2*z1^3 + 7*a0*a2^2*b1^3*y2*z1^3 + 
         10*a2^3*b1^3*y2*z1^3 - 25*a0*a2^3*b1^3*y2*z1^3 + 
         5*a0^2*a2^3*b1^3*y2*z1^3 - 8*a2^4*b1^3*y2*z1^3 + 
         18*a0*a2^4*b1^3*y2*z1^3 - 5*a0^2*a2^4*b1^3*y2*z1^3 - 
         2*a2^2*b1^4*y2*z1^3 - 8*a0*a2^2*b1^4*y2*z1^3 - 2*a0^2*a2^2*b1^4*y2*
          z1^3 - 2*a2^3*b1^4*y2*z1^3 + 6*a0*a2^3*b1^4*y2*z1^3 + 
         3*a0^2*a2^3*b1^4*y2*z1^3 - 4*a2^4*b1^4*y2*z1^3 + 
         3*a0*a2^4*b1^4*y2*z1^3 - a0*a2^2*b1^5*y2*z1^3 + 
         a0*a2^3*b1^5*y2*z1^3 + 4*a2*b1*y2^2*z1^3 - a0*a2*b1*y2^2*z1^3 - 
         a0^3*a2*b1*y2^2*z1^3 - 12*a2^2*b1*y2^2*z1^3 + 3*a0*a2^2*b1*y2^2*
          z1^3 + 3*a0^3*a2^2*b1*y2^2*z1^3 + 12*a2^3*b1*y2^2*z1^3 - 
         3*a0*a2^3*b1*y2^2*z1^3 - 3*a0^3*a2^3*b1*y2^2*z1^3 - 
         4*a2^4*b1*y2^2*z1^3 + a0*a2^4*b1*y2^2*z1^3 + a0^3*a2^4*b1*y2^2*
          z1^3 - 7*a2*b1^2*y2^2*z1^3 - 6*a0*a2*b1^2*y2^2*z1^3 - 
         6*a0^2*a2*b1^2*y2^2*z1^3 - 2*a0^3*a2*b1^2*y2^2*z1^3 + 
         6*a2^2*b1^2*y2^2*z1^3 - a0*a2^2*b1^2*y2^2*z1^3 + 
         20*a0^2*a2^2*b1^2*y2^2*z1^3 + 3*a0^3*a2^2*b1^2*y2^2*z1^3 + 
         9*a2^3*b1^2*y2^2*z1^3 + 20*a0*a2^3*b1^2*y2^2*z1^3 - 
         22*a0^2*a2^3*b1^2*y2^2*z1^3 - 8*a2^4*b1^2*y2^2*z1^3 - 
         13*a0*a2^4*b1^2*y2^2*z1^3 + 8*a0^2*a2^4*b1^2*y2^2*z1^3 - 
         a0^3*a2^4*b1^2*y2^2*z1^3 + 2*a2*b1^3*y2^2*z1^3 - 
         2*a0*a2*b1^3*y2^2*z1^3 + 3*a0^3*a2*b1^3*y2^2*z1^3 + 
         12*a2^2*b1^3*y2^2*z1^3 + 5*a0*a2^2*b1^3*y2^2*z1^3 + 
         3*a0^2*a2^2*b1^3*y2^2*z1^3 - 6*a0^3*a2^2*b1^3*y2^2*z1^3 - 
         18*a2^3*b1^3*y2^2*z1^3 + 7*a0*a2^3*b1^3*y2^2*z1^3 - 
         7*a0^2*a2^3*b1^3*y2^2*z1^3 + 3*a0^3*a2^3*b1^3*y2^2*z1^3 + 
         4*a2^4*b1^3*y2^2*z1^3 - 10*a0*a2^4*b1^3*y2^2*z1^3 + 
         4*a0^2*a2^4*b1^3*y2^2*z1^3 + a2*b1^4*y2^2*z1^3 + 
         8*a0*a2*b1^4*y2^2*z1^3 + 6*a0^2*a2*b1^4*y2^2*z1^3 - 
         6*a2^2*b1^4*y2^2*z1^3 + 6*a0*a2^2*b1^4*y2^2*z1^3 - 
         7*a0^2*a2^2*b1^4*y2^2*z1^3 + 3*a2^3*b1^4*y2^2*z1^3 - 
         5*a0*a2^3*b1^4*y2^2*z1^3 + a0*a2*b1^5*y2^2*z1^3 - 
         a0*a2^2*b1^5*y2^2*z1^3 - 3*a0*b1*y2^3*z1^3 + 4*a0^2*b1*y2^3*z1^3 - 
         3*a0^3*b1*y2^3*z1^3 - 4*a2*b1*y2^3*z1^3 + 10*a0*a2*b1*y2^3*z1^3 - 
         11*a0^2*a2*b1*y2^3*z1^3 + 10*a0^3*a2*b1*y2^3*z1^3 + 
         12*a2^2*b1*y2^3*z1^3 - 12*a0*a2^2*b1*y2^3*z1^3 + 
         9*a0^2*a2^2*b1*y2^3*z1^3 - 12*a0^3*a2^2*b1*y2^3*z1^3 - 
         12*a2^3*b1*y2^3*z1^3 + 6*a0*a2^3*b1*y2^3*z1^3 - 
         a0^2*a2^3*b1*y2^3*z1^3 + 6*a0^3*a2^3*b1*y2^3*z1^3 + 
         4*a2^4*b1*y2^3*z1^3 - a0*a2^4*b1*y2^3*z1^3 - a0^2*a2^4*b1*y2^3*
          z1^3 - a0^3*a2^4*b1*y2^3*z1^3 + 4*a0*b1^2*y2^3*z1^3 + 
         6*a0^3*b1^2*y2^3*z1^3 + 12*a2*b1^2*y2^3*z1^3 - 
         5*a0*a2*b1^2*y2^3*z1^3 + 7*a0^2*a2*b1^2*y2^3*z1^3 - 
         15*a0^3*a2*b1^2*y2^3*z1^3 - 24*a2^2*b1^2*y2^3*z1^3 + 
         2*a0*a2^2*b1^2*y2^3*z1^3 - 20*a0^2*a2^2*b1^2*y2^3*z1^3 + 
         13*a0^3*a2^2*b1^2*y2^3*z1^3 + 12*a2^3*b1^2*y2^3*z1^3 - 
         5*a0*a2^3*b1^2*y2^3*z1^3 + 19*a0^2*a2^3*b1^2*y2^3*z1^3 - 
         5*a0^3*a2^3*b1^2*y2^3*z1^3 + 4*a0*a2^4*b1^2*y2^3*z1^3 - 
         6*a0^2*a2^4*b1^2*y2^3*z1^3 + a0^3*a2^4*b1^2*y2^3*z1^3 + 
         a0*b1^3*y2^3*z1^3 - 3*a0^3*b1^3*y2^3*z1^3 - 12*a2*b1^3*y2^3*z1^3 - 
         2*a0*a2*b1^3*y2^3*z1^3 - 11*a0^2*a2*b1^3*y2^3*z1^3 + 
         5*a0^3*a2*b1^3*y2^3*z1^3 + 12*a2^2*b1^3*y2^3*z1^3 - 
         2*a0*a2^2*b1^3*y2^3*z1^3 + 15*a0^2*a2^2*b1^3*y2^3*z1^3 - 
         a0^3*a2^2*b1^3*y2^3*z1^3 + 3*a0*a2^3*b1^3*y2^3*z1^3 - 
         4*a0^2*a2^3*b1^3*y2^3*z1^3 - a0^3*a2^3*b1^3*y2^3*z1^3 - 
         2*a0*b1^4*y2^3*z1^3 - 4*a0^2*b1^4*y2^3*z1^3 + 4*a2*b1^4*y2^3*z1^3 - 
         3*a0*a2*b1^4*y2^3*z1^3 + 3*a0^2*a2*b1^4*y2^3*z1^3 + 
         a0*b1*y2^4*z1^3 - a0^2*b1*y2^4*z1^3 + a0^3*b1*y2^4*z1^3 - 
         3*a0*a2*b1*y2^4*z1^3 + 3*a0^2*a2*b1*y2^4*z1^3 - 
         3*a0^3*a2*b1*y2^4*z1^3 + 3*a0*a2^2*b1*y2^4*z1^3 - 
         3*a0^2*a2^2*b1*y2^4*z1^3 + 3*a0^3*a2^2*b1*y2^4*z1^3 - 
         a0*a2^3*b1*y2^4*z1^3 + a0^2*a2^3*b1*y2^4*z1^3 - 
         a0^3*a2^3*b1*y2^4*z1^3 - 3*a0*b1^2*y2^4*z1^3 - 
         3*a0^2*b1^2*y2^4*z1^3 - 2*a0^3*b1^2*y2^4*z1^3 + 
         6*a0*a2*b1^2*y2^4*z1^3 + 6*a0^2*a2*b1^2*y2^4*z1^3 + 
         5*a0^3*a2*b1^2*y2^4*z1^3 - 3*a0*a2^2*b1^2*y2^4*z1^3 - 
         3*a0^2*a2^2*b1^2*y2^4*z1^3 - 4*a0^3*a2^2*b1^2*y2^4*z1^3 + 
         a0^3*a2^3*b1^2*y2^4*z1^3 + 3*a0*b1^3*y2^4*z1^3 + 
         3*a0^2*b1^3*y2^4*z1^3 + a0^3*b1^3*y2^4*z1^3 - 3*a0*a2*b1^3*y2^4*
          z1^3 - 3*a0^2*a2*b1^3*y2^4*z1^3 - 2*a0^3*a2*b1^3*y2^4*z1^3 + 
         a0^3*a2^2*b1^3*y2^4*z1^3 - a0*b1^4*y2^4*z1^3 + a0^2*b1^4*y2^4*z1^3 + 
         6*a2^3*b1^3*z1^4 - 6*a2^4*b1^3*z1^4 - 2*a2^3*b1^4*z1^4 - 
         2*a2^4*b1^4*z1^4 + a0*a2^4*b1^4*z1^4 + a2^2*b1^2*y2*z1^4 - 
         10*a0*a2^2*b1^2*y2*z1^4 - a0^2*a2^2*b1^2*y2*z1^4 - 
         2*a2^3*b1^2*y2*z1^4 + 20*a0*a2^3*b1^2*y2*z1^4 + 
         2*a0^2*a2^3*b1^2*y2*z1^4 + a2^4*b1^2*y2*z1^4 - 10*a0*a2^4*b1^2*y2*
          z1^4 - a0^2*a2^4*b1^2*y2*z1^4 - 4*a2^2*b1^3*y2*z1^4 + 
         2*a0*a2^2*b1^3*y2*z1^4 + a0^2*a2^2*b1^3*y2*z1^4 - 
         2*a2^3*b1^3*y2*z1^4 + 5*a0*a2^3*b1^3*y2*z1^4 - 3*a0^2*a2^3*b1^3*y2*
          z1^4 + 6*a2^4*b1^3*y2*z1^4 - 7*a0*a2^4*b1^3*y2*z1^4 + 
         2*a0^2*a2^4*b1^3*y2*z1^4 + 3*a2^2*b1^4*y2*z1^4 + 
         4*a0*a2^2*b1^4*y2*z1^4 + 4*a2^3*b1^4*y2*z1^4 - 
         4*a0*a2^3*b1^4*y2*z1^4 - 4*a2*b1*y2^2*z1^4 - a0*a2*b1*y2^2*z1^4 + 
         2*a0^2*a2*b1*y2^2*z1^4 + a0^3*a2*b1*y2^2*z1^4 + 
         12*a2^2*b1*y2^2*z1^4 + 3*a0*a2^2*b1*y2^2*z1^4 - 
         6*a0^2*a2^2*b1*y2^2*z1^4 - 3*a0^3*a2^2*b1*y2^2*z1^4 - 
         12*a2^3*b1*y2^2*z1^4 - 3*a0*a2^3*b1*y2^2*z1^4 + 
         6*a0^2*a2^3*b1*y2^2*z1^4 + 3*a0^3*a2^3*b1*y2^2*z1^4 + 
         4*a2^4*b1*y2^2*z1^4 + a0*a2^4*b1*y2^2*z1^4 - 2*a0^2*a2^4*b1*y2^2*
          z1^4 - a0^3*a2^4*b1*y2^2*z1^4 + 8*a2*b1^2*y2^2*z1^4 + 
         7*a0*a2*b1^2*y2^2*z1^4 + 4*a0^2*a2*b1^2*y2^2*z1^4 - 
         a0^3*a2*b1^2*y2^2*z1^4 - 18*a2^2*b1^2*y2^2*z1^4 - 
         4*a0*a2^2*b1^2*y2^2*z1^4 - 14*a0^2*a2^2*b1^2*y2^2*z1^4 + 
         3*a0^3*a2^2*b1^2*y2^2*z1^4 + 12*a2^3*b1^2*y2^2*z1^4 - 
         13*a0*a2^3*b1^2*y2^2*z1^4 + 16*a0^2*a2^3*b1^2*y2^2*z1^4 - 
         3*a0^3*a2^3*b1^2*y2^2*z1^4 - 2*a2^4*b1^2*y2^2*z1^4 + 
         10*a0*a2^4*b1^2*y2^2*z1^4 - 6*a0^2*a2^4*b1^2*y2^2*z1^4 + 
         a0^3*a2^4*b1^2*y2^2*z1^4 - 4*a2*b1^3*y2^2*z1^4 - 
         a0*a2*b1^3*y2^2*z1^4 - 6*a0^2*a2*b1^3*y2^2*z1^4 + 
         8*a2^2*b1^3*y2^2*z1^4 - 9*a0*a2^2*b1^3*y2^2*z1^4 + 
         11*a0^2*a2^2*b1^3*y2^2*z1^4 - 4*a2^3*b1^3*y2^2*z1^4 + 
         10*a0*a2^3*b1^3*y2^2*z1^4 - 5*a0^2*a2^3*b1^3*y2^2*z1^4 - 
         5*a0*a2*b1^4*y2^2*z1^4 - 2*a2^2*b1^4*y2^2*z1^4 + 
         2*a0*a2^2*b1^4*y2^2*z1^4 - y2^3*z1^4 + a0*y2^3*z1^4 - 
         a0^2*y2^3*z1^4 + a0^3*y2^3*z1^4 + 4*a2*y2^3*z1^4 - 
         4*a0*a2*y2^3*z1^4 + 4*a0^2*a2*y2^3*z1^4 - 4*a0^3*a2*y2^3*z1^4 - 
         6*a2^2*y2^3*z1^4 + 6*a0*a2^2*y2^3*z1^4 - 6*a0^2*a2^2*y2^3*z1^4 + 
         6*a0^3*a2^2*y2^3*z1^4 + 4*a2^3*y2^3*z1^4 - 4*a0*a2^3*y2^3*z1^4 + 
         4*a0^2*a2^3*y2^3*z1^4 - 4*a0^3*a2^3*y2^3*z1^4 - a2^4*y2^3*z1^4 + 
         a0*a2^4*y2^3*z1^4 - a0^2*a2^4*y2^3*z1^4 + a0^3*a2^4*y2^3*z1^4 + 
         4*b1*y2^3*z1^4 - a0^2*b1*y2^3*z1^4 - 2*a0^3*b1*y2^3*z1^4 - 
         12*a2*b1*y2^3*z1^4 + 2*a0*a2*b1*y2^3*z1^4 - a0^2*a2*b1*y2^3*z1^4 + 
         7*a0^3*a2*b1*y2^3*z1^4 + 12*a2^2*b1*y2^3*z1^4 - 
         6*a0*a2^2*b1*y2^3*z1^4 + 9*a0^2*a2^2*b1*y2^3*z1^4 - 
         9*a0^3*a2^2*b1*y2^3*z1^4 - 4*a2^3*b1*y2^3*z1^4 + 
         6*a0*a2^3*b1*y2^3*z1^4 - 11*a0^2*a2^3*b1*y2^3*z1^4 + 
         5*a0^3*a2^3*b1*y2^3*z1^4 - 2*a0*a2^4*b1*y2^3*z1^4 + 
         4*a0^2*a2^4*b1*y2^3*z1^4 - a0^3*a2^4*b1*y2^3*z1^4 - 
         6*b1^2*y2^3*z1^4 - 2*a0*b1^2*y2^3*z1^4 - 3*a0^2*b1^2*y2^3*z1^4 + 
         a0^3*b1^2*y2^3*z1^4 + 12*a2*b1^2*y2^3*z1^4 - a0*a2*b1^2*y2^3*z1^4 + 
         12*a0^2*a2*b1^2*y2^3*z1^4 - 3*a0^3*a2*b1^2*y2^3*z1^4 - 
         6*a2^2*b1^2*y2^3*z1^4 + 8*a0*a2^2*b1^2*y2^3*z1^4 - 
         15*a0^2*a2^2*b1^2*y2^3*z1^4 + 3*a0^3*a2^2*b1^2*y2^3*z1^4 - 
         5*a0*a2^3*b1^2*y2^3*z1^4 + 6*a0^2*a2^3*b1^2*y2^3*z1^4 - 
         a0^3*a2^3*b1^2*y2^3*z1^4 + 4*b1^3*y2^3*z1^4 + 5*a0^2*b1^3*y2^3*
          z1^4 - 4*a2*b1^3*y2^3*z1^4 + 2*a0*a2*b1^3*y2^3*z1^4 - 
         7*a0^2*a2*b1^3*y2^3*z1^4 - 2*a0*a2^2*b1^3*y2^3*z1^4 + 
         2*a0^2*a2^2*b1^3*y2^3*z1^4 - b1^4*y2^3*z1^4 + a0*b1^4*y2^3*z1^4 + 
         a0*a2*b1^4*y2^3*z1^4 + a0^2*b1*y2^4*z1^4 - 3*a0^2*a2*b1*y2^4*z1^4 + 
         3*a0^2*a2^2*b1*y2^4*z1^4 - a0^2*a2^3*b1*y2^4*z1^4 - 
         a0^2*b1^3*y2^4*z1^4 + a0^2*a2*b1^3*y2^4*z1^4 - 2*a2^3*b1^3*z1^5 + 
         2*a2^4*b1^3*z1^5 + a2^3*b1^4*z1^5 - 2*a2^2*b1^2*y2*z1^5 + 
         4*a0*a2^2*b1^2*y2*z1^5 + 4*a2^3*b1^2*y2*z1^5 - 
         8*a0*a2^3*b1^2*y2*z1^5 - 2*a2^4*b1^2*y2*z1^5 + 
         4*a0*a2^4*b1^2*y2*z1^5 + 4*a2^2*b1^3*y2*z1^5 - 
         3*a0*a2^2*b1^3*y2*z1^5 - 4*a2^3*b1^3*y2*z1^5 + 
         3*a0*a2^3*b1^3*y2*z1^5 - 2*a2^2*b1^4*y2*z1^5 + 
         2*a0*a2*b1*y2^2*z1^5 - 2*a0^2*a2*b1*y2^2*z1^5 - 
         6*a0*a2^2*b1*y2^2*z1^5 + 6*a0^2*a2^2*b1*y2^2*z1^5 + 
         6*a0*a2^3*b1*y2^2*z1^5 - 6*a0^2*a2^3*b1*y2^2*z1^5 - 
         2*a0*a2^4*b1*y2^2*z1^5 + 2*a0^2*a2^4*b1*y2^2*z1^5 + 
         a2*b1^2*y2^2*z1^5 - 6*a0*a2*b1^2*y2^2*z1^5 + 2*a0^2*a2*b1^2*y2^2*
          z1^5 - 2*a2^2*b1^2*y2^2*z1^5 + 12*a0*a2^2*b1^2*y2^2*z1^5 - 
         4*a0^2*a2^2*b1^2*y2^2*z1^5 + a2^3*b1^2*y2^2*z1^5 - 
         6*a0*a2^3*b1^2*y2^2*z1^5 + 2*a0^2*a2^3*b1^2*y2^2*z1^5 - 
         2*a2*b1^3*y2^2*z1^5 + 4*a0*a2*b1^3*y2^2*z1^5 + 
         2*a2^2*b1^3*y2^2*z1^5 - 4*a0*a2^2*b1^3*y2^2*z1^5 + 
         a2*b1^4*y2^2*z1^5 - a0*b1*y2^3*z1^5 + 2*a0^2*b1*y2^3*z1^5 + 
         3*a0*a2*b1*y2^3*z1^5 - 6*a0^2*a2*b1*y2^3*z1^5 - 
         3*a0*a2^2*b1*y2^3*z1^5 + 6*a0^2*a2^2*b1*y2^3*z1^5 + 
         a0*a2^3*b1*y2^3*z1^5 - 2*a0^2*a2^3*b1*y2^3*z1^5 + 
         2*a0*b1^2*y2^3*z1^5 - 2*a0^2*b1^2*y2^3*z1^5 - 4*a0*a2*b1^2*y2^3*
          z1^5 + 4*a0^2*a2*b1^2*y2^3*z1^5 + 2*a0*a2^2*b1^2*y2^3*z1^5 - 
         2*a0^2*a2^2*b1^2*y2^3*z1^5 - a0*b1^3*y2^3*z1^5 + 
         a0*a2*b1^3*y2^3*z1^5))/(a2*(-1 + z1)*(-(a2*b1) + a0*b1*y2 + 
         a2*b1*z1 - a0*y2*z1 + a0*a2*y2*z1)*(-(a2*b1) + a2*b1*y2 + a2*b1*z1 + 
          y2*z1 - a2*y2*z1 - b1*y2*z1)^3*(-(a2*b1) + a0*b1*y2 + a2*b1*y2 - 
         a0*b1*y2^2 + a2*b1*z1 + y2*z1 - a0*y2*z1 - a2*y2*z1 + a0*a2*y2*z1 - 
         b1*y2*z1))), (a0*y2*z1*(-(a2^2*b1^2) + 3*a0*a2^2*b1^2 + a2^3*b1^2 - 
        3*a0*a2^3*b1^2 + 2*a2^2*b1^3 - 9*a0*a2^2*b1^3 + 6*a0*a2^3*b1^3 - 
        a2^2*b1^4 + 9*a0*a2^2*b1^4 - a2^3*b1^4 - 3*a0*a2^3*b1^4 - 
        3*a0*a2^2*b1^5 + a0^2*a2*b1^2*y2 + 2*a2^2*b1^2*y2 - 
        6*a0*a2^2*b1^2*y2 - 3*a0^2*a2^2*b1^2*y2 - 2*a2^3*b1^2*y2 + 
        6*a0*a2^3*b1^2*y2 + 2*a0^2*a2^3*b1^2*y2 - 3*a0^2*a2*b1^3*y2 - 
        4*a2^2*b1^3*y2 + 19*a0*a2^2*b1^3*y2 + 6*a0^2*a2^2*b1^3*y2 - 
        a2^3*b1^3*y2 - 13*a0*a2^3*b1^3*y2 - 2*a0^2*a2^3*b1^3*y2 + 
        3*a0^2*a2*b1^4*y2 + 2*a2^2*b1^4*y2 - 19*a0*a2^2*b1^4*y2 - 
        3*a0^2*a2^2*b1^4*y2 + 3*a2^3*b1^4*y2 + 6*a0*a2^3*b1^4*y2 - 
        a0^2*a2*b1^5*y2 + 6*a0*a2^2*b1^5*y2 - 2*a0^2*a2*b1^2*y2^2 - 
        a2^2*b1^2*y2^2 + 3*a0*a2^2*b1^2*y2^2 + 6*a0^2*a2^2*b1^2*y2^2 + 
        a2^3*b1^2*y2^2 - 3*a0*a2^3*b1^2*y2^2 - 4*a0^2*a2^3*b1^2*y2^2 + 
        6*a0^2*a2*b1^3*y2^2 + 2*a2^2*b1^3*y2^2 - 11*a0*a2^2*b1^3*y2^2 - 
        12*a0^2*a2^2*b1^3*y2^2 + 2*a2^3*b1^3*y2^2 + 8*a0*a2^3*b1^3*y2^2 + 
        4*a0^2*a2^3*b1^3*y2^2 - 6*a0^2*a2*b1^4*y2^2 - a2^2*b1^4*y2^2 + 
        11*a0*a2^2*b1^4*y2^2 + 6*a0^2*a2^2*b1^4*y2^2 - 3*a2^3*b1^4*y2^2 - 
        3*a0*a2^3*b1^4*y2^2 + 2*a0^2*a2*b1^5*y2^2 - 3*a0*a2^2*b1^5*y2^2 + 
        a0^2*a2*b1^2*y2^3 - 3*a0^2*a2^2*b1^2*y2^3 + 2*a0^2*a2^3*b1^2*y2^3 - 
        3*a0^2*a2*b1^3*y2^3 + a0*a2^2*b1^3*y2^3 + 6*a0^2*a2^2*b1^3*y2^3 - 
        a2^3*b1^3*y2^3 - a0*a2^3*b1^3*y2^3 - 2*a0^2*a2^3*b1^3*y2^3 + 
        3*a0^2*a2*b1^4*y2^3 - a0*a2^2*b1^4*y2^3 - 3*a0^2*a2^2*b1^4*y2^3 + 
        a2^3*b1^4*y2^3 - a0^2*a2*b1^5*y2^3 + 4*a2^2*b1^2*z1 - 
        6*a0*a2^2*b1^2*z1 - 4*a2^3*b1^2*z1 + 6*a0*a2^3*b1^2*z1 - 
        8*a2^2*b1^3*z1 + 18*a0*a2^2*b1^3*z1 + 2*a2^3*b1^3*z1 - 
        12*a0*a2^3*b1^3*z1 + 4*a2^2*b1^4*z1 - 18*a0*a2^2*b1^4*z1 + 
        2*a2^3*b1^4*z1 + 6*a0*a2^3*b1^4*z1 + 6*a0*a2^2*b1^5*z1 - 
        5*a0*a2*b1*y2*z1 - a0^2*a2*b1*y2*z1 + 10*a0*a2^2*b1*y2*z1 + 
        2*a0^2*a2^2*b1*y2*z1 - 5*a0*a2^3*b1*y2*z1 - a0^2*a2^3*b1*y2*z1 + 
        18*a0*a2*b1^2*y2*z1 + 2*a0^2*a2*b1^2*y2*z1 - 11*a2^2*b1^2*y2*z1 - 
        19*a0*a2^2*b1^2*y2*z1 + 11*a2^3*b1^2*y2*z1 + a0*a2^3*b1^2*y2*z1 - 
        2*a0^2*a2^3*b1^2*y2*z1 - 24*a0*a2*b1^3*y2*z1 + 22*a2^2*b1^3*y2*z1 - 
        4*a0*a2^2*b1^3*y2*z1 - 6*a0^2*a2^2*b1^3*y2*z1 - 7*a2^3*b1^3*y2*z1 + 
        16*a0*a2^3*b1^3*y2*z1 + 3*a0^2*a2^3*b1^3*y2*z1 + 
        14*a0*a2*b1^4*y2*z1 - 2*a0^2*a2*b1^4*y2*z1 - 11*a2^2*b1^4*y2*z1 + 
        22*a0*a2^2*b1^4*y2*z1 + 4*a0^2*a2^2*b1^4*y2*z1 - 4*a2^3*b1^4*y2*z1 - 
        9*a0*a2^3*b1^4*y2*z1 - 3*a0*a2*b1^5*y2*z1 + a0^2*a2*b1^5*y2*z1 - 
        9*a0*a2^2*b1^5*y2*z1 + 2*a0*b1*y2^2*z1 - a0^2*b1*y2^2*z1 + 
        a0*a2*b1*y2^2*z1 + 6*a0^2*a2*b1*y2^2*z1 - 8*a0*a2^2*b1*y2^2*z1 - 
        9*a0^2*a2^2*b1*y2^2*z1 + 5*a0*a2^3*b1*y2^2*z1 + 
        4*a0^2*a2^3*b1*y2^2*z1 - 6*a0*b1^2*y2^2*z1 + 4*a0^2*b1^2*y2^2*z1 - 
        10*a0*a2*b1^2*y2^2*z1 - 17*a0^2*a2*b1^2*y2^2*z1 + 
        10*a2^2*b1^2*y2^2*z1 + 25*a0*a2^2*b1^2*y2^2*z1 + 
        13*a0^2*a2^2*b1^2*y2^2*z1 - 10*a2^3*b1^2*y2^2*z1 - 
        9*a0*a2^3*b1^2*y2^2*z1 + 6*a0*b1^3*y2^2*z1 - 6*a0^2*b1^3*y2^2*z1 + 
        20*a0*a2*b1^3*y2^2*z1 + 15*a0^2*a2*b1^3*y2^2*z1 - 
        20*a2^2*b1^3*y2^2*z1 - 15*a0*a2^2*b1^3*y2^2*z1 + 
        a0^2*a2^2*b1^3*y2^2*z1 + 8*a2^3*b1^3*y2^2*z1 - 5*a0*a2^3*b1^3*y2^2*
         z1 - 4*a0^2*a2^3*b1^3*y2^2*z1 - 2*a0*b1^4*y2^2*z1 + 
        4*a0^2*b1^4*y2^2*z1 - 14*a0*a2*b1^4*y2^2*z1 - 3*a0^2*a2*b1^4*y2^2*
         z1 + 10*a2^2*b1^4*y2^2*z1 - 5*a0*a2^2*b1^4*y2^2*z1 - 
        5*a0^2*a2^2*b1^4*y2^2*z1 + 2*a2^3*b1^4*y2^2*z1 + 
        3*a0*a2^3*b1^4*y2^2*z1 - a0^2*b1^5*y2^2*z1 + 3*a0*a2*b1^5*y2^2*z1 - 
        a0^2*a2*b1^5*y2^2*z1 + 3*a0*a2^2*b1^5*y2^2*z1 - 2*a0*b1*y2^3*z1 + 
        a0^2*b1*y2^3*z1 + 4*a0*a2*b1*y2^3*z1 - 5*a0^2*a2*b1*y2^3*z1 - 
        2*a0*a2^2*b1*y2^3*z1 + 7*a0^2*a2^2*b1*y2^3*z1 - 
        3*a0^2*a2^3*b1*y2^3*z1 + 6*a0*b1^2*y2^3*z1 - 4*a0^2*b1^2*y2^3*z1 - 
        8*a0*a2*b1^2*y2^3*z1 + 15*a0^2*a2*b1^2*y2^3*z1 - 
        3*a2^2*b1^2*y2^3*z1 - 13*a0^2*a2^2*b1^2*y2^3*z1 + 
        3*a2^3*b1^2*y2^3*z1 + 2*a0*a2^3*b1^2*y2^3*z1 + 2*a0^2*a2^3*b1^2*y2^3*
         z1 - 6*a0*b1^3*y2^3*z1 + 6*a0^2*b1^3*y2^3*z1 + 
        4*a0*a2*b1^3*y2^3*z1 - 15*a0^2*a2*b1^3*y2^3*z1 + 
        6*a2^2*b1^3*y2^3*z1 + a0*a2^2*b1^3*y2^3*z1 + 5*a0^2*a2^2*b1^3*y2^3*
         z1 - 3*a2^3*b1^3*y2^3*z1 + a0*a2^3*b1^3*y2^3*z1 + 
        a0^2*a2^3*b1^3*y2^3*z1 + 2*a0*b1^4*y2^3*z1 - 4*a0^2*b1^4*y2^3*z1 + 
        5*a0^2*a2*b1^4*y2^3*z1 - 3*a2^2*b1^4*y2^3*z1 + a0*a2^2*b1^4*y2^3*z1 + 
        a0^2*a2^2*b1^4*y2^3*z1 + a0^2*b1^5*y2^3*z1 - 5*a2^2*b1^2*z1^2 + 
        3*a0*a2^2*b1^2*z1^2 + 5*a2^3*b1^2*z1^2 - 3*a0*a2^3*b1^2*z1^2 + 
        10*a2^2*b1^3*z1^2 - 9*a0*a2^2*b1^3*z1^2 - 4*a2^3*b1^3*z1^2 + 
        6*a0*a2^3*b1^3*z1^2 - 5*a2^2*b1^4*z1^2 + 9*a0*a2^2*b1^4*z1^2 - 
        a2^3*b1^4*z1^2 - 3*a0*a2^3*b1^4*z1^2 - 3*a0*a2^2*b1^5*z1^2 - 
        2*a2*b1*y2*z1^2 + 7*a0*a2*b1*y2*z1^2 + a0^2*a2*b1*y2*z1^2 + 
        4*a2^2*b1*y2*z1^2 - 14*a0*a2^2*b1*y2*z1^2 - 2*a0^2*a2^2*b1*y2*z1^2 - 
        2*a2^3*b1*y2*z1^2 + 7*a0*a2^3*b1*y2*z1^2 + a0^2*a2^3*b1*y2*z1^2 + 
        6*a2*b1^2*y2*z1^2 - 24*a0*a2*b1^2*y2*z1^2 - 3*a0^2*a2*b1^2*y2*z1^2 + 
        4*a2^2*b1^2*y2*z1^2 + 35*a0*a2^2*b1^2*y2*z1^2 + 
        3*a0^2*a2^2*b1^2*y2*z1^2 - 10*a2^3*b1^2*y2*z1^2 - 
        11*a0*a2^3*b1^2*y2*z1^2 - 6*a2*b1^3*y2*z1^2 + 30*a0*a2*b1^3*y2*z1^2 + 
        3*a0^2*a2*b1^3*y2*z1^2 - 20*a2^2*b1^3*y2*z1^2 - 
        22*a0*a2^2*b1^3*y2*z1^2 + 11*a2^3*b1^3*y2*z1^2 - 
        2*a0*a2^3*b1^3*y2*z1^2 - a0^2*a2^3*b1^3*y2*z1^2 + 2*a2*b1^4*y2*z1^2 - 
        16*a0*a2*b1^4*y2*z1^2 - a0^2*a2*b1^4*y2*z1^2 + 12*a2^2*b1^4*y2*z1^2 - 
        2*a0*a2^2*b1^4*y2*z1^2 - a0^2*a2^2*b1^4*y2*z1^2 + a2^3*b1^4*y2*z1^2 + 
        3*a0*a2^3*b1^4*y2*z1^2 + 3*a0*a2*b1^5*y2*z1^2 + 
        3*a0*a2^2*b1^5*y2*z1^2 + y2^2*z1^2 + a0^2*y2^2*z1^2 - 
        3*a2*y2^2*z1^2 - 3*a0^2*a2*y2^2*z1^2 + 3*a2^2*y2^2*z1^2 + 
        3*a0^2*a2^2*y2^2*z1^2 - a2^3*y2^2*z1^2 - a0^2*a2^3*y2^2*z1^2 - 
        4*b1*y2^2*z1^2 - 4*a0*b1*y2^2*z1^2 - 4*a0^2*b1*y2^2*z1^2 + 
        16*a2*b1*y2^2*z1^2 + 3*a0*a2*b1*y2^2*z1^2 + 7*a0^2*a2*b1*y2^2*z1^2 - 
        20*a2^2*b1*y2^2*z1^2 + 6*a0*a2^2*b1*y2^2*z1^2 - 
        2*a0^2*a2^2*b1*y2^2*z1^2 + 8*a2^3*b1*y2^2*z1^2 - 
        5*a0*a2^3*b1*y2^2*z1^2 - a0^2*a2^3*b1*y2^2*z1^2 + 6*b1^2*y2^2*z1^2 + 
        12*a0*b1^2*y2^2*z1^2 + 6*a0^2*b1^2*y2^2*z1^2 - 30*a2*b1^2*y2^2*z1^2 + 
        2*a0*a2*b1^2*y2^2*z1^2 - 3*a0^2*a2*b1^2*y2^2*z1^2 + 
        25*a2^2*b1^2*y2^2*z1^2 - 28*a0*a2^2*b1^2*y2^2*z1^2 - 
        4*a0^2*a2^2*b1^2*y2^2*z1^2 - a2^3*b1^2*y2^2*z1^2 + 
        14*a0*a2^3*b1^2*y2^2*z1^2 + a0^2*a2^3*b1^2*y2^2*z1^2 - 
        4*b1^3*y2^2*z1^2 - 12*a0*b1^3*y2^2*z1^2 - 4*a0^2*b1^3*y2^2*z1^2 + 
        24*a2*b1^3*y2^2*z1^2 - 16*a0*a2*b1^3*y2^2*z1^2 - 
        3*a0^2*a2*b1^3*y2^2*z1^2 - 2*a2^2*b1^3*y2^2*z1^2 + 
        28*a0*a2^2*b1^3*y2^2*z1^2 + 2*a0^2*a2^2*b1^3*y2^2*z1^2 - 
        6*a2^3*b1^3*y2^2*z1^2 - 3*a0*a2^3*b1^3*y2^2*z1^2 + 
        a0^2*a2^3*b1^3*y2^2*z1^2 + b1^4*y2^2*z1^2 + 4*a0*b1^4*y2^2*z1^2 + 
        a0^2*b1^4*y2^2*z1^2 - 7*a2*b1^4*y2^2*z1^2 + 14*a0*a2*b1^4*y2^2*z1^2 + 
        2*a0^2*a2*b1^4*y2^2*z1^2 - 6*a2^2*b1^4*y2^2*z1^2 - 
        6*a0*a2^2*b1^4*y2^2*z1^2 + a0^2*a2^2*b1^4*y2^2*z1^2 - 
        3*a0*a2*b1^5*y2^2*z1^2 - a0^2*y2^3*z1^2 + 3*a0^2*a2*y2^3*z1^2 - 
        3*a0^2*a2^2*y2^3*z1^2 + a0^2*a2^3*y2^3*z1^2 + 3*a0*b1*y2^3*z1^2 + 
        4*a0^2*b1*y2^3*z1^2 - 3*a2*b1*y2^3*z1^2 - 7*a0*a2*b1*y2^3*z1^2 - 
        8*a0^2*a2*b1*y2^3*z1^2 + 6*a2^2*b1*y2^3*z1^2 + 
        5*a0*a2^2*b1*y2^3*z1^2 + 4*a0^2*a2^2*b1*y2^3*z1^2 - 
        3*a2^3*b1*y2^3*z1^2 - a0*a2^3*b1*y2^3*z1^2 - 9*a0*b1^2*y2^3*z1^2 - 
        6*a0^2*b1^2*y2^3*z1^2 + 9*a2*b1^2*y2^3*z1^2 + 14*a0*a2*b1^2*y2^3*
         z1^2 + 6*a0^2*a2*b1^2*y2^3*z1^2 - 12*a2^2*b1^2*y2^3*z1^2 - 
        3*a0*a2^2*b1^2*y2^3*z1^2 + a0^2*a2^2*b1^2*y2^3*z1^2 + 
        3*a2^3*b1^2*y2^3*z1^2 - 2*a0*a2^3*b1^2*y2^3*z1^2 - 
        a0^2*a2^3*b1^2*y2^3*z1^2 + 9*a0*b1^3*y2^3*z1^2 + 
        4*a0^2*b1^3*y2^3*z1^2 - 9*a2*b1^3*y2^3*z1^2 - 7*a0*a2*b1^3*y2^3*
         z1^2 + 6*a2^2*b1^3*y2^3*z1^2 - 2*a0*a2^2*b1^3*y2^3*z1^2 - 
        2*a0^2*a2^2*b1^3*y2^3*z1^2 - 3*a0*b1^4*y2^3*z1^2 - 
        a0^2*b1^4*y2^3*z1^2 + 3*a2*b1^4*y2^3*z1^2 - a0^2*a2*b1^4*y2^3*z1^2 + 
        2*a2^2*b1^2*z1^3 - 2*a2^3*b1^2*z1^3 - 4*a2^2*b1^3*z1^3 + 
        2*a2^3*b1^3*z1^3 + 2*a2^2*b1^4*z1^3 + 2*a2*b1*y2*z1^3 - 
        2*a0*a2*b1*y2*z1^3 - 4*a2^2*b1*y2*z1^3 + 4*a0*a2^2*b1*y2*z1^3 + 
        2*a2^3*b1*y2*z1^3 - 2*a0*a2^3*b1*y2*z1^3 - 6*a2*b1^2*y2*z1^3 + 
        6*a0*a2*b1^2*y2*z1^3 + 5*a2^2*b1^2*y2*z1^3 - 10*a0*a2^2*b1^2*y2*
         z1^3 + a2^3*b1^2*y2*z1^3 + 4*a0*a2^3*b1^2*y2*z1^3 + 
        6*a2*b1^3*y2*z1^3 - 6*a0*a2*b1^3*y2*z1^3 + 2*a2^2*b1^3*y2*z1^3 + 
        7*a0*a2^2*b1^3*y2*z1^3 - 3*a2^3*b1^3*y2*z1^3 - a0*a2^3*b1^3*y2*z1^3 - 
        2*a2*b1^4*y2*z1^3 + 2*a0*a2*b1^4*y2*z1^3 - 3*a2^2*b1^4*y2*z1^3 - 
        a0*a2^2*b1^4*y2*z1^3 + 2*a0*b1*y2^2*z1^3 - 4*a2*b1*y2^2*z1^3 - 
        4*a0*a2*b1*y2^2*z1^3 + 8*a2^2*b1*y2^2*z1^3 + 2*a0*a2^2*b1*y2^2*z1^3 - 
        4*a2^3*b1*y2^2*z1^3 - 6*a0*b1^2*y2^2*z1^3 + 12*a2*b1^2*y2^2*z1^3 + 
        8*a0*a2*b1^2*y2^2*z1^3 - 16*a2^2*b1^2*y2^2*z1^3 + 
        4*a2^3*b1^2*y2^2*z1^3 - 2*a0*a2^3*b1^2*y2^2*z1^3 + 
        6*a0*b1^3*y2^2*z1^3 - 12*a2*b1^3*y2^2*z1^3 - 4*a0*a2*b1^3*y2^2*z1^3 + 
        8*a2^2*b1^3*y2^2*z1^3 - 2*a0*a2^2*b1^3*y2^2*z1^3 - 
        2*a0*b1^4*y2^2*z1^3 + 4*a2*b1^4*y2^2*z1^3 - y2^3*z1^3 + 
        3*a2*y2^3*z1^3 - 3*a2^2*y2^3*z1^3 + a2^3*y2^3*z1^3 + 4*b1*y2^3*z1^3 - 
        a0*b1*y2^3*z1^3 - 9*a2*b1*y2^3*z1^3 + 3*a0*a2*b1*y2^3*z1^3 + 
        6*a2^2*b1*y2^3*z1^3 - 3*a0*a2^2*b1*y2^3*z1^3 - a2^3*b1*y2^3*z1^3 + 
        a0*a2^3*b1*y2^3*z1^3 - 6*b1^2*y2^3*z1^3 + 3*a0*b1^2*y2^3*z1^3 + 
        9*a2*b1^2*y2^3*z1^3 - 6*a0*a2*b1^2*y2^3*z1^3 - 
        3*a2^2*b1^2*y2^3*z1^3 + 3*a0*a2^2*b1^2*y2^3*z1^3 + 4*b1^3*y2^3*z1^3 - 
        3*a0*b1^3*y2^3*z1^3 - 3*a2*b1^3*y2^3*z1^3 + 3*a0*a2*b1^3*y2^3*z1^3 - 
        b1^4*y2^3*z1^3 + a0*b1^4*y2^3*z1^3))/(a2*(-1 + b1)*(-1 + a2 + b1)*
       (-1 + y2)*(-1 + z1)*(-(a2*b1) + a2*b1*y2 + a2*b1*z1 + y2*z1 - 
         a2*y2*z1 - b1*y2*z1)^3), 
     (a0^2*y2^2*z1*(a0*a2^4*b1^4 - a0^2*a2^2*b1^4*y2 + a0*a2^3*b1^4*y2 - 
        a0^2*a2^3*b1^4*y2 - a2^4*b1^4*y2 - 2*a0*a2^4*b1^4*y2 + 
        a0^2*a2^2*b1^5*y2 + a0^3*a2*b1^4*y2^2 + a0^2*a2^2*b1^4*y2^2 - 
        a0*a2^3*b1^4*y2^2 + 2*a0^2*a2^3*b1^4*y2^2 + 2*a2^4*b1^4*y2^2 + 
        a0*a2^4*b1^4*y2^2 - a0^3*a2*b1^5*y2^2 - 2*a0^2*a2^2*b1^5*y2^2 - 
        2*a0^3*a2*b1^4*y2^3 + a0^2*a2^2*b1^4*y2^3 - a0*a2^3*b1^4*y2^3 - 
        a0^2*a2^3*b1^4*y2^3 - a2^4*b1^4*y2^3 + 2*a0^3*a2*b1^5*y2^3 + 
        a0^2*a2^2*b1^5*y2^3 + a0^3*a2*b1^4*y2^4 - a0^2*a2^2*b1^4*y2^4 + 
        a0*a2^3*b1^4*y2^4 - a0^3*a2*b1^5*y2^4 - a2^3*b1^4*z1 + 
        2*a2^4*b1^4*z1 - 4*a0*a2^4*b1^4*z1 + 2*a2^2*b1^3*y2*z1 + 
        2*a0*a2^2*b1^3*y2*z1 + 2*a0^2*a2^2*b1^3*y2*z1 - 6*a2^3*b1^3*y2*z1 - 
        6*a0*a2^3*b1^3*y2*z1 - a0^2*a2^3*b1^3*y2*z1 + 4*a2^4*b1^3*y2*z1 + 
        4*a0*a2^4*b1^3*y2*z1 - a0^2*a2^4*b1^3*y2*z1 - 2*a2^2*b1^4*y2*z1 + 
        6*a2^3*b1^4*y2*z1 - 4*a0*a2^3*b1^4*y2*z1 + 5*a0^2*a2^3*b1^4*y2*z1 - 
        2*a2^4*b1^4*y2*z1 + 7*a0*a2^4*b1^4*y2*z1 - a0*a2^2*b1^5*y2*z1 - 
        2*a0^2*a2^2*b1^5*y2*z1 + a0*a2^3*b1^5*y2*z1 - 4*a0*a2*b1^3*y2^2*z1 - 
        3*a0^3*a2*b1^3*y2^2*z1 - 2*a2^2*b1^3*y2^2*z1 + 4*a0*a2^2*b1^3*y2^2*
         z1 + a0^2*a2^2*b1^3*y2^2*z1 + 3*a0^3*a2^2*b1^3*y2^2*z1 + 
        10*a2^3*b1^3*y2^2*z1 + 5*a0*a2^3*b1^3*y2^2*z1 - 
        3*a0^2*a2^3*b1^3*y2^2*z1 - 8*a2^4*b1^3*y2^2*z1 - 
        5*a0*a2^4*b1^3*y2^2*z1 + 2*a0^2*a2^4*b1^3*y2^2*z1 + 
        4*a0*a2*b1^4*y2^2*z1 - 2*a0^2*a2*b1^4*y2^2*z1 + 
        2*a0^3*a2*b1^4*y2^2*z1 + 2*a2^2*b1^4*y2^2*z1 - 3*a0*a2^2*b1^4*y2^2*
         z1 + 3*a0^2*a2^2*b1^4*y2^2*z1 - 3*a0^3*a2^2*b1^4*y2^2*z1 - 
        9*a2^3*b1^4*y2^2*z1 + 5*a0*a2^3*b1^4*y2^2*z1 - 8*a0^2*a2^3*b1^4*y2^2*
         z1 - 3*a0*a2^4*b1^4*y2^2*z1 + 2*a0^2*a2*b1^5*y2^2*z1 + 
        a0^3*a2*b1^5*y2^2*z1 + a0*a2^2*b1^5*y2^2*z1 + 2*a0^2*a2^2*b1^5*y2^2*
         z1 - a0*a2^3*b1^5*y2^2*z1 + 2*a0^2*b1^3*y2^3*z1 - 
        a0^3*b1^3*y2^3*z1 + 4*a0*a2*b1^3*y2^3*z1 - 2*a0^2*a2*b1^3*y2^3*z1 + 
        6*a0^3*a2*b1^3*y2^3*z1 - 9*a0*a2^2*b1^3*y2^3*z1 - 
        4*a0^2*a2^2*b1^3*y2^3*z1 - 5*a0^3*a2^2*b1^3*y2^3*z1 - 
        4*a2^3*b1^3*y2^3*z1 + 4*a0*a2^3*b1^3*y2^3*z1 + 5*a0^2*a2^3*b1^3*y2^3*
         z1 + 4*a2^4*b1^3*y2^3*z1 + a0*a2^4*b1^3*y2^3*z1 - 
        a0^2*a2^4*b1^3*y2^3*z1 - 2*a0^2*b1^4*y2^3*z1 + 2*a0^3*b1^4*y2^3*z1 - 
        4*a0*a2*b1^4*y2^3*z1 + 2*a0^2*a2*b1^4*y2^3*z1 - 
        5*a0^3*a2*b1^4*y2^3*z1 + 6*a0*a2^2*b1^4*y2^3*z1 - 
        4*a0^2*a2^2*b1^4*y2^3*z1 + 5*a0^3*a2^2*b1^4*y2^3*z1 + 
        4*a2^3*b1^4*y2^3*z1 - a0*a2^3*b1^4*y2^3*z1 + 3*a0^2*a2^3*b1^4*y2^3*
         z1 - a0^3*b1^5*y2^3*z1 - 2*a0^2*a2*b1^5*y2^3*z1 - 
        a0^3*a2*b1^5*y2^3*z1 - 2*a0^2*b1^3*y2^4*z1 + a0^3*b1^3*y2^4*z1 + 
        2*a0^2*a2*b1^3*y2^4*z1 - 3*a0^3*a2*b1^3*y2^4*z1 + 
        3*a0*a2^2*b1^3*y2^4*z1 + a0^2*a2^2*b1^3*y2^4*z1 + 
        2*a0^3*a2^2*b1^3*y2^4*z1 - 3*a0*a2^3*b1^3*y2^4*z1 - 
        a0^2*a2^3*b1^3*y2^4*z1 + 2*a0^2*b1^4*y2^4*z1 - 2*a0^3*b1^4*y2^4*z1 + 
        3*a0^3*a2*b1^4*y2^4*z1 - 3*a0*a2^2*b1^4*y2^4*z1 + 
        a0^2*a2^2*b1^4*y2^4*z1 - 2*a0^3*a2^2*b1^4*y2^4*z1 + 
        a0^3*b1^5*y2^4*z1 + 2*a2^3*b1^3*z1^2 - 2*a2^4*b1^3*z1^2 + 
        2*a2^3*b1^4*z1^2 - 6*a2^4*b1^4*z1^2 + 6*a0*a2^4*b1^4*z1^2 - 
        3*a2^2*b1^2*y2*z1^2 - 2*a0*a2^2*b1^2*y2*z1^2 - 
        a0^2*a2^2*b1^2*y2*z1^2 + 6*a2^3*b1^2*y2*z1^2 + 
        4*a0*a2^3*b1^2*y2*z1^2 + 2*a0^2*a2^3*b1^2*y2*z1^2 - 
        3*a2^4*b1^2*y2*z1^2 - 2*a0*a2^4*b1^2*y2*z1^2 - 
        a0^2*a2^4*b1^2*y2*z1^2 - 8*a0*a2^2*b1^3*y2*z1^2 - 
        3*a0^2*a2^2*b1^3*y2*z1^2 + 2*a2^3*b1^3*y2*z1^2 + 
        23*a0*a2^3*b1^3*y2*z1^2 - a0^2*a2^3*b1^3*y2*z1^2 - 
        2*a2^4*b1^3*y2*z1^2 - 15*a0*a2^4*b1^3*y2*z1^2 + 
        4*a0^2*a2^4*b1^3*y2*z1^2 + 3*a2^2*b1^4*y2*z1^2 + 
        4*a0*a2^2*b1^4*y2*z1^2 + 3*a0^2*a2^2*b1^4*y2*z1^2 - 
        8*a2^3*b1^4*y2*z1^2 + a0*a2^3*b1^4*y2*z1^2 - 7*a0^2*a2^3*b1^4*y2*
         z1^2 + 7*a2^4*b1^4*y2*z1^2 - 8*a0*a2^4*b1^4*y2*z1^2 + 
        2*a0*a2^2*b1^5*y2*z1^2 + a0^2*a2^2*b1^5*y2*z1^2 - 
        2*a0*a2^3*b1^5*y2*z1^2 - 2*a2*b1^2*y2^2*z1^2 + 
        5*a0*a2*b1^2*y2^2*z1^2 + 3*a0^3*a2*b1^2*y2^2*z1^2 + 
        14*a2^2*b1^2*y2^2*z1^2 - 7*a0*a2^2*b1^2*y2^2*z1^2 - 
        2*a0^2*a2^2*b1^2*y2^2*z1^2 - 6*a0^3*a2^2*b1^2*y2^2*z1^2 - 
        22*a2^3*b1^2*y2^2*z1^2 - a0*a2^3*b1^2*y2^2*z1^2 + 
        4*a0^2*a2^3*b1^2*y2^2*z1^2 + 3*a0^3*a2^3*b1^2*y2^2*z1^2 + 
        10*a2^4*b1^2*y2^2*z1^2 + 3*a0*a2^4*b1^2*y2^2*z1^2 - 
        2*a0^2*a2^4*b1^2*y2^2*z1^2 + 4*a2*b1^3*y2^2*z1^2 + 
        3*a0*a2*b1^3*y2^2*z1^2 + 6*a0^2*a2*b1^3*y2^2*z1^2 - 
        20*a2^2*b1^3*y2^2*z1^2 + 4*a0*a2^2*b1^3*y2^2*z1^2 - 
        15*a0^2*a2^2*b1^3*y2^2*z1^2 + 3*a0^3*a2^2*b1^3*y2^2*z1^2 + 
        12*a2^3*b1^3*y2^2*z1^2 - 22*a0*a2^3*b1^3*y2^2*z1^2 + 
        15*a0^2*a2^3*b1^3*y2^2*z1^2 - 3*a0^3*a2^3*b1^3*y2^2*z1^2 + 
        4*a2^4*b1^3*y2^2*z1^2 + 15*a0*a2^4*b1^3*y2^2*z1^2 - 
        6*a0^2*a2^4*b1^3*y2^2*z1^2 - 2*a2*b1^4*y2^2*z1^2 - 
        7*a0*a2*b1^4*y2^2*z1^2 - 4*a0^2*a2*b1^4*y2^2*z1^2 - 
        3*a0^3*a2*b1^4*y2^2*z1^2 + 6*a2^2*b1^4*y2^2*z1^2 - 
        5*a0*a2^2*b1^4*y2^2*z1^2 + 3*a0^2*a2^2*b1^4*y2^2*z1^2 + 
        3*a0^3*a2^2*b1^4*y2^2*z1^2 + 6*a2^3*b1^4*y2^2*z1^2 + 
        a0*a2^3*b1^4*y2^2*z1^2 + 6*a0^2*a2^3*b1^4*y2^2*z1^2 - 
        2*a2^4*b1^4*y2^2*z1^2 + 2*a0*a2^4*b1^4*y2^2*z1^2 - 
        a0*a2*b1^5*y2^2*z1^2 - 2*a0^2*a2*b1^5*y2^2*z1^2 + 
        a0*a2^3*b1^5*y2^2*z1^2 + 2*a0*b1^2*y2^3*z1^2 - 
        5*a0^2*b1^2*y2^3*z1^2 + 3*a0^3*b1^2*y2^3*z1^2 - 
        11*a0*a2*b1^2*y2^3*z1^2 + 9*a0^2*a2*b1^2*y2^3*z1^2 - 
        10*a0^3*a2*b1^2*y2^3*z1^2 - 6*a2^2*b1^2*y2^3*z1^2 + 
        15*a0*a2^2*b1^2*y2^3*z1^2 + 11*a0^3*a2^2*b1^2*y2^3*z1^2 + 
        12*a2^3*b1^2*y2^3*z1^2 - 5*a0*a2^3*b1^2*y2^3*z1^2 - 
        7*a0^2*a2^3*b1^2*y2^3*z1^2 - 4*a0^3*a2^3*b1^2*y2^3*z1^2 - 
        6*a2^4*b1^2*y2^3*z1^2 - a0*a2^4*b1^2*y2^3*z1^2 + 
        3*a0^2*a2^4*b1^2*y2^3*z1^2 - 4*a0*b1^3*y2^3*z1^2 + 
        3*a0^2*b1^3*y2^3*z1^2 - 6*a0^3*b1^3*y2^3*z1^2 + 
        8*a0*a2*b1^3*y2^3*z1^2 - 8*a0^2*a2*b1^3*y2^3*z1^2 + 
        11*a0^3*a2*b1^3*y2^3*z1^2 + 12*a2^2*b1^3*y2^3*z1^2 - 
        2*a0*a2^2*b1^3*y2^3*z1^2 + 14*a0^2*a2^2*b1^3*y2^3*z1^2 - 
        9*a0^3*a2^2*b1^3*y2^3*z1^2 - 12*a2^3*b1^3*y2^3*z1^2 - 
        11*a0^2*a2^3*b1^3*y2^3*z1^2 + 4*a0^3*a2^3*b1^3*y2^3*z1^2 - 
        2*a0*a2^4*b1^3*y2^3*z1^2 + 2*a0^2*a2^4*b1^3*y2^3*z1^2 + 
        2*a0*b1^4*y2^3*z1^2 + a0^2*b1^4*y2^3*z1^2 + 3*a0^3*b1^4*y2^3*z1^2 + 
        3*a0*a2*b1^4*y2^3*z1^2 + 7*a0^2*a2*b1^4*y2^3*z1^2 - 
        a0^3*a2*b1^4*y2^3*z1^2 - 6*a2^2*b1^4*y2^3*z1^2 - 
        3*a0*a2^2*b1^4*y2^3*z1^2 - 6*a0^2*a2^2*b1^4*y2^3*z1^2 - 
        2*a0^3*a2^2*b1^4*y2^3*z1^2 + a0*a2^3*b1^4*y2^3*z1^2 + 
        a0^2*b1^5*y2^3*z1^2 + 3*a0^2*b1^2*y2^4*z1^2 - 2*a0^3*b1^2*y2^4*z1^2 + 
        3*a0*a2*b1^2*y2^4*z1^2 - 6*a0^2*a2*b1^2*y2^4*z1^2 + 
        5*a0^3*a2*b1^2*y2^4*z1^2 - 6*a0*a2^2*b1^2*y2^4*z1^2 + 
        3*a0^2*a2^2*b1^2*y2^4*z1^2 - 4*a0^3*a2^2*b1^2*y2^4*z1^2 + 
        3*a0*a2^3*b1^2*y2^4*z1^2 + a0^3*a2^3*b1^2*y2^4*z1^2 + 
        4*a0^3*b1^3*y2^4*z1^2 - 6*a0*a2*b1^3*y2^4*z1^2 - 
        7*a0^3*a2*b1^3*y2^4*z1^2 + 6*a0*a2^2*b1^3*y2^4*z1^2 - 
        a0^2*a2^2*b1^3*y2^4*z1^2 + 4*a0^3*a2^2*b1^3*y2^4*z1^2 + 
        a0^2*a2^3*b1^3*y2^4*z1^2 - a0^3*a2^3*b1^3*y2^4*z1^2 - 
        3*a0^2*b1^4*y2^4*z1^2 - 2*a0^3*b1^4*y2^4*z1^2 + 
        3*a0*a2*b1^4*y2^4*z1^2 + 2*a0^3*a2*b1^4*y2^4*z1^2 - 
        6*a2^3*b1^3*z1^3 + 6*a2^4*b1^3*z1^3 + 6*a2^4*b1^4*z1^3 - 
        4*a0*a2^4*b1^4*z1^3 + 4*a2^2*b1^2*y2*z1^3 + 8*a0*a2^2*b1^2*y2*z1^3 + 
        2*a0^2*a2^2*b1^2*y2*z1^3 - 8*a2^3*b1^2*y2*z1^3 - 
        16*a0*a2^3*b1^2*y2*z1^3 - 4*a0^2*a2^3*b1^2*y2*z1^3 + 
        4*a2^4*b1^2*y2*z1^3 + 8*a0*a2^4*b1^2*y2*z1^3 + 2*a0^2*a2^4*b1^2*y2*
         z1^3 - 2*a2^2*b1^3*y2*z1^3 + 7*a0*a2^2*b1^3*y2*z1^3 + 
        10*a2^3*b1^3*y2*z1^3 - 25*a0*a2^3*b1^3*y2*z1^3 + 
        5*a0^2*a2^3*b1^3*y2*z1^3 - 8*a2^4*b1^3*y2*z1^3 + 
        18*a0*a2^4*b1^3*y2*z1^3 - 5*a0^2*a2^4*b1^3*y2*z1^3 - 
        2*a2^2*b1^4*y2*z1^3 - 8*a0*a2^2*b1^4*y2*z1^3 - 2*a0^2*a2^2*b1^4*y2*
         z1^3 - 2*a2^3*b1^4*y2*z1^3 + 6*a0*a2^3*b1^4*y2*z1^3 + 
        3*a0^2*a2^3*b1^4*y2*z1^3 - 4*a2^4*b1^4*y2*z1^3 + 
        3*a0*a2^4*b1^4*y2*z1^3 - a0*a2^2*b1^5*y2*z1^3 + 
        a0*a2^3*b1^5*y2*z1^3 + 4*a2*b1*y2^2*z1^3 - a0*a2*b1*y2^2*z1^3 - 
        a0^3*a2*b1*y2^2*z1^3 - 12*a2^2*b1*y2^2*z1^3 + 3*a0*a2^2*b1*y2^2*
         z1^3 + 3*a0^3*a2^2*b1*y2^2*z1^3 + 12*a2^3*b1*y2^2*z1^3 - 
        3*a0*a2^3*b1*y2^2*z1^3 - 3*a0^3*a2^3*b1*y2^2*z1^3 - 
        4*a2^4*b1*y2^2*z1^3 + a0*a2^4*b1*y2^2*z1^3 + a0^3*a2^4*b1*y2^2*z1^3 - 
        7*a2*b1^2*y2^2*z1^3 - 6*a0*a2*b1^2*y2^2*z1^3 - 6*a0^2*a2*b1^2*y2^2*
         z1^3 - 2*a0^3*a2*b1^2*y2^2*z1^3 + 6*a2^2*b1^2*y2^2*z1^3 - 
        a0*a2^2*b1^2*y2^2*z1^3 + 20*a0^2*a2^2*b1^2*y2^2*z1^3 + 
        3*a0^3*a2^2*b1^2*y2^2*z1^3 + 9*a2^3*b1^2*y2^2*z1^3 + 
        20*a0*a2^3*b1^2*y2^2*z1^3 - 22*a0^2*a2^3*b1^2*y2^2*z1^3 - 
        8*a2^4*b1^2*y2^2*z1^3 - 13*a0*a2^4*b1^2*y2^2*z1^3 + 
        8*a0^2*a2^4*b1^2*y2^2*z1^3 - a0^3*a2^4*b1^2*y2^2*z1^3 + 
        2*a2*b1^3*y2^2*z1^3 - 2*a0*a2*b1^3*y2^2*z1^3 + 3*a0^3*a2*b1^3*y2^2*
         z1^3 + 12*a2^2*b1^3*y2^2*z1^3 + 5*a0*a2^2*b1^3*y2^2*z1^3 + 
        3*a0^2*a2^2*b1^3*y2^2*z1^3 - 6*a0^3*a2^2*b1^3*y2^2*z1^3 - 
        18*a2^3*b1^3*y2^2*z1^3 + 7*a0*a2^3*b1^3*y2^2*z1^3 - 
        7*a0^2*a2^3*b1^3*y2^2*z1^3 + 3*a0^3*a2^3*b1^3*y2^2*z1^3 + 
        4*a2^4*b1^3*y2^2*z1^3 - 10*a0*a2^4*b1^3*y2^2*z1^3 + 
        4*a0^2*a2^4*b1^3*y2^2*z1^3 + a2*b1^4*y2^2*z1^3 + 
        8*a0*a2*b1^4*y2^2*z1^3 + 6*a0^2*a2*b1^4*y2^2*z1^3 - 
        6*a2^2*b1^4*y2^2*z1^3 + 6*a0*a2^2*b1^4*y2^2*z1^3 - 
        7*a0^2*a2^2*b1^4*y2^2*z1^3 + 3*a2^3*b1^4*y2^2*z1^3 - 
        5*a0*a2^3*b1^4*y2^2*z1^3 + a0*a2*b1^5*y2^2*z1^3 - 
        a0*a2^2*b1^5*y2^2*z1^3 - 3*a0*b1*y2^3*z1^3 + 4*a0^2*b1*y2^3*z1^3 - 
        3*a0^3*b1*y2^3*z1^3 - 4*a2*b1*y2^3*z1^3 + 10*a0*a2*b1*y2^3*z1^3 - 
        11*a0^2*a2*b1*y2^3*z1^3 + 10*a0^3*a2*b1*y2^3*z1^3 + 
        12*a2^2*b1*y2^3*z1^3 - 12*a0*a2^2*b1*y2^3*z1^3 + 
        9*a0^2*a2^2*b1*y2^3*z1^3 - 12*a0^3*a2^2*b1*y2^3*z1^3 - 
        12*a2^3*b1*y2^3*z1^3 + 6*a0*a2^3*b1*y2^3*z1^3 - 
        a0^2*a2^3*b1*y2^3*z1^3 + 6*a0^3*a2^3*b1*y2^3*z1^3 + 
        4*a2^4*b1*y2^3*z1^3 - a0*a2^4*b1*y2^3*z1^3 - a0^2*a2^4*b1*y2^3*z1^3 - 
        a0^3*a2^4*b1*y2^3*z1^3 + 4*a0*b1^2*y2^3*z1^3 + 
        6*a0^3*b1^2*y2^3*z1^3 + 12*a2*b1^2*y2^3*z1^3 - 
        5*a0*a2*b1^2*y2^3*z1^3 + 7*a0^2*a2*b1^2*y2^3*z1^3 - 
        15*a0^3*a2*b1^2*y2^3*z1^3 - 24*a2^2*b1^2*y2^3*z1^3 + 
        2*a0*a2^2*b1^2*y2^3*z1^3 - 20*a0^2*a2^2*b1^2*y2^3*z1^3 + 
        13*a0^3*a2^2*b1^2*y2^3*z1^3 + 12*a2^3*b1^2*y2^3*z1^3 - 
        5*a0*a2^3*b1^2*y2^3*z1^3 + 19*a0^2*a2^3*b1^2*y2^3*z1^3 - 
        5*a0^3*a2^3*b1^2*y2^3*z1^3 + 4*a0*a2^4*b1^2*y2^3*z1^3 - 
        6*a0^2*a2^4*b1^2*y2^3*z1^3 + a0^3*a2^4*b1^2*y2^3*z1^3 + 
        a0*b1^3*y2^3*z1^3 - 3*a0^3*b1^3*y2^3*z1^3 - 12*a2*b1^3*y2^3*z1^3 - 
        2*a0*a2*b1^3*y2^3*z1^3 - 11*a0^2*a2*b1^3*y2^3*z1^3 + 
        5*a0^3*a2*b1^3*y2^3*z1^3 + 12*a2^2*b1^3*y2^3*z1^3 - 
        2*a0*a2^2*b1^3*y2^3*z1^3 + 15*a0^2*a2^2*b1^3*y2^3*z1^3 - 
        a0^3*a2^2*b1^3*y2^3*z1^3 + 3*a0*a2^3*b1^3*y2^3*z1^3 - 
        4*a0^2*a2^3*b1^3*y2^3*z1^3 - a0^3*a2^3*b1^3*y2^3*z1^3 - 
        2*a0*b1^4*y2^3*z1^3 - 4*a0^2*b1^4*y2^3*z1^3 + 4*a2*b1^4*y2^3*z1^3 - 
        3*a0*a2*b1^4*y2^3*z1^3 + 3*a0^2*a2*b1^4*y2^3*z1^3 + a0*b1*y2^4*z1^3 - 
        a0^2*b1*y2^4*z1^3 + a0^3*b1*y2^4*z1^3 - 3*a0*a2*b1*y2^4*z1^3 + 
        3*a0^2*a2*b1*y2^4*z1^3 - 3*a0^3*a2*b1*y2^4*z1^3 + 
        3*a0*a2^2*b1*y2^4*z1^3 - 3*a0^2*a2^2*b1*y2^4*z1^3 + 
        3*a0^3*a2^2*b1*y2^4*z1^3 - a0*a2^3*b1*y2^4*z1^3 + 
        a0^2*a2^3*b1*y2^4*z1^3 - a0^3*a2^3*b1*y2^4*z1^3 - 
        3*a0*b1^2*y2^4*z1^3 - 3*a0^2*b1^2*y2^4*z1^3 - 2*a0^3*b1^2*y2^4*z1^3 + 
        6*a0*a2*b1^2*y2^4*z1^3 + 6*a0^2*a2*b1^2*y2^4*z1^3 + 
        5*a0^3*a2*b1^2*y2^4*z1^3 - 3*a0*a2^2*b1^2*y2^4*z1^3 - 
        3*a0^2*a2^2*b1^2*y2^4*z1^3 - 4*a0^3*a2^2*b1^2*y2^4*z1^3 + 
        a0^3*a2^3*b1^2*y2^4*z1^3 + 3*a0*b1^3*y2^4*z1^3 + 
        3*a0^2*b1^3*y2^4*z1^3 + a0^3*b1^3*y2^4*z1^3 - 3*a0*a2*b1^3*y2^4*
         z1^3 - 3*a0^2*a2*b1^3*y2^4*z1^3 - 2*a0^3*a2*b1^3*y2^4*z1^3 + 
        a0^3*a2^2*b1^3*y2^4*z1^3 - a0*b1^4*y2^4*z1^3 + a0^2*b1^4*y2^4*z1^3 + 
        6*a2^3*b1^3*z1^4 - 6*a2^4*b1^3*z1^4 - 2*a2^3*b1^4*z1^4 - 
        2*a2^4*b1^4*z1^4 + a0*a2^4*b1^4*z1^4 + a2^2*b1^2*y2*z1^4 - 
        10*a0*a2^2*b1^2*y2*z1^4 - a0^2*a2^2*b1^2*y2*z1^4 - 
        2*a2^3*b1^2*y2*z1^4 + 20*a0*a2^3*b1^2*y2*z1^4 + 
        2*a0^2*a2^3*b1^2*y2*z1^4 + a2^4*b1^2*y2*z1^4 - 
        10*a0*a2^4*b1^2*y2*z1^4 - a0^2*a2^4*b1^2*y2*z1^4 - 
        4*a2^2*b1^3*y2*z1^4 + 2*a0*a2^2*b1^3*y2*z1^4 + 
        a0^2*a2^2*b1^3*y2*z1^4 - 2*a2^3*b1^3*y2*z1^4 + 
        5*a0*a2^3*b1^3*y2*z1^4 - 3*a0^2*a2^3*b1^3*y2*z1^4 + 
        6*a2^4*b1^3*y2*z1^4 - 7*a0*a2^4*b1^3*y2*z1^4 + 2*a0^2*a2^4*b1^3*y2*
         z1^4 + 3*a2^2*b1^4*y2*z1^4 + 4*a0*a2^2*b1^4*y2*z1^4 + 
        4*a2^3*b1^4*y2*z1^4 - 4*a0*a2^3*b1^4*y2*z1^4 - 4*a2*b1*y2^2*z1^4 - 
        a0*a2*b1*y2^2*z1^4 + 2*a0^2*a2*b1*y2^2*z1^4 + a0^3*a2*b1*y2^2*z1^4 + 
        12*a2^2*b1*y2^2*z1^4 + 3*a0*a2^2*b1*y2^2*z1^4 - 
        6*a0^2*a2^2*b1*y2^2*z1^4 - 3*a0^3*a2^2*b1*y2^2*z1^4 - 
        12*a2^3*b1*y2^2*z1^4 - 3*a0*a2^3*b1*y2^2*z1^4 + 
        6*a0^2*a2^3*b1*y2^2*z1^4 + 3*a0^3*a2^3*b1*y2^2*z1^4 + 
        4*a2^4*b1*y2^2*z1^4 + a0*a2^4*b1*y2^2*z1^4 - 2*a0^2*a2^4*b1*y2^2*
         z1^4 - a0^3*a2^4*b1*y2^2*z1^4 + 8*a2*b1^2*y2^2*z1^4 + 
        7*a0*a2*b1^2*y2^2*z1^4 + 4*a0^2*a2*b1^2*y2^2*z1^4 - 
        a0^3*a2*b1^2*y2^2*z1^4 - 18*a2^2*b1^2*y2^2*z1^4 - 
        4*a0*a2^2*b1^2*y2^2*z1^4 - 14*a0^2*a2^2*b1^2*y2^2*z1^4 + 
        3*a0^3*a2^2*b1^2*y2^2*z1^4 + 12*a2^3*b1^2*y2^2*z1^4 - 
        13*a0*a2^3*b1^2*y2^2*z1^4 + 16*a0^2*a2^3*b1^2*y2^2*z1^4 - 
        3*a0^3*a2^3*b1^2*y2^2*z1^4 - 2*a2^4*b1^2*y2^2*z1^4 + 
        10*a0*a2^4*b1^2*y2^2*z1^4 - 6*a0^2*a2^4*b1^2*y2^2*z1^4 + 
        a0^3*a2^4*b1^2*y2^2*z1^4 - 4*a2*b1^3*y2^2*z1^4 - 
        a0*a2*b1^3*y2^2*z1^4 - 6*a0^2*a2*b1^3*y2^2*z1^4 + 
        8*a2^2*b1^3*y2^2*z1^4 - 9*a0*a2^2*b1^3*y2^2*z1^4 + 
        11*a0^2*a2^2*b1^3*y2^2*z1^4 - 4*a2^3*b1^3*y2^2*z1^4 + 
        10*a0*a2^3*b1^3*y2^2*z1^4 - 5*a0^2*a2^3*b1^3*y2^2*z1^4 - 
        5*a0*a2*b1^4*y2^2*z1^4 - 2*a2^2*b1^4*y2^2*z1^4 + 
        2*a0*a2^2*b1^4*y2^2*z1^4 - y2^3*z1^4 + a0*y2^3*z1^4 - 
        a0^2*y2^3*z1^4 + a0^3*y2^3*z1^4 + 4*a2*y2^3*z1^4 - 
        4*a0*a2*y2^3*z1^4 + 4*a0^2*a2*y2^3*z1^4 - 4*a0^3*a2*y2^3*z1^4 - 
        6*a2^2*y2^3*z1^4 + 6*a0*a2^2*y2^3*z1^4 - 6*a0^2*a2^2*y2^3*z1^4 + 
        6*a0^3*a2^2*y2^3*z1^4 + 4*a2^3*y2^3*z1^4 - 4*a0*a2^3*y2^3*z1^4 + 
        4*a0^2*a2^3*y2^3*z1^4 - 4*a0^3*a2^3*y2^3*z1^4 - a2^4*y2^3*z1^4 + 
        a0*a2^4*y2^3*z1^4 - a0^2*a2^4*y2^3*z1^4 + a0^3*a2^4*y2^3*z1^4 + 
        4*b1*y2^3*z1^4 - a0^2*b1*y2^3*z1^4 - 2*a0^3*b1*y2^3*z1^4 - 
        12*a2*b1*y2^3*z1^4 + 2*a0*a2*b1*y2^3*z1^4 - a0^2*a2*b1*y2^3*z1^4 + 
        7*a0^3*a2*b1*y2^3*z1^4 + 12*a2^2*b1*y2^3*z1^4 - 
        6*a0*a2^2*b1*y2^3*z1^4 + 9*a0^2*a2^2*b1*y2^3*z1^4 - 
        9*a0^3*a2^2*b1*y2^3*z1^4 - 4*a2^3*b1*y2^3*z1^4 + 
        6*a0*a2^3*b1*y2^3*z1^4 - 11*a0^2*a2^3*b1*y2^3*z1^4 + 
        5*a0^3*a2^3*b1*y2^3*z1^4 - 2*a0*a2^4*b1*y2^3*z1^4 + 
        4*a0^2*a2^4*b1*y2^3*z1^4 - a0^3*a2^4*b1*y2^3*z1^4 - 
        6*b1^2*y2^3*z1^4 - 2*a0*b1^2*y2^3*z1^4 - 3*a0^2*b1^2*y2^3*z1^4 + 
        a0^3*b1^2*y2^3*z1^4 + 12*a2*b1^2*y2^3*z1^4 - a0*a2*b1^2*y2^3*z1^4 + 
        12*a0^2*a2*b1^2*y2^3*z1^4 - 3*a0^3*a2*b1^2*y2^3*z1^4 - 
        6*a2^2*b1^2*y2^3*z1^4 + 8*a0*a2^2*b1^2*y2^3*z1^4 - 
        15*a0^2*a2^2*b1^2*y2^3*z1^4 + 3*a0^3*a2^2*b1^2*y2^3*z1^4 - 
        5*a0*a2^3*b1^2*y2^3*z1^4 + 6*a0^2*a2^3*b1^2*y2^3*z1^4 - 
        a0^3*a2^3*b1^2*y2^3*z1^4 + 4*b1^3*y2^3*z1^4 + 5*a0^2*b1^3*y2^3*z1^4 - 
        4*a2*b1^3*y2^3*z1^4 + 2*a0*a2*b1^3*y2^3*z1^4 - 7*a0^2*a2*b1^3*y2^3*
         z1^4 - 2*a0*a2^2*b1^3*y2^3*z1^4 + 2*a0^2*a2^2*b1^3*y2^3*z1^4 - 
        b1^4*y2^3*z1^4 + a0*b1^4*y2^3*z1^4 + a0*a2*b1^4*y2^3*z1^4 + 
        a0^2*b1*y2^4*z1^4 - 3*a0^2*a2*b1*y2^4*z1^4 + 3*a0^2*a2^2*b1*y2^4*
         z1^4 - a0^2*a2^3*b1*y2^4*z1^4 - a0^2*b1^3*y2^4*z1^4 + 
        a0^2*a2*b1^3*y2^4*z1^4 - 2*a2^3*b1^3*z1^5 + 2*a2^4*b1^3*z1^5 + 
        a2^3*b1^4*z1^5 - 2*a2^2*b1^2*y2*z1^5 + 4*a0*a2^2*b1^2*y2*z1^5 + 
        4*a2^3*b1^2*y2*z1^5 - 8*a0*a2^3*b1^2*y2*z1^5 - 2*a2^4*b1^2*y2*z1^5 + 
        4*a0*a2^4*b1^2*y2*z1^5 + 4*a2^2*b1^3*y2*z1^5 - 
        3*a0*a2^2*b1^3*y2*z1^5 - 4*a2^3*b1^3*y2*z1^5 + 
        3*a0*a2^3*b1^3*y2*z1^5 - 2*a2^2*b1^4*y2*z1^5 + 2*a0*a2*b1*y2^2*z1^5 - 
        2*a0^2*a2*b1*y2^2*z1^5 - 6*a0*a2^2*b1*y2^2*z1^5 + 
        6*a0^2*a2^2*b1*y2^2*z1^5 + 6*a0*a2^3*b1*y2^2*z1^5 - 
        6*a0^2*a2^3*b1*y2^2*z1^5 - 2*a0*a2^4*b1*y2^2*z1^5 + 
        2*a0^2*a2^4*b1*y2^2*z1^5 + a2*b1^2*y2^2*z1^5 - 
        6*a0*a2*b1^2*y2^2*z1^5 + 2*a0^2*a2*b1^2*y2^2*z1^5 - 
        2*a2^2*b1^2*y2^2*z1^5 + 12*a0*a2^2*b1^2*y2^2*z1^5 - 
        4*a0^2*a2^2*b1^2*y2^2*z1^5 + a2^3*b1^2*y2^2*z1^5 - 
        6*a0*a2^3*b1^2*y2^2*z1^5 + 2*a0^2*a2^3*b1^2*y2^2*z1^5 - 
        2*a2*b1^3*y2^2*z1^5 + 4*a0*a2*b1^3*y2^2*z1^5 + 
        2*a2^2*b1^3*y2^2*z1^5 - 4*a0*a2^2*b1^3*y2^2*z1^5 + 
        a2*b1^4*y2^2*z1^5 - a0*b1*y2^3*z1^5 + 2*a0^2*b1*y2^3*z1^5 + 
        3*a0*a2*b1*y2^3*z1^5 - 6*a0^2*a2*b1*y2^3*z1^5 - 
        3*a0*a2^2*b1*y2^3*z1^5 + 6*a0^2*a2^2*b1*y2^3*z1^5 + 
        a0*a2^3*b1*y2^3*z1^5 - 2*a0^2*a2^3*b1*y2^3*z1^5 + 
        2*a0*b1^2*y2^3*z1^5 - 2*a0^2*b1^2*y2^3*z1^5 - 4*a0*a2*b1^2*y2^3*
         z1^5 + 4*a0^2*a2*b1^2*y2^3*z1^5 + 2*a0*a2^2*b1^2*y2^3*z1^5 - 
        2*a0^2*a2^2*b1^2*y2^3*z1^5 - a0*b1^3*y2^3*z1^5 + 
        a0*a2*b1^3*y2^3*z1^5))/(a2*(-1 + z1)*(-(a2*b1) + a0*b1*y2 + 
        a2*b1*z1 - a0*y2*z1 + a0*a2*y2*z1)*(-(a2*b1) + a2*b1*y2 + a2*b1*z1 + 
         y2*z1 - a2*y2*z1 - b1*y2*z1)^3*(-(a2*b1) + a0*b1*y2 + a2*b1*y2 - 
        a0*b1*y2^2 + a2*b1*z1 + y2*z1 - a0*y2*z1 - a2*y2*z1 + a0*a2*y2*z1 - 
        b1*y2*z1)), (a0*(-2*a0*a2^4*b1^4 + 2*a0*a2^4*b1^5 + 
        3*a0^2*a2^3*b1^4*y2 + 8*a0*a2^4*b1^4*y2 - 3*a0^2*a2^3*b1^5*y2 - 
        8*a0*a2^4*b1^5*y2 - a0^3*a2^2*b1^4*y2^2 - 12*a0^2*a2^3*b1^4*y2^2 - 
        12*a0*a2^4*b1^4*y2^2 + a0^3*a2^2*b1^5*y2^2 + 12*a0^2*a2^3*b1^5*y2^2 + 
        12*a0*a2^4*b1^5*y2^2 + 4*a0^3*a2^2*b1^4*y2^3 + 
        18*a0^2*a2^3*b1^4*y2^3 + 8*a0*a2^4*b1^4*y2^3 - 
        4*a0^3*a2^2*b1^5*y2^3 - 18*a0^2*a2^3*b1^5*y2^3 - 
        8*a0*a2^4*b1^5*y2^3 - 6*a0^3*a2^2*b1^4*y2^4 - 12*a0^2*a2^3*b1^4*
         y2^4 - 2*a0*a2^4*b1^4*y2^4 + 6*a0^3*a2^2*b1^5*y2^4 + 
        12*a0^2*a2^3*b1^5*y2^4 + 2*a0*a2^4*b1^5*y2^4 + 
        4*a0^3*a2^2*b1^4*y2^5 + 3*a0^2*a2^3*b1^4*y2^5 - 
        4*a0^3*a2^2*b1^5*y2^5 - 3*a0^2*a2^3*b1^5*y2^5 - a0^3*a2^2*b1^4*y2^6 + 
        a0^3*a2^2*b1^5*y2^6 + 6*a0*a2^4*b1^4*z1 - 6*a0*a2^4*b1^5*z1 + 
        a2^3*b1^3*y2*z1 + 6*a0*a2^3*b1^3*y2*z1 - 3*a0^2*a2^3*b1^3*y2*z1 - 
        a2^4*b1^3*y2*z1 - 6*a0*a2^4*b1^3*y2*z1 + 3*a0^2*a2^4*b1^3*y2*z1 - 
        a2^3*b1^4*y2*z1 - 12*a0*a2^3*b1^4*y2*z1 - 3*a0^2*a2^3*b1^4*y2*z1 + 
        a2^4*b1^4*y2*z1 - 12*a0*a2^4*b1^4*y2*z1 - 3*a0^2*a2^4*b1^4*y2*z1 + 
        6*a0*a2^3*b1^5*y2*z1 + 6*a0^2*a2^3*b1^5*y2*z1 + 
        18*a0*a2^4*b1^5*y2*z1 - 3*a0*a2^2*b1^3*y2^2*z1 - 
        6*a0^2*a2^2*b1^3*y2^2*z1 + 2*a0^3*a2^2*b1^3*y2^2*z1 - 
        3*a2^3*b1^3*y2^2*z1 - 12*a0*a2^3*b1^3*y2^2*z1 + 
        13*a0^2*a2^3*b1^3*y2^2*z1 - 2*a0^3*a2^3*b1^3*y2^2*z1 + 
        3*a2^4*b1^3*y2^2*z1 + 15*a0*a2^4*b1^3*y2^2*z1 - 
        7*a0^2*a2^4*b1^3*y2^2*z1 + 3*a0*a2^2*b1^4*y2^2*z1 + 
        11*a0^2*a2^2*b1^4*y2^2*z1 - a0^3*a2^2*b1^4*y2^2*z1 + 
        3*a2^3*b1^4*y2^2*z1 + 31*a0*a2^3*b1^4*y2^2*z1 + 
        6*a0^2*a2^3*b1^4*y2^2*z1 + 2*a0^3*a2^3*b1^4*y2^2*z1 - 
        3*a2^4*b1^4*y2^2*z1 + 2*a0*a2^4*b1^4*y2^2*z1 + 7*a0^2*a2^4*b1^4*y2^2*
         z1 - 5*a0^2*a2^2*b1^5*y2^2*z1 - a0^3*a2^2*b1^5*y2^2*z1 - 
        18*a0*a2^3*b1^5*y2^2*z1 - 19*a0^2*a2^3*b1^5*y2^2*z1 - 
        18*a0*a2^4*b1^5*y2^2*z1 + 2*a0^2*a2*b1^3*y2^3*z1 + 
        a0^3*a2*b1^3*y2^3*z1 + 9*a0*a2^2*b1^3*y2^3*z1 + 
        14*a0^2*a2^2*b1^3*y2^3*z1 - 6*a0^3*a2^2*b1^3*y2^3*z1 + 
        3*a2^3*b1^3*y2^3*z1 - 19*a0^2*a2^3*b1^3*y2^3*z1 + 
        5*a0^3*a2^3*b1^3*y2^3*z1 - 3*a2^4*b1^3*y2^3*z1 - 
        9*a0*a2^4*b1^3*y2^3*z1 + 3*a0^2*a2^4*b1^3*y2^3*z1 - 
        2*a0^2*a2*b1^4*y2^3*z1 - 2*a0^3*a2*b1^4*y2^3*z1 - 
        9*a0*a2^2*b1^4*y2^3*z1 - 30*a0^2*a2^2*b1^4*y2^3*z1 + 
        3*a0^3*a2^2*b1^4*y2^3*z1 - 3*a2^3*b1^4*y2^3*z1 - 
        21*a0*a2^3*b1^4*y2^3*z1 - a0^2*a2^3*b1^4*y2^3*z1 - 
        5*a0^3*a2^3*b1^4*y2^3*z1 + 3*a2^4*b1^4*y2^3*z1 + 
        6*a0*a2^4*b1^4*y2^3*z1 - 3*a0^2*a2^4*b1^4*y2^3*z1 + 
        a0^3*a2*b1^5*y2^3*z1 + 15*a0^2*a2^2*b1^5*y2^3*z1 + 
        3*a0^3*a2^2*b1^5*y2^3*z1 + 18*a0*a2^3*b1^5*y2^3*z1 + 
        21*a0^2*a2^3*b1^5*y2^3*z1 + 6*a0*a2^4*b1^5*y2^3*z1 - 
        6*a0^2*a2*b1^3*y2^4*z1 - 3*a0^3*a2*b1^3*y2^4*z1 - 
        9*a0*a2^2*b1^3*y2^4*z1 - 6*a0^2*a2^2*b1^3*y2^4*z1 + 
        6*a0^3*a2^2*b1^3*y2^4*z1 - a2^3*b1^3*y2^4*z1 + 12*a0*a2^3*b1^3*y2^4*
         z1 + 9*a0^2*a2^3*b1^3*y2^4*z1 - 3*a0^3*a2^3*b1^3*y2^4*z1 + 
        a2^4*b1^3*y2^4*z1 - 3*a0*a2^4*b1^3*y2^4*z1 + 3*a0^2*a2^4*b1^3*y2^4*
         z1 + 6*a0^2*a2*b1^4*y2^4*z1 + 6*a0^3*a2*b1^4*y2^4*z1 + 
        9*a0*a2^2*b1^4*y2^4*z1 + 24*a0^2*a2^2*b1^4*y2^4*z1 - 
        3*a0^3*a2^2*b1^4*y2^4*z1 + a2^3*b1^4*y2^4*z1 - 3*a0*a2^3*b1^4*y2^4*
         z1 - 3*a0^2*a2^3*b1^4*y2^4*z1 + 3*a0^3*a2^3*b1^4*y2^4*z1 - 
        a2^4*b1^4*y2^4*z1 - 3*a0^2*a2^4*b1^4*y2^4*z1 - 3*a0^3*a2*b1^5*y2^4*
         z1 - 15*a0^2*a2^2*b1^5*y2^4*z1 - 3*a0^3*a2^2*b1^5*y2^4*z1 - 
        6*a0*a2^3*b1^5*y2^4*z1 - 9*a0^2*a2^3*b1^5*y2^4*z1 + 
        6*a0^2*a2*b1^3*y2^5*z1 + 3*a0^3*a2*b1^3*y2^5*z1 + 
        3*a0*a2^2*b1^3*y2^5*z1 - 6*a0^2*a2^2*b1^3*y2^5*z1 - 
        2*a0^3*a2^2*b1^3*y2^5*z1 - 6*a0*a2^3*b1^3*y2^5*z1 + 
        2*a0^2*a2^3*b1^3*y2^5*z1 - a0^3*a2^3*b1^3*y2^5*z1 + 
        3*a0*a2^4*b1^3*y2^5*z1 - 2*a0^2*a2^4*b1^3*y2^5*z1 - 
        6*a0^2*a2*b1^4*y2^5*z1 - 6*a0^3*a2*b1^4*y2^5*z1 - 
        3*a0*a2^2*b1^4*y2^5*z1 - 2*a0^2*a2^2*b1^4*y2^5*z1 + 
        a0^3*a2^2*b1^4*y2^5*z1 + 5*a0*a2^3*b1^4*y2^5*z1 + 
        a0^3*a2^3*b1^4*y2^5*z1 - 2*a0*a2^4*b1^4*y2^5*z1 + 
        2*a0^2*a2^4*b1^4*y2^5*z1 + 3*a0^3*a2*b1^5*y2^5*z1 + 
        5*a0^2*a2^2*b1^5*y2^5*z1 + a0^3*a2^2*b1^5*y2^5*z1 + 
        a0^2*a2^3*b1^5*y2^5*z1 - 2*a0^2*a2*b1^3*y2^6*z1 - 
        a0^3*a2*b1^3*y2^6*z1 + 4*a0^2*a2^2*b1^3*y2^6*z1 - 
        2*a0^2*a2^3*b1^3*y2^6*z1 + a0^3*a2^3*b1^3*y2^6*z1 + 
        2*a0^2*a2*b1^4*y2^6*z1 + 2*a0^3*a2*b1^4*y2^6*z1 - 
        3*a0^2*a2^2*b1^4*y2^6*z1 + a0^2*a2^3*b1^4*y2^6*z1 - 
        a0^3*a2^3*b1^4*y2^6*z1 - a0^3*a2*b1^5*y2^6*z1 - 6*a0*a2^4*b1^4*z1^2 + 
        6*a0*a2^4*b1^5*z1^2 - 3*a2^3*b1^3*y2*z1^2 - 13*a0*a2^3*b1^3*y2*z1^2 + 
        6*a0^2*a2^3*b1^3*y2*z1^2 + 3*a2^4*b1^3*y2*z1^2 + 
        13*a0*a2^4*b1^3*y2*z1^2 - 6*a0^2*a2^4*b1^3*y2*z1^2 + 
        3*a2^3*b1^4*y2*z1^2 + 25*a0*a2^3*b1^4*y2*z1^2 - 
        3*a0^2*a2^3*b1^4*y2*z1^2 - 3*a2^4*b1^4*y2*z1^2 - 
        a0*a2^4*b1^4*y2*z1^2 + 6*a0^2*a2^4*b1^4*y2*z1^2 - 
        12*a0*a2^3*b1^5*y2*z1^2 - 3*a0^2*a2^3*b1^5*y2*z1^2 - 
        12*a0*a2^4*b1^5*y2*z1^2 - 3*a2^2*b1^2*y2^2*z1^2 - 
        2*a0*a2^2*b1^2*y2^2*z1^2 + 6*a0^2*a2^2*b1^2*y2^2*z1^2 - 
        a0^3*a2^2*b1^2*y2^2*z1^2 + 6*a2^3*b1^2*y2^2*z1^2 + 
        4*a0*a2^3*b1^2*y2^2*z1^2 - 12*a0^2*a2^3*b1^2*y2^2*z1^2 + 
        2*a0^3*a2^3*b1^2*y2^2*z1^2 - 3*a2^4*b1^2*y2^2*z1^2 - 
        2*a0*a2^4*b1^2*y2^2*z1^2 + 6*a0^2*a2^4*b1^2*y2^2*z1^2 - 
        a0^3*a2^4*b1^2*y2^2*z1^2 + 6*a2^2*b1^3*y2^2*z1^2 + 
        20*a0*a2^2*b1^3*y2^2*z1^2 - 4*a0^2*a2^2*b1^3*y2^2*z1^2 - 
        a0^3*a2^2*b1^3*y2^2*z1^2 - 3*a2^3*b1^3*y2^2*z1^2 - 
        3*a0*a2^3*b1^3*y2^2*z1^2 + a0^2*a2^3*b1^3*y2^2*z1^2 - 
        3*a2^4*b1^3*y2^2*z1^2 - 17*a0*a2^4*b1^3*y2^2*z1^2 + 
        3*a0^2*a2^4*b1^3*y2^2*z1^2 + a0^3*a2^4*b1^3*y2^2*z1^2 - 
        3*a2^2*b1^4*y2^2*z1^2 - 24*a0*a2^2*b1^4*y2^2*z1^2 - 
        7*a0^2*a2^2*b1^4*y2^2*z1^2 + 2*a0^3*a2^2*b1^4*y2^2*z1^2 - 
        3*a2^3*b1^4*y2^2*z1^2 - 28*a0*a2^3*b1^4*y2^2*z1^2 + 
        4*a0^2*a2^3*b1^4*y2^2*z1^2 - 2*a0^3*a2^3*b1^4*y2^2*z1^2 + 
        6*a2^4*b1^4*y2^2*z1^2 + 16*a0*a2^4*b1^4*y2^2*z1^2 - 
        9*a0^2*a2^4*b1^4*y2^2*z1^2 + 6*a0*a2^2*b1^5*y2^2*z1^2 + 
        5*a0^2*a2^2*b1^5*y2^2*z1^2 + 24*a0*a2^3*b1^5*y2^2*z1^2 + 
        7*a0^2*a2^3*b1^5*y2^2*z1^2 + 6*a0*a2^4*b1^5*y2^2*z1^2 + 
        4*a0*a2*b1^2*y2^3*z1^2 - 2*a0^2*a2*b1^2*y2^3*z1^2 - 
        2*a0^3*a2*b1^2*y2^3*z1^2 + 6*a2^2*b1^2*y2^3*z1^2 - 
        11*a0*a2^2*b1^2*y2^3*z1^2 - a0^2*a2^2*b1^2*y2^3*z1^2 + 
        5*a0^3*a2^2*b1^2*y2^3*z1^2 - 12*a2^3*b1^2*y2^3*z1^2 + 
        10*a0*a2^3*b1^2*y2^3*z1^2 + 8*a0^2*a2^3*b1^2*y2^3*z1^2 - 
        4*a0^3*a2^3*b1^2*y2^3*z1^2 + 6*a2^4*b1^2*y2^3*z1^2 - 
        3*a0*a2^4*b1^2*y2^3*z1^2 - 5*a0^2*a2^4*b1^2*y2^3*z1^2 + 
        a0^3*a2^4*b1^2*y2^3*z1^2 - 8*a0*a2*b1^3*y2^3*z1^2 - 
        4*a0^2*a2*b1^3*y2^3*z1^2 + 4*a0^3*a2*b1^3*y2^3*z1^2 - 
        12*a2^2*b1^3*y2^3*z1^2 - 18*a0*a2^2*b1^3*y2^3*z1^2 + 
        a0^2*a2^2*b1^3*y2^3*z1^2 - 4*a0^3*a2^2*b1^3*y2^3*z1^2 + 
        15*a2^3*b1^3*y2^3*z1^2 + 27*a0*a2^3*b1^3*y2^3*z1^2 - 
        3*a0^2*a2^3*b1^3*y2^3*z1^2 + a0^3*a2^3*b1^3*y2^3*z1^2 - 
        3*a2^4*b1^3*y2^3*z1^2 - a0*a2^4*b1^3*y2^3*z1^2 + 
        6*a0^2*a2^4*b1^3*y2^3*z1^2 - a0^3*a2^4*b1^3*y2^3*z1^2 + 
        4*a0*a2*b1^4*y2^3*z1^2 + 8*a0^2*a2*b1^4*y2^3*z1^2 - 
        2*a0^3*a2*b1^4*y2^3*z1^2 + 6*a2^2*b1^4*y2^3*z1^2 + 
        41*a0*a2^2*b1^4*y2^3*z1^2 + 14*a0^2*a2^2*b1^4*y2^3*z1^2 - 
        a0^3*a2^2*b1^4*y2^3*z1^2 - 3*a2^3*b1^4*y2^3*z1^2 - 
        16*a0*a2^3*b1^4*y2^3*z1^2 - 4*a0^2*a2^3*b1^4*y2^3*z1^2 + 
        3*a0^3*a2^3*b1^4*y2^3*z1^2 - 3*a2^4*b1^4*y2^3*z1^2 - 
        5*a0*a2^4*b1^4*y2^3*z1^2 - 2*a0^2*a2*b1^5*y2^3*z1^2 - 
        12*a0*a2^2*b1^5*y2^3*z1^2 - 11*a0^2*a2^2*b1^5*y2^3*z1^2 - 
        12*a0*a2^3*b1^5*y2^3*z1^2 - 5*a0^2*a2^3*b1^5*y2^3*z1^2 - 
        8*a0*a2*b1^2*y2^4*z1^2 + 6*a0^2*a2*b1^2*y2^4*z1^2 + 
        3*a0^3*a2*b1^2*y2^4*z1^2 - 3*a2^2*b1^2*y2^4*z1^2 + 
        28*a0*a2^2*b1^2*y2^4*z1^2 - 20*a0^2*a2^2*b1^2*y2^4*z1^2 - 
        5*a0^3*a2^2*b1^2*y2^4*z1^2 + 6*a2^3*b1^2*y2^4*z1^2 - 
        32*a0*a2^3*b1^2*y2^4*z1^2 + 22*a0^2*a2^3*b1^2*y2^4*z1^2 + 
        a0^3*a2^3*b1^2*y2^4*z1^2 - 3*a2^4*b1^2*y2^4*z1^2 + 
        12*a0*a2^4*b1^2*y2^4*z1^2 - 8*a0^2*a2^4*b1^2*y2^4*z1^2 + 
        a0^3*a2^4*b1^2*y2^4*z1^2 + 16*a0*a2*b1^3*y2^4*z1^2 + 
        6*a0^2*a2*b1^3*y2^4*z1^2 - 6*a0^3*a2*b1^3*y2^4*z1^2 + 
        6*a2^2*b1^3*y2^4*z1^2 - 24*a0*a2^2*b1^3*y2^4*z1^2 + 
        12*a0^2*a2^2*b1^3*y2^4*z1^2 + 8*a0^3*a2^2*b1^3*y2^4*z1^2 - 
        9*a2^3*b1^3*y2^4*z1^2 + 7*a0*a2^3*b1^3*y2^4*z1^2 - 
        21*a0^2*a2^3*b1^3*y2^4*z1^2 - a0^3*a2^3*b1^3*y2^4*z1^2 + 
        3*a2^4*b1^3*y2^4*z1^2 + a0*a2^4*b1^3*y2^4*z1^2 + 
        3*a0^2*a2^4*b1^3*y2^4*z1^2 - a0^3*a2^4*b1^3*y2^4*z1^2 - 
        8*a0*a2*b1^4*y2^4*z1^2 - 16*a0^2*a2*b1^4*y2^4*z1^2 + 
        3*a0^3*a2*b1^4*y2^4*z1^2 - 3*a2^2*b1^4*y2^4*z1^2 - 
        10*a0*a2^2*b1^4*y2^4*z1^2 - 7*a0^2*a2^2*b1^4*y2^4*z1^2 - 
        3*a0^3*a2^2*b1^4*y2^4*z1^2 + 3*a2^3*b1^4*y2^4*z1^2 + 
        16*a0*a2^3*b1^4*y2^4*z1^2 + 8*a0^2*a2^3*b1^4*y2^4*z1^2 - 
        4*a0*a2^4*b1^4*y2^4*z1^2 + 3*a0^2*a2^4*b1^4*y2^4*z1^2 + 
        4*a0^2*a2*b1^5*y2^4*z1^2 + 6*a0*a2^2*b1^5*y2^4*z1^2 + 
        7*a0^2*a2^2*b1^5*y2^4*z1^2 + a0^2*a2^3*b1^5*y2^4*z1^2 + 
        4*a0*a2*b1^2*y2^5*z1^2 - 6*a0^2*a2*b1^2*y2^5*z1^2 - 
        15*a0*a2^2*b1^2*y2^5*z1^2 + 19*a0^2*a2^2*b1^2*y2^5*z1^2 - 
        a0^3*a2^2*b1^2*y2^5*z1^2 + 18*a0*a2^3*b1^2*y2^5*z1^2 - 
        20*a0^2*a2^3*b1^2*y2^5*z1^2 + 2*a0^3*a2^3*b1^2*y2^5*z1^2 - 
        7*a0*a2^4*b1^2*y2^5*z1^2 + 7*a0^2*a2^4*b1^2*y2^5*z1^2 - 
        a0^3*a2^4*b1^2*y2^5*z1^2 - 8*a0*a2*b1^3*y2^5*z1^2 + 
        22*a0*a2^2*b1^3*y2^5*z1^2 - 11*a0^2*a2^2*b1^3*y2^5*z1^2 - 
        18*a0*a2^3*b1^3*y2^5*z1^2 + 17*a0^2*a2^3*b1^3*y2^5*z1^2 - 
        a0^3*a2^3*b1^3*y2^5*z1^2 + 4*a0*a2^4*b1^3*y2^5*z1^2 - 
        6*a0^2*a2^4*b1^3*y2^5*z1^2 + a0^3*a2^4*b1^3*y2^5*z1^2 + 
        4*a0*a2*b1^4*y2^5*z1^2 + 8*a0^2*a2*b1^4*y2^5*z1^2 - 
        7*a0*a2^2*b1^4*y2^5*z1^2 + a0^3*a2^2*b1^4*y2^5*z1^2 + 
        3*a0*a2^3*b1^4*y2^5*z1^2 - 5*a0^2*a2^3*b1^4*y2^5*z1^2 - 
        a0^3*a2^3*b1^4*y2^5*z1^2 - 2*a0^2*a2*b1^5*y2^5*z1^2 - 
        a0^2*a2^2*b1^5*y2^5*z1^2 + 2*a0^2*a2*b1^2*y2^6*z1^2 - 
        a0^3*a2*b1^2*y2^6*z1^2 - 4*a0^2*a2^2*b1^2*y2^6*z1^2 + 
        2*a0^3*a2^2*b1^2*y2^6*z1^2 + 2*a0^2*a2^3*b1^2*y2^6*z1^2 - 
        a0^3*a2^3*b1^2*y2^6*z1^2 - 2*a0^2*a2*b1^3*y2^6*z1^2 + 
        2*a0^3*a2*b1^3*y2^6*z1^2 + 2*a0^2*a2^2*b1^3*y2^6*z1^2 - 
        3*a0^3*a2^2*b1^3*y2^6*z1^2 + a0^3*a2^3*b1^3*y2^6*z1^2 - 
        a0^3*a2*b1^4*y2^6*z1^2 + a0^3*a2^2*b1^4*y2^6*z1^2 + 
        2*a0*a2^4*b1^4*z1^3 - 2*a0*a2^4*b1^5*z1^3 + 3*a2^3*b1^3*y2*z1^3 + 
        8*a0*a2^3*b1^3*y2*z1^3 - 3*a0^2*a2^3*b1^3*y2*z1^3 - 
        3*a2^4*b1^3*y2*z1^3 - 8*a0*a2^4*b1^3*y2*z1^3 + 3*a0^2*a2^4*b1^3*y2*
         z1^3 - 3*a2^3*b1^4*y2*z1^3 - 14*a0*a2^3*b1^4*y2*z1^3 + 
        3*a0^2*a2^3*b1^4*y2*z1^3 + 3*a2^4*b1^4*y2*z1^3 + 
        6*a0*a2^4*b1^4*y2*z1^3 - 3*a0^2*a2^4*b1^4*y2*z1^3 + 
        6*a0*a2^3*b1^5*y2*z1^3 + 2*a0*a2^4*b1^5*y2*z1^3 + 
        6*a2^2*b1^2*y2^2*z1^3 - 7*a0^2*a2^2*b1^2*y2^2*z1^3 + 
        a0^3*a2^2*b1^2*y2^2*z1^3 - 12*a2^3*b1^2*y2^2*z1^3 + 
        14*a0^2*a2^3*b1^2*y2^2*z1^3 - 2*a0^3*a2^3*b1^2*y2^2*z1^3 + 
        6*a2^4*b1^2*y2^2*z1^3 - 7*a0^2*a2^4*b1^2*y2^2*z1^3 + 
        a0^3*a2^4*b1^2*y2^2*z1^3 - 12*a2^2*b1^3*y2^2*z1^3 - 
        17*a0*a2^2*b1^3*y2^2*z1^3 + 11*a0^2*a2^2*b1^3*y2^2*z1^3 - 
        a0^3*a2^2*b1^3*y2^2*z1^3 + 15*a2^3*b1^3*y2^2*z1^3 + 
        14*a0*a2^3*b1^3*y2^2*z1^3 - 16*a0^2*a2^3*b1^3*y2^2*z1^3 + 
        2*a0^3*a2^3*b1^3*y2^2*z1^3 - 3*a2^4*b1^3*y2^2*z1^3 + 
        3*a0*a2^4*b1^3*y2^2*z1^3 + 5*a0^2*a2^4*b1^3*y2^2*z1^3 - 
        a0^3*a2^4*b1^3*y2^2*z1^3 + 6*a2^2*b1^4*y2^2*z1^3 + 
        23*a0*a2^2*b1^4*y2^2*z1^3 - 4*a0^2*a2^2*b1^4*y2^2*z1^3 - 
        3*a2^3*b1^4*y2^2*z1^3 - 5*a0*a2^3*b1^4*y2^2*z1^3 + 
        2*a0^2*a2^3*b1^4*y2^2*z1^3 - 3*a2^4*b1^4*y2^2*z1^3 - 
        6*a0*a2^4*b1^4*y2^2*z1^3 + 2*a0^2*a2^4*b1^4*y2^2*z1^3 - 
        6*a0*a2^2*b1^5*y2^2*z1^3 - 6*a0*a2^3*b1^5*y2^2*z1^3 + 
        3*a2*b1*y2^3*z1^3 - 4*a0*a2*b1*y2^3*z1^3 + a0^3*a2*b1*y2^3*z1^3 - 
        9*a2^2*b1*y2^3*z1^3 + 12*a0*a2^2*b1*y2^3*z1^3 - 
        3*a0^3*a2^2*b1*y2^3*z1^3 + 9*a2^3*b1*y2^3*z1^3 - 
        12*a0*a2^3*b1*y2^3*z1^3 + 3*a0^3*a2^3*b1*y2^3*z1^3 - 
        3*a2^4*b1*y2^3*z1^3 + 4*a0*a2^4*b1*y2^3*z1^3 - 
        a0^3*a2^4*b1*y2^3*z1^3 - 9*a2*b1^2*y2^3*z1^3 + 8*a0^2*a2*b1^2*y2^3*
         z1^3 - 2*a0^3*a2*b1^2*y2^3*z1^3 + 15*a2^2*b1^2*y2^3*z1^3 + 
        8*a0*a2^2*b1^2*y2^3*z1^3 - 16*a0^2*a2^2*b1^2*y2^3*z1^3 + 
        5*a0^3*a2^2*b1^2*y2^3*z1^3 - 3*a2^3*b1^2*y2^3*z1^3 - 
        16*a0*a2^3*b1^2*y2^3*z1^3 + 8*a0^2*a2^3*b1^2*y2^3*z1^3 - 
        4*a0^3*a2^3*b1^2*y2^3*z1^3 - 3*a2^4*b1^2*y2^3*z1^3 + 
        8*a0*a2^4*b1^2*y2^3*z1^3 + a0^3*a2^4*b1^2*y2^3*z1^3 + 
        9*a2*b1^3*y2^3*z1^3 + 14*a0*a2*b1^3*y2^3*z1^3 - 
        10*a0^2*a2*b1^3*y2^3*z1^3 + a0^3*a2*b1^3*y2^3*z1^3 - 
        3*a2^2*b1^3*y2^3*z1^3 - 17*a0*a2^2*b1^3*y2^3*z1^3 + 
        15*a0^2*a2^2*b1^3*y2^3*z1^3 - 2*a0^3*a2^2*b1^3*y2^3*z1^3 - 
        12*a2^3*b1^3*y2^3*z1^3 + 4*a0*a2^3*b1^3*y2^3*z1^3 - 
        2*a0^2*a2^3*b1^3*y2^3*z1^3 + a0^3*a2^3*b1^3*y2^3*z1^3 + 
        6*a2^4*b1^3*y2^3*z1^3 - a0*a2^4*b1^3*y2^3*z1^3 - 
        3*a0^2*a2^4*b1^3*y2^3*z1^3 - 3*a2*b1^4*y2^3*z1^3 - 
        12*a0*a2*b1^4*y2^3*z1^3 + 2*a0^2*a2*b1^4*y2^3*z1^3 - 
        3*a2^2*b1^4*y2^3*z1^3 - 9*a0*a2^2*b1^4*y2^3*z1^3 - 
        2*a0^2*a2^2*b1^4*y2^3*z1^3 + 6*a2^3*b1^4*y2^3*z1^3 + 
        15*a0*a2^3*b1^4*y2^3*z1^3 - a0^2*a2^3*b1^4*y2^3*z1^3 - 
        2*a0*a2^4*b1^4*y2^3*z1^3 + a0^2*a2^4*b1^4*y2^3*z1^3 + 
        2*a0*a2*b1^5*y2^3*z1^3 + 6*a0*a2^2*b1^5*y2^3*z1^3 - a0*b1*y2^4*z1^3 + 
        a0^2*b1*y2^4*z1^3 - 3*a2*b1*y2^4*z1^3 + 12*a0*a2*b1*y2^4*z1^3 - 
        9*a0^2*a2*b1*y2^4*z1^3 + 9*a2^2*b1*y2^4*z1^3 - 
        30*a0*a2^2*b1*y2^4*z1^3 + 21*a0^2*a2^2*b1*y2^4*z1^3 - 
        9*a2^3*b1*y2^4*z1^3 + 28*a0*a2^3*b1*y2^4*z1^3 - 
        19*a0^2*a2^3*b1*y2^4*z1^3 + 3*a2^4*b1*y2^4*z1^3 - 
        9*a0*a2^4*b1*y2^4*z1^3 + 6*a0^2*a2^4*b1*y2^4*z1^3 + 
        3*a0*b1^2*y2^4*z1^3 - 3*a0^2*b1^2*y2^4*z1^3 + 9*a2*b1^2*y2^4*z1^3 - 
        19*a0*a2*b1^2*y2^4*z1^3 + 9*a0^2*a2*b1^2*y2^4*z1^3 - 
        21*a2^2*b1^2*y2^4*z1^3 + 23*a0*a2^2*b1^2*y2^4*z1^3 - 
        6*a0^2*a2^2*b1^2*y2^4*z1^3 - a0^3*a2^2*b1^2*y2^4*z1^3 + 
        15*a2^3*b1^2*y2^4*z1^3 - a0*a2^3*b1^2*y2^4*z1^3 - 
        3*a0^2*a2^3*b1^2*y2^4*z1^3 + 2*a0^3*a2^3*b1^2*y2^4*z1^3 - 
        3*a2^4*b1^2*y2^4*z1^3 - 6*a0*a2^4*b1^2*y2^4*z1^3 + 
        3*a0^2*a2^4*b1^2*y2^4*z1^3 - a0^3*a2^4*b1^2*y2^4*z1^3 - 
        3*a0*b1^3*y2^4*z1^3 + 3*a0^2*b1^3*y2^4*z1^3 - 9*a2*b1^3*y2^4*z1^3 - 
        a0^2*a2*b1^3*y2^4*z1^3 + 15*a2^2*b1^3*y2^4*z1^3 + 
        19*a0*a2^2*b1^3*y2^4*z1^3 - 12*a0^2*a2^2*b1^3*y2^4*z1^3 + 
        a0^3*a2^2*b1^3*y2^4*z1^3 - 6*a2^3*b1^3*y2^4*z1^3 - 
        22*a0*a2^3*b1^3*y2^4*z1^3 + 15*a0^2*a2^3*b1^3*y2^4*z1^3 - 
        2*a0^3*a2^3*b1^3*y2^4*z1^3 + 6*a0*a2^4*b1^3*y2^4*z1^3 - 
        5*a0^2*a2^4*b1^3*y2^4*z1^3 + a0^3*a2^4*b1^3*y2^4*z1^3 + 
        a0*b1^4*y2^4*z1^3 - a0^2*b1^4*y2^4*z1^3 + 3*a2*b1^4*y2^4*z1^3 + 
        9*a0*a2*b1^4*y2^4*z1^3 + a0^2*a2*b1^4*y2^4*z1^3 - 
        3*a2^2*b1^4*y2^4*z1^3 - 12*a0*a2^2*b1^4*y2^4*z1^3 + 
        4*a0^2*a2^2*b1^4*y2^4*z1^3 + 4*a0*a2^3*b1^4*y2^4*z1^3 - 
        4*a0^2*a2^3*b1^4*y2^4*z1^3 - 2*a0*a2*b1^5*y2^4*z1^3 + 
        a0*b1*y2^5*z1^3 - a0^2*b1*y2^5*z1^3 - 8*a0*a2*b1*y2^5*z1^3 + 
        9*a0^2*a2*b1*y2^5*z1^3 - a0^3*a2*b1*y2^5*z1^3 + 
        18*a0*a2^2*b1*y2^5*z1^3 - 21*a0^2*a2^2*b1*y2^5*z1^3 + 
        3*a0^3*a2^2*b1*y2^5*z1^3 - 16*a0*a2^3*b1*y2^5*z1^3 + 
        19*a0^2*a2^3*b1*y2^5*z1^3 - 3*a0^3*a2^3*b1*y2^5*z1^3 + 
        5*a0*a2^4*b1*y2^5*z1^3 - 6*a0^2*a2^4*b1*y2^5*z1^3 + 
        a0^3*a2^4*b1*y2^5*z1^3 - 3*a0*b1^2*y2^5*z1^3 + 
        4*a0^2*b1^2*y2^5*z1^3 + 19*a0*a2*b1^2*y2^5*z1^3 - 
        18*a0^2*a2*b1^2*y2^5*z1^3 + 2*a0^3*a2*b1^2*y2^5*z1^3 - 
        31*a0*a2^2*b1^2*y2^5*z1^3 + 28*a0^2*a2^2*b1^2*y2^5*z1^3 - 
        5*a0^3*a2^2*b1^2*y2^5*z1^3 + 17*a0*a2^3*b1^2*y2^5*z1^3 - 
        18*a0^2*a2^3*b1^2*y2^5*z1^3 + 4*a0^3*a2^3*b1^2*y2^5*z1^3 - 
        2*a0*a2^4*b1^2*y2^5*z1^3 + 4*a0^2*a2^4*b1^2*y2^5*z1^3 - 
        a0^3*a2^4*b1^2*y2^5*z1^3 + 3*a0*b1^3*y2^5*z1^3 - 
        5*a0^2*b1^3*y2^5*z1^3 - 14*a0*a2*b1^3*y2^5*z1^3 + 
        13*a0^2*a2*b1^3*y2^5*z1^3 - a0^3*a2*b1^3*y2^5*z1^3 + 
        15*a0*a2^2*b1^3*y2^5*z1^3 - 14*a0^2*a2^2*b1^3*y2^5*z1^3 + 
        2*a0^3*a2^2*b1^3*y2^5*z1^3 - 4*a0*a2^3*b1^3*y2^5*z1^3 + 
        6*a0^2*a2^3*b1^3*y2^5*z1^3 - a0^3*a2^3*b1^3*y2^5*z1^3 - 
        a0*b1^4*y2^5*z1^3 + 2*a0^2*b1^4*y2^5*z1^3 + 3*a0*a2*b1^4*y2^5*z1^3 - 
        4*a0^2*a2*b1^4*y2^5*z1^3 - 2*a0*a2^2*b1^4*y2^5*z1^3 + 
        2*a0^2*a2^2*b1^4*y2^5*z1^3 - a0^2*b1^2*y2^6*z1^3 + 
        a0^2*a2*b1^2*y2^6*z1^3 + a0^2*a2^2*b1^2*y2^6*z1^3 - 
        a0^2*a2^3*b1^2*y2^6*z1^3 + 2*a0^2*b1^3*y2^6*z1^3 - 
        2*a0^2*a2*b1^3*y2^6*z1^3 - a0^2*b1^4*y2^6*z1^3 + 
        a0^2*a2*b1^4*y2^6*z1^3 - a2^3*b1^3*y2*z1^4 - a0*a2^3*b1^3*y2*z1^4 + 
        a2^4*b1^3*y2*z1^4 + a0*a2^4*b1^3*y2*z1^4 + a2^3*b1^4*y2*z1^4 + 
        a0*a2^3*b1^4*y2*z1^4 - a2^4*b1^4*y2*z1^4 - a0*a2^4*b1^4*y2*z1^4 - 
        3*a2^2*b1^2*y2^2*z1^4 + 2*a0*a2^2*b1^2*y2^2*z1^4 + 
        a0^2*a2^2*b1^2*y2^2*z1^4 + 6*a2^3*b1^2*y2^2*z1^4 - 
        4*a0*a2^3*b1^2*y2^2*z1^4 - 2*a0^2*a2^3*b1^2*y2^2*z1^4 - 
        3*a2^4*b1^2*y2^2*z1^4 + 2*a0*a2^4*b1^2*y2^2*z1^4 + 
        a0^2*a2^4*b1^2*y2^2*z1^4 + 6*a2^2*b1^3*y2^2*z1^4 - 
        a0^2*a2^2*b1^3*y2^2*z1^4 - 9*a2^3*b1^3*y2^2*z1^4 + 
        a0*a2^3*b1^3*y2^2*z1^4 + 2*a0^2*a2^3*b1^3*y2^2*z1^4 + 
        3*a2^4*b1^3*y2^2*z1^4 - a0*a2^4*b1^3*y2^2*z1^4 - 
        a0^2*a2^4*b1^3*y2^2*z1^4 - 3*a2^2*b1^4*y2^2*z1^4 - 
        2*a0*a2^2*b1^4*y2^2*z1^4 + 3*a2^3*b1^4*y2^2*z1^4 + 
        2*a0*a2^3*b1^4*y2^2*z1^4 - 3*a2*b1*y2^3*z1^4 + 5*a0*a2*b1*y2^3*z1^4 - 
        2*a0^2*a2*b1*y2^3*z1^4 + 9*a2^2*b1*y2^3*z1^4 - 
        15*a0*a2^2*b1*y2^3*z1^4 + 6*a0^2*a2^2*b1*y2^3*z1^4 - 
        9*a2^3*b1*y2^3*z1^4 + 15*a0*a2^3*b1*y2^3*z1^4 - 
        6*a0^2*a2^3*b1*y2^3*z1^4 + 3*a2^4*b1*y2^3*z1^4 - 
        5*a0*a2^4*b1*y2^3*z1^4 + 2*a0^2*a2^4*b1*y2^3*z1^4 + 
        9*a2*b1^2*y2^3*z1^4 - 9*a0*a2*b1^2*y2^3*z1^4 + 2*a0^2*a2*b1^2*y2^3*
         z1^4 - 21*a2^2*b1^2*y2^3*z1^4 + 18*a0*a2^2*b1^2*y2^3*z1^4 - 
        5*a0^2*a2^2*b1^2*y2^3*z1^4 + 15*a2^3*b1^2*y2^3*z1^4 - 
        9*a0*a2^3*b1^2*y2^3*z1^4 + 4*a0^2*a2^3*b1^2*y2^3*z1^4 - 
        3*a2^4*b1^2*y2^3*z1^4 - a0^2*a2^4*b1^2*y2^3*z1^4 - 
        9*a2*b1^3*y2^3*z1^4 + 3*a0*a2*b1^3*y2^3*z1^4 + 
        15*a2^2*b1^3*y2^3*z1^4 - a0*a2^2*b1^3*y2^3*z1^4 - 
        6*a2^3*b1^3*y2^3*z1^4 - 4*a0*a2^3*b1^3*y2^3*z1^4 + 
        2*a0*a2^4*b1^3*y2^3*z1^4 + 3*a2*b1^4*y2^3*z1^4 + 
        a0*a2*b1^4*y2^3*z1^4 - 3*a2^2*b1^4*y2^3*z1^4 - 2*a0*a2^2*b1^4*y2^3*
         z1^4 + a0*a2^3*b1^4*y2^3*z1^4 - y2^4*z1^4 + 2*a0*y2^4*z1^4 - 
        a0^2*y2^4*z1^4 + 4*a2*y2^4*z1^4 - 8*a0*a2*y2^4*z1^4 + 
        4*a0^2*a2*y2^4*z1^4 - 6*a2^2*y2^4*z1^4 + 12*a0*a2^2*y2^4*z1^4 - 
        6*a0^2*a2^2*y2^4*z1^4 + 4*a2^3*y2^4*z1^4 - 8*a0*a2^3*y2^4*z1^4 + 
        4*a0^2*a2^3*y2^4*z1^4 - a2^4*y2^4*z1^4 + 2*a0*a2^4*y2^4*z1^4 - 
        a0^2*a2^4*y2^4*z1^4 + 4*b1*y2^4*z1^4 - 6*a0*b1*y2^4*z1^4 + 
        3*a0^2*b1*y2^4*z1^4 - 13*a2*b1*y2^4*z1^4 + 15*a0*a2*b1*y2^4*z1^4 - 
        6*a0^2*a2*b1*y2^4*z1^4 + 15*a2^2*b1*y2^4*z1^4 - 
        9*a0*a2^2*b1*y2^4*z1^4 - 7*a2^3*b1*y2^4*z1^4 - 
        3*a0*a2^3*b1*y2^4*z1^4 + 6*a0^2*a2^3*b1*y2^4*z1^4 + 
        a2^4*b1*y2^4*z1^4 + 3*a0*a2^4*b1*y2^4*z1^4 - 3*a0^2*a2^4*b1*y2^4*
         z1^4 - 6*b1^2*y2^4*z1^4 + 6*a0*b1^2*y2^4*z1^4 - 
        3*a0^2*b1^2*y2^4*z1^4 + 15*a2*b1^2*y2^4*z1^4 - 
        4*a0*a2*b1^2*y2^4*z1^4 + 2*a0^2*a2*b1^2*y2^4*z1^4 - 
        12*a2^2*b1^2*y2^4*z1^4 - 12*a0*a2^2*b1^2*y2^4*z1^4 + 
        7*a0^2*a2^2*b1^2*y2^4*z1^4 + 3*a2^3*b1^2*y2^4*z1^4 + 
        12*a0*a2^3*b1^2*y2^4*z1^4 - 8*a0^2*a2^3*b1^2*y2^4*z1^4 - 
        2*a0*a2^4*b1^2*y2^4*z1^4 + 2*a0^2*a2^4*b1^2*y2^4*z1^4 + 
        4*b1^3*y2^4*z1^4 - 2*a0*b1^3*y2^4*z1^4 + a0^2*b1^3*y2^4*z1^4 - 
        7*a2*b1^3*y2^4*z1^4 - 5*a0*a2*b1^3*y2^4*z1^4 + 
        3*a2^2*b1^3*y2^4*z1^4 + 11*a0*a2^2*b1^3*y2^4*z1^4 - 
        3*a0^2*a2^2*b1^3*y2^4*z1^4 - 4*a0*a2^3*b1^3*y2^4*z1^4 + 
        2*a0^2*a2^3*b1^3*y2^4*z1^4 - b1^4*y2^4*z1^4 + a2*b1^4*y2^4*z1^4 + 
        2*a0*a2*b1^4*y2^4*z1^4 - 2*a0*a2^2*b1^4*y2^4*z1^4 - a0*y2^5*z1^4 + 
        a0^2*y2^5*z1^4 + 4*a0*a2*y2^5*z1^4 - 4*a0^2*a2*y2^5*z1^4 - 
        6*a0*a2^2*y2^5*z1^4 + 6*a0^2*a2^2*y2^5*z1^4 + 4*a0*a2^3*y2^5*z1^4 - 
        4*a0^2*a2^3*y2^5*z1^4 - a0*a2^4*y2^5*z1^4 + a0^2*a2^4*y2^5*z1^4 + 
        4*a0*b1*y2^5*z1^4 - 4*a0^2*b1*y2^5*z1^4 - 12*a0*a2*b1*y2^5*z1^4 + 
        12*a0^2*a2*b1*y2^5*z1^4 + 12*a0*a2^2*b1*y2^5*z1^4 - 
        12*a0^2*a2^2*b1*y2^5*z1^4 - 4*a0*a2^3*b1*y2^5*z1^4 + 
        4*a0^2*a2^3*b1*y2^5*z1^4 - 6*a0*b1^2*y2^5*z1^4 + 
        5*a0^2*b1^2*y2^5*z1^4 + 13*a0*a2*b1^2*y2^5*z1^4 - 
        12*a0^2*a2*b1^2*y2^5*z1^4 - 8*a0*a2^2*b1^2*y2^5*z1^4 + 
        9*a0^2*a2^2*b1^2*y2^5*z1^4 + a0*a2^3*b1^2*y2^5*z1^4 - 
        2*a0^2*a2^3*b1^2*y2^5*z1^4 + 4*a0*b1^3*y2^5*z1^4 - 
        2*a0^2*b1^3*y2^5*z1^4 - 6*a0*a2*b1^3*y2^5*z1^4 + 
        4*a0^2*a2*b1^3*y2^5*z1^4 + 2*a0*a2^2*b1^3*y2^5*z1^4 - 
        2*a0^2*a2^2*b1^3*y2^5*z1^4 - a0*b1^4*y2^5*z1^4 + 
        a0*a2*b1^4*y2^5*z1^4))/((-1 + a2)*a2*(-1 + b1)*(-1 + y2)*
       (-(a2*b1) + a2*b1*y2 + a2*b1*z1 + y2*z1 - a2*y2*z1 - b1*y2*z1)^3*
       (-(a2*b1) + a0*b1*y2 + a2*b1*y2 - a0*b1*y2^2 + a2*b1*z1 + y2*z1 - 
        a0*y2*z1 - a2*y2*z1 + a0*a2*y2*z1 - b1*y2*z1)), 
     -((a0*y2*z1*(-(a2^3*b1^3) + 3*a0*a2^3*b1^3 + a2^4*b1^3 - 
         3*a0*a2^4*b1^3 + 2*a2^3*b1^4 - 9*a0*a2^3*b1^4 + 6*a0*a2^4*b1^4 - 
         a2^3*b1^5 + 9*a0*a2^3*b1^5 - a2^4*b1^5 - 3*a0*a2^4*b1^5 - 
         3*a0*a2^3*b1^6 + 2*a0*a2^2*b1^3*y2 - 5*a0^2*a2^2*b1^3*y2 + 
         2*a2^3*b1^3*y2 - 8*a0*a2^3*b1^3*y2 + 2*a0^2*a2^3*b1^3*y2 - 
         2*a2^4*b1^3*y2 + 6*a0*a2^4*b1^3*y2 + 3*a0^2*a2^4*b1^3*y2 - 
         4*a0*a2^2*b1^4*y2 + 15*a0^2*a2^2*b1^4*y2 - 4*a2^3*b1^4*y2 + 
         19*a0*a2^3*b1^4*y2 - 4*a0^2*a2^3*b1^4*y2 - a2^4*b1^4*y2 - 
         13*a0*a2^4*b1^4*y2 - 3*a0^2*a2^4*b1^4*y2 + 2*a0*a2^2*b1^5*y2 - 
         15*a0^2*a2^2*b1^5*y2 + 2*a2^3*b1^5*y2 - 17*a0*a2^3*b1^5*y2 + 
         2*a0^2*a2^3*b1^5*y2 + 3*a2^4*b1^5*y2 + 6*a0*a2^4*b1^5*y2 + 
         5*a0^2*a2^2*b1^6*y2 + 6*a0*a2^3*b1^6*y2 - a0^2*a2*b1^3*y2^2 + 
         2*a0^3*a2*b1^3*y2^2 - 4*a0*a2^2*b1^3*y2^2 + 10*a0^2*a2^2*b1^3*y2^2 + 
         3*a0^3*a2^2*b1^3*y2^2 - a2^3*b1^3*y2^2 + 8*a0*a2^3*b1^3*y2^2 - 
         3*a0^2*a2^3*b1^3*y2^2 - 5*a0^3*a2^3*b1^3*y2^2 + a2^4*b1^3*y2^2 - 
         4*a0*a2^4*b1^3*y2^2 - 6*a0^2*a2^4*b1^3*y2^2 + 2*a0^2*a2*b1^4*y2^2 - 
         6*a0^3*a2*b1^4*y2^2 + 8*a0*a2^2*b1^4*y2^2 - 30*a0^2*a2^2*b1^4*y2^2 - 
         6*a0^3*a2^2*b1^4*y2^2 + 2*a2^3*b1^4*y2^2 - 11*a0*a2^3*b1^4*y2^2 + 
         9*a0^2*a2^3*b1^4*y2^2 + 5*a0^3*a2^3*b1^4*y2^2 + 2*a2^4*b1^4*y2^2 + 
         9*a0*a2^4*b1^4*y2^2 + 6*a0^2*a2^4*b1^4*y2^2 - a0^2*a2*b1^5*y2^2 + 
         6*a0^3*a2*b1^5*y2^2 - 4*a0*a2^2*b1^5*y2^2 + 30*a0^2*a2^2*b1^5*y2^2 + 
         3*a0^3*a2^2*b1^5*y2^2 - a2^3*b1^5*y2^2 + 6*a0*a2^3*b1^5*y2^2 - 
         4*a0^2*a2^3*b1^5*y2^2 - 3*a2^4*b1^5*y2^2 - 3*a0*a2^4*b1^5*y2^2 - 
         2*a0^3*a2*b1^6*y2^2 - 10*a0^2*a2^2*b1^6*y2^2 - 3*a0*a2^3*b1^6*y2^2 + 
         2*a0^2*a2*b1^3*y2^3 - 3*a0^3*a2*b1^3*y2^3 - 2*a0^4*a2*b1^3*y2^3 + 
         2*a0*a2^2*b1^3*y2^3 - 6*a0^2*a2^2*b1^3*y2^3 - 7*a0^3*a2^2*b1^3*
          y2^3 + 2*a0^4*a2^2*b1^3*y2^3 - 4*a0*a2^3*b1^3*y2^3 + 
         a0^2*a2^3*b1^3*y2^3 + 10*a0^3*a2^3*b1^3*y2^3 + 2*a0*a2^4*b1^3*y2^3 + 
         3*a0^2*a2^4*b1^3*y2^3 - 4*a0^2*a2*b1^4*y2^3 + 11*a0^3*a2*b1^4*y2^3 + 
         4*a0^4*a2*b1^4*y2^3 - 4*a0*a2^2*b1^4*y2^3 + 16*a0^2*a2^2*b1^4*y2^3 + 
         12*a0^3*a2^2*b1^4*y2^3 - 2*a0^4*a2^2*b1^4*y2^3 + a0*a2^3*b1^4*y2^3 - 
         7*a0^2*a2^3*b1^4*y2^3 - 10*a0^3*a2^3*b1^4*y2^3 - a2^4*b1^4*y2^3 - 
         3*a0*a2^4*b1^4*y2^3 - 3*a0^2*a2^4*b1^4*y2^3 + 2*a0^2*a2*b1^5*y2^3 - 
         12*a0^3*a2*b1^5*y2^3 - 2*a0^4*a2*b1^5*y2^3 + 2*a0*a2^2*b1^5*y2^3 - 
         15*a0^2*a2^2*b1^5*y2^3 - 6*a0^3*a2^2*b1^5*y2^3 + 
         3*a0*a2^3*b1^5*y2^3 + 2*a0^2*a2^3*b1^5*y2^3 + a2^4*b1^5*y2^3 + 
         4*a0^3*a2*b1^6*y2^3 + 5*a0^2*a2^2*b1^6*y2^3 - a0^2*a2*b1^3*y2^4 + 
         4*a0^4*a2*b1^3*y2^4 + 2*a0^2*a2^2*b1^3*y2^4 + 5*a0^3*a2^2*b1^3*
          y2^4 - 4*a0^4*a2^2*b1^3*y2^4 + a0*a2^3*b1^3*y2^4 - 
         a0^2*a2^3*b1^3*y2^4 - 5*a0^3*a2^3*b1^3*y2^4 - a0*a2^4*b1^3*y2^4 + 
         2*a0^2*a2*b1^4*y2^4 - 4*a0^3*a2*b1^4*y2^4 - 8*a0^4*a2*b1^4*y2^4 - 
         2*a0^2*a2^2*b1^4*y2^4 - 6*a0^3*a2^2*b1^4*y2^4 + 
         4*a0^4*a2^2*b1^4*y2^4 + 3*a0^2*a2^3*b1^4*y2^4 + 
         5*a0^3*a2^3*b1^4*y2^4 + a0*a2^4*b1^4*y2^4 - a0^2*a2*b1^5*y2^4 + 
         6*a0^3*a2*b1^5*y2^4 + 4*a0^4*a2*b1^5*y2^4 + 3*a0^3*a2^2*b1^5*y2^4 - 
         a0*a2^3*b1^5*y2^4 - 2*a0^3*a2*b1^6*y2^4 + a0^3*a2*b1^3*y2^5 - 
         2*a0^4*a2*b1^3*y2^5 - a0^2*a2^2*b1^3*y2^5 - a0^3*a2^2*b1^3*y2^5 + 
         2*a0^4*a2^2*b1^3*y2^5 + a0^2*a2^3*b1^3*y2^5 - a0^3*a2*b1^4*y2^5 + 
         4*a0^4*a2*b1^4*y2^5 + a0^2*a2^2*b1^4*y2^5 - 2*a0^4*a2^2*b1^4*y2^5 - 
         a0^2*a2^3*b1^4*y2^5 - 2*a0^4*a2*b1^5*y2^5 + 4*a2^3*b1^3*z1 - 
         6*a0*a2^3*b1^3*z1 - 4*a2^4*b1^3*z1 + 6*a0*a2^4*b1^3*z1 - 
         8*a2^3*b1^4*z1 + 18*a0*a2^3*b1^4*z1 + 2*a2^4*b1^4*z1 - 
         12*a0*a2^4*b1^4*z1 + 4*a2^3*b1^5*z1 - 18*a0*a2^3*b1^5*z1 + 
         2*a2^4*b1^5*z1 + 6*a0*a2^4*b1^5*z1 + 6*a0*a2^3*b1^6*z1 - 
         7*a0*a2^2*b1^2*y2*z1 + 5*a0^2*a2^2*b1^2*y2*z1 + 
         14*a0*a2^3*b1^2*y2*z1 - 10*a0^2*a2^3*b1^2*y2*z1 - 
         7*a0*a2^4*b1^2*y2*z1 + 5*a0^2*a2^4*b1^2*y2*z1 + 
         17*a0*a2^2*b1^3*y2*z1 - 10*a0^2*a2^2*b1^3*y2*z1 - 
         11*a2^3*b1^3*y2*z1 - 20*a0*a2^3*b1^3*y2*z1 + 26*a0^2*a2^3*b1^3*y2*
          z1 + 11*a2^4*b1^3*y2*z1 + 3*a0*a2^4*b1^3*y2*z1 - 
         16*a0^2*a2^4*b1^3*y2*z1 - 16*a0*a2^2*b1^4*y2*z1 + 
         22*a2^3*b1^4*y2*z1 - 3*a0*a2^3*b1^4*y2*z1 - 22*a0^2*a2^3*b1^4*y2*
          z1 - 7*a2^4*b1^4*y2*z1 + 16*a0*a2^4*b1^4*y2*z1 + 
         11*a0^2*a2^4*b1^4*y2*z1 + 9*a0*a2^2*b1^5*y2*z1 + 
         10*a0^2*a2^2*b1^5*y2*z1 - 11*a2^3*b1^5*y2*z1 + 18*a0*a2^3*b1^5*y2*
          z1 + 6*a0^2*a2^3*b1^5*y2*z1 - 4*a2^4*b1^5*y2*z1 - 
         9*a0*a2^4*b1^5*y2*z1 - 3*a0*a2^2*b1^6*y2*z1 - 5*a0^2*a2^2*b1^6*y2*
          z1 - 9*a0*a2^3*b1^6*y2*z1 + a0*a2*b1^2*y2^2*z1 + 
         6*a0^2*a2*b1^2*y2^2*z1 - 4*a0^3*a2*b1^2*y2^2*z1 + 
         10*a0*a2^2*b1^2*y2^2*z1 - 14*a0^2*a2^2*b1^2*y2^2*z1 + 
         3*a0^3*a2^2*b1^2*y2^2*z1 - 23*a0*a2^3*b1^2*y2^2*z1 + 
         10*a0^2*a2^3*b1^2*y2^2*z1 + 6*a0^3*a2^3*b1^2*y2^2*z1 + 
         12*a0*a2^4*b1^2*y2^2*z1 - 2*a0^2*a2^4*b1^2*y2^2*z1 - 
         5*a0^3*a2^4*b1^2*y2^2*z1 - 3*a0*a2*b1^3*y2^2*z1 - 
         18*a0^2*a2*b1^3*y2^2*z1 + 12*a0^3*a2*b1^3*y2^2*z1 - 
         16*a0*a2^2*b1^3*y2^2*z1 + 34*a0^2*a2^2*b1^3*y2^2*z1 - 
         15*a0^3*a2^2*b1^3*y2^2*z1 + 10*a2^3*b1^3*y2^2*z1 + 
         34*a0*a2^3*b1^3*y2^2*z1 - 37*a0^2*a2^3*b1^3*y2^2*z1 - 
         2*a0^3*a2^3*b1^3*y2^2*z1 - 10*a2^4*b1^3*y2^2*z1 - 
         15*a0*a2^4*b1^3*y2^2*z1 + 21*a0^2*a2^4*b1^3*y2^2*z1 + 
         5*a0^3*a2^4*b1^3*y2^2*z1 + 3*a0*a2*b1^4*y2^2*z1 + 
         21*a0^2*a2*b1^4*y2^2*z1 - 12*a0^3*a2*b1^4*y2^2*z1 + 
         5*a0*a2^2*b1^4*y2^2*z1 - 18*a0^2*a2^2*b1^4*y2^2*z1 + 
         21*a0^3*a2^2*b1^4*y2^2*z1 - 20*a2^3*b1^4*y2^2*z1 - 
         16*a0*a2^3*b1^4*y2^2*z1 + 31*a0^2*a2^3*b1^4*y2^2*z1 - 
         4*a0^3*a2^3*b1^4*y2^2*z1 + 8*a2^4*b1^4*y2^2*z1 - 
         6*a0*a2^4*b1^4*y2^2*z1 - 17*a0^2*a2^4*b1^4*y2^2*z1 - 
         a0*a2*b1^5*y2^2*z1 - 12*a0^2*a2*b1^5*y2^2*z1 + 4*a0^3*a2*b1^5*y2^2*
          z1 - 2*a0*a2^2*b1^5*y2^2*z1 - 9*a0^2*a2^2*b1^5*y2^2*z1 - 
         9*a0^3*a2^2*b1^5*y2^2*z1 + 10*a2^3*b1^5*y2^2*z1 + 
         2*a0*a2^3*b1^5*y2^2*z1 - 10*a0^2*a2^3*b1^5*y2^2*z1 + 
         2*a2^4*b1^5*y2^2*z1 + 3*a0*a2^4*b1^5*y2^2*z1 + 3*a0^2*a2*b1^6*y2^2*
          z1 + 3*a0*a2^2*b1^6*y2^2*z1 + 7*a0^2*a2^2*b1^6*y2^2*z1 + 
         3*a0*a2^3*b1^6*y2^2*z1 - a0^2*b1^2*y2^3*z1 - a0*a2*b1^2*y2^3*z1 - 
         8*a0^2*a2*b1^2*y2^3*z1 + 4*a0^4*a2*b1^2*y2^3*z1 - 
         6*a0*a2^2*b1^2*y2^3*z1 + 15*a0^2*a2^2*b1^2*y2^3*z1 + 
         8*a0^3*a2^2*b1^2*y2^3*z1 - 8*a0^4*a2^2*b1^2*y2^3*z1 + 
         15*a0*a2^3*b1^2*y2^3*z1 - 2*a0^2*a2^3*b1^2*y2^3*z1 - 
         16*a0^3*a2^3*b1^2*y2^3*z1 + 4*a0^4*a2^3*b1^2*y2^3*z1 - 
         8*a0*a2^4*b1^2*y2^3*z1 - 4*a0^2*a2^4*b1^2*y2^3*z1 + 
         8*a0^3*a2^4*b1^2*y2^3*z1 + 3*a0^2*b1^3*y2^3*z1 + 
         3*a0*a2*b1^3*y2^3*z1 + 20*a0^2*a2*b1^3*y2^3*z1 - 
         6*a0^3*a2*b1^3*y2^3*z1 - 8*a0^4*a2*b1^3*y2^3*z1 + 
         3*a0*a2^2*b1^3*y2^3*z1 - 34*a0^2*a2^2*b1^3*y2^3*z1 + 
         5*a0^3*a2^2*b1^3*y2^3*z1 + 12*a0^4*a2^2*b1^3*y2^3*z1 - 
         3*a2^3*b1^3*y2^3*z1 - 15*a0*a2^3*b1^3*y2^3*z1 + 
         16*a0^2*a2^3*b1^3*y2^3*z1 + 9*a0^3*a2^3*b1^3*y2^3*z1 - 
         4*a0^4*a2^3*b1^3*y2^3*z1 + 3*a2^4*b1^3*y2^3*z1 + 
         9*a0*a2^4*b1^3*y2^3*z1 - 5*a0^2*a2^4*b1^3*y2^3*z1 - 
         8*a0^3*a2^4*b1^3*y2^3*z1 - 3*a0^2*b1^4*y2^3*z1 - 
         3*a0*a2*b1^4*y2^3*z1 - 19*a0^2*a2*b1^4*y2^3*z1 + 
         9*a0^3*a2*b1^4*y2^3*z1 + 4*a0^4*a2*b1^4*y2^3*z1 + 
         12*a0*a2^2*b1^4*y2^3*z1 + 22*a0^2*a2^2*b1^4*y2^3*z1 - 
         23*a0^3*a2^2*b1^4*y2^3*z1 - 4*a0^4*a2^2*b1^4*y2^3*z1 + 
         6*a2^3*b1^4*y2^3*z1 + 2*a0*a2^3*b1^4*y2^3*z1 - 7*a0^2*a2^3*b1^4*y2^3*
          z1 + 5*a0^3*a2^3*b1^4*y2^3*z1 - 3*a2^4*b1^4*y2^3*z1 + 
         2*a0*a2^4*b1^4*y2^3*z1 + 6*a0^2*a2^4*b1^4*y2^3*z1 + 
         a0^2*b1^5*y2^3*z1 + a0*a2*b1^5*y2^3*z1 + 10*a0^2*a2*b1^5*y2^3*z1 - 
         3*a0^3*a2*b1^5*y2^3*z1 - 9*a0*a2^2*b1^5*y2^3*z1 - 
         a0^2*a2^2*b1^5*y2^3*z1 + 13*a0^3*a2^2*b1^5*y2^3*z1 - 
         3*a2^3*b1^5*y2^3*z1 - 2*a0*a2^3*b1^5*y2^3*z1 + 4*a0^2*a2^3*b1^5*y2^3*
          z1 - 3*a0^2*a2*b1^6*y2^3*z1 - 2*a0^2*a2^2*b1^6*y2^3*z1 + 
         a0^2*b1^2*y2^4*z1 + a0^3*b1^2*y2^4*z1 + 4*a0^2*a2*b1^2*y2^4*z1 + 
         3*a0^3*a2*b1^2*y2^4*z1 - 6*a0^4*a2*b1^2*y2^4*z1 + 
         3*a0*a2^2*b1^2*y2^4*z1 - 10*a0^2*a2^2*b1^2*y2^4*z1 - 
         12*a0^3*a2^2*b1^2*y2^4*z1 + 12*a0^4*a2^2*b1^2*y2^4*z1 - 
         6*a0*a2^3*b1^2*y2^4*z1 + 4*a0^2*a2^3*b1^2*y2^4*z1 + 
         11*a0^3*a2^3*b1^2*y2^4*z1 - 6*a0^4*a2^3*b1^2*y2^4*z1 + 
         3*a0*a2^4*b1^2*y2^4*z1 + a0^2*a2^4*b1^2*y2^4*z1 - 
         3*a0^3*a2^4*b1^2*y2^4*z1 - 3*a0^2*b1^3*y2^4*z1 - 
         2*a0^3*b1^3*y2^4*z1 - 6*a0^2*a2*b1^3*y2^4*z1 - 3*a0^3*a2*b1^3*y2^4*
          z1 + 12*a0^4*a2*b1^3*y2^4*z1 - 4*a0*a2^2*b1^3*y2^4*z1 + 
         16*a0^2*a2^2*b1^3*y2^4*z1 + 9*a0^3*a2^2*b1^3*y2^4*z1 - 
         18*a0^4*a2^2*b1^3*y2^4*z1 + 7*a0*a2^3*b1^3*y2^4*z1 - 
         7*a0^2*a2^3*b1^3*y2^4*z1 - 7*a0^3*a2^3*b1^3*y2^4*z1 + 
         6*a0^4*a2^3*b1^3*y2^4*z1 - 3*a0*a2^4*b1^3*y2^4*z1 + 
         3*a0^3*a2^4*b1^3*y2^4*z1 + 3*a0^2*b1^4*y2^4*z1 + a0^3*b1^4*y2^4*z1 + 
         a0^3*a2*b1^4*y2^4*z1 - 6*a0^4*a2*b1^4*y2^4*z1 - 
         a0*a2^2*b1^4*y2^4*z1 - 6*a0^2*a2^2*b1^4*y2^4*z1 + 
         2*a0^3*a2^2*b1^4*y2^4*z1 + 6*a0^4*a2^2*b1^4*y2^4*z1 - 
         a0*a2^3*b1^4*y2^4*z1 - 2*a0^2*a2^3*b1^4*y2^4*z1 - 
         a0^3*a2^3*b1^4*y2^4*z1 - a0^2*b1^5*y2^4*z1 + 2*a0^2*a2*b1^5*y2^4*
          z1 - a0^3*a2*b1^5*y2^4*z1 + 2*a0*a2^2*b1^5*y2^4*z1 - 
         4*a0^3*a2^2*b1^5*y2^4*z1 - a0^3*b1^2*y2^5*z1 - 2*a0^2*a2*b1^2*y2^5*
          z1 + a0^3*a2*b1^2*y2^5*z1 + 2*a0^4*a2*b1^2*y2^5*z1 + 
         4*a0^2*a2^2*b1^2*y2^5*z1 + a0^3*a2^2*b1^2*y2^5*z1 - 
         4*a0^4*a2^2*b1^2*y2^5*z1 - 2*a0^2*a2^3*b1^2*y2^5*z1 - 
         a0^3*a2^3*b1^2*y2^5*z1 + 2*a0^4*a2^3*b1^2*y2^5*z1 + 
         2*a0^3*b1^3*y2^5*z1 + 4*a0^2*a2*b1^3*y2^5*z1 - 3*a0^3*a2*b1^3*y2^5*
          z1 - 4*a0^4*a2*b1^3*y2^5*z1 - 6*a0^2*a2^2*b1^3*y2^5*z1 + 
         a0^3*a2^2*b1^3*y2^5*z1 + 6*a0^4*a2^2*b1^3*y2^5*z1 + 
         2*a0^2*a2^3*b1^3*y2^5*z1 - 2*a0^4*a2^3*b1^3*y2^5*z1 - 
         a0^3*b1^4*y2^5*z1 - 2*a0^2*a2*b1^4*y2^5*z1 + 2*a0^3*a2*b1^4*y2^5*
          z1 + 2*a0^4*a2*b1^4*y2^5*z1 + 2*a0^2*a2^2*b1^4*y2^5*z1 - 
         2*a0^4*a2^2*b1^4*y2^5*z1 - 5*a2^3*b1^3*z1^2 + 3*a0*a2^3*b1^3*z1^2 + 
         5*a2^4*b1^3*z1^2 - 3*a0*a2^4*b1^3*z1^2 + 10*a2^3*b1^4*z1^2 - 
         9*a0*a2^3*b1^4*z1^2 - 4*a2^4*b1^4*z1^2 + 6*a0*a2^4*b1^4*z1^2 - 
         5*a2^3*b1^5*z1^2 + 9*a0*a2^3*b1^5*z1^2 - a2^4*b1^5*z1^2 - 
         3*a0*a2^4*b1^5*z1^2 - 3*a0*a2^3*b1^6*z1^2 - 2*a2^2*b1^2*y2*z1^2 + 
         11*a0*a2^2*b1^2*y2*z1^2 - 5*a0^2*a2^2*b1^2*y2*z1^2 + 
         4*a2^3*b1^2*y2*z1^2 - 22*a0*a2^3*b1^2*y2*z1^2 + 
         10*a0^2*a2^3*b1^2*y2*z1^2 - 2*a2^4*b1^2*y2*z1^2 + 
         11*a0*a2^4*b1^2*y2*z1^2 - 5*a0^2*a2^4*b1^2*y2*z1^2 + 
         6*a2^2*b1^3*y2*z1^2 - 28*a0*a2^2*b1^3*y2*z1^2 + 
         15*a0^2*a2^2*b1^3*y2*z1^2 + 4*a2^3*b1^3*y2*z1^2 + 
         43*a0*a2^3*b1^3*y2*z1^2 - 28*a0^2*a2^3*b1^3*y2*z1^2 - 
         10*a2^4*b1^3*y2*z1^2 - 15*a0*a2^4*b1^3*y2*z1^2 + 
         13*a0^2*a2^4*b1^3*y2*z1^2 - 6*a2^2*b1^4*y2*z1^2 + 
         26*a0*a2^2*b1^4*y2*z1^2 - 15*a0^2*a2^2*b1^4*y2*z1^2 - 
         20*a2^3*b1^4*y2*z1^2 - 24*a0*a2^3*b1^4*y2*z1^2 + 
         26*a0^2*a2^3*b1^4*y2*z1^2 + 11*a2^4*b1^4*y2*z1^2 - 
         2*a0*a2^4*b1^4*y2*z1^2 - 8*a0^2*a2^4*b1^4*y2*z1^2 + 
         2*a2^2*b1^5*y2*z1^2 - 12*a0*a2^2*b1^5*y2*z1^2 + 
         5*a0^2*a2^2*b1^5*y2*z1^2 + 12*a2^3*b1^5*y2*z1^2 - 
         8*a0^2*a2^3*b1^5*y2*z1^2 + a2^4*b1^5*y2*z1^2 + 
         3*a0*a2^4*b1^5*y2*z1^2 + 3*a0*a2^2*b1^6*y2*z1^2 + 
         3*a0*a2^3*b1^6*y2*z1^2 + a2*b1*y2^2*z1^2 + 2*a0*a2*b1*y2^2*z1^2 - 
         5*a0^2*a2*b1*y2^2*z1^2 + 2*a0^3*a2*b1*y2^2*z1^2 - 
         3*a2^2*b1*y2^2*z1^2 - 6*a0*a2^2*b1*y2^2*z1^2 + 15*a0^2*a2^2*b1*y2^2*
          z1^2 - 6*a0^3*a2^2*b1*y2^2*z1^2 + 3*a2^3*b1*y2^2*z1^2 + 
         6*a0*a2^3*b1*y2^2*z1^2 - 15*a0^2*a2^3*b1*y2^2*z1^2 + 
         6*a0^3*a2^3*b1*y2^2*z1^2 - a2^4*b1*y2^2*z1^2 - 
         2*a0*a2^4*b1*y2^2*z1^2 + 5*a0^2*a2^4*b1*y2^2*z1^2 - 
         2*a0^3*a2^4*b1*y2^2*z1^2 - 4*a2*b1^2*y2^2*z1^2 - 
         8*a0*a2*b1^2*y2^2*z1^2 + 14*a0^2*a2*b1^2*y2^2*z1^2 - 
         6*a0^3*a2*b1^2*y2^2*z1^2 + 16*a2^2*b1^2*y2^2*z1^2 + 
         2*a0*a2^2*b1^2*y2^2*z1^2 - 41*a0^2*a2^2*b1^2*y2^2*z1^2 + 
         21*a0^3*a2^2*b1^2*y2^2*z1^2 - 20*a2^3*b1^2*y2^2*z1^2 + 
         20*a0*a2^3*b1^2*y2^2*z1^2 + 40*a0^2*a2^3*b1^2*y2^2*z1^2 - 
         24*a0^3*a2^3*b1^2*y2^2*z1^2 + 8*a2^4*b1^2*y2^2*z1^2 - 
         14*a0*a2^4*b1^2*y2^2*z1^2 - 13*a0^2*a2^4*b1^2*y2^2*z1^2 + 
         9*a0^3*a2^4*b1^2*y2^2*z1^2 + 6*a2*b1^3*y2^2*z1^2 + 
         12*a0*a2*b1^3*y2^2*z1^2 - 15*a0^2*a2*b1^3*y2^2*z1^2 + 
         6*a0^3*a2*b1^3*y2^2*z1^2 - 30*a2^2*b1^3*y2^2*z1^2 + 
         13*a0*a2^2*b1^3*y2^2*z1^2 + 35*a0^2*a2^2*b1^3*y2^2*z1^2 - 
         24*a0^3*a2^2*b1^3*y2^2*z1^2 + 25*a2^3*b1^3*y2^2*z1^2 - 
         50*a0*a2^3*b1^3*y2^2*z1^2 - 16*a0^2*a2^3*b1^3*y2^2*z1^2 + 
         25*a0^3*a2^3*b1^3*y2^2*z1^2 - a2^4*b1^3*y2^2*z1^2 + 
         25*a0*a2^4*b1^3*y2^2*z1^2 - 4*a0^2*a2^4*b1^3*y2^2*z1^2 - 
         7*a0^3*a2^4*b1^3*y2^2*z1^2 - 4*a2*b1^4*y2^2*z1^2 - 
         8*a0*a2*b1^4*y2^2*z1^2 + 8*a0^2*a2*b1^4*y2^2*z1^2 - 
         2*a0^3*a2*b1^4*y2^2*z1^2 + 24*a2^2*b1^4*y2^2*z1^2 - 
         11*a0*a2^2*b1^4*y2^2*z1^2 - 9*a0^2*a2^2*b1^4*y2^2*z1^2 + 
         9*a0^3*a2^2*b1^4*y2^2*z1^2 - 2*a2^3*b1^4*y2^2*z1^2 + 
         32*a0*a2^3*b1^4*y2^2*z1^2 - 11*a0^2*a2^3*b1^4*y2^2*z1^2 - 
         7*a0^3*a2^3*b1^4*y2^2*z1^2 - 6*a2^4*b1^4*y2^2*z1^2 - 
         3*a0*a2^4*b1^4*y2^2*z1^2 + 8*a0^2*a2^4*b1^4*y2^2*z1^2 + 
         a2*b1^5*y2^2*z1^2 + 2*a0*a2*b1^5*y2^2*z1^2 - 2*a0^2*a2*b1^5*y2^2*
          z1^2 - 7*a2^2*b1^5*y2^2*z1^2 + 5*a0*a2^2*b1^5*y2^2*z1^2 - 
         6*a2^3*b1^5*y2^2*z1^2 - 8*a0*a2^3*b1^5*y2^2*z1^2 + 
         8*a0^2*a2^3*b1^5*y2^2*z1^2 - 3*a0*a2^2*b1^6*y2^2*z1^2 - 
         a0*b1*y2^3*z1^2 + a0^2*b1*y2^3*z1^2 - 3*a0*a2*b1*y2^3*z1^2 + 
         2*a0^2*a2*b1*y2^3*z1^2 + 3*a0^3*a2*b1*y2^3*z1^2 - 
         2*a0^4*a2*b1*y2^3*z1^2 + 15*a0*a2^2*b1*y2^3*z1^2 - 
         12*a0^2*a2^2*b1*y2^3*z1^2 - 9*a0^3*a2^2*b1*y2^3*z1^2 + 
         6*a0^4*a2^2*b1*y2^3*z1^2 - 17*a0*a2^3*b1*y2^3*z1^2 + 
         14*a0^2*a2^3*b1*y2^3*z1^2 + 9*a0^3*a2^3*b1*y2^3*z1^2 - 
         6*a0^4*a2^3*b1*y2^3*z1^2 + 6*a0*a2^4*b1*y2^3*z1^2 - 
         5*a0^2*a2^4*b1*y2^3*z1^2 - 3*a0^3*a2^4*b1*y2^3*z1^2 + 
         2*a0^4*a2^4*b1*y2^3*z1^2 + 4*a0*b1^2*y2^3*z1^2 - 
         2*a0^2*b1^2*y2^3*z1^2 + 7*a0*a2*b1^2*y2^3*z1^2 - 
         4*a0^2*a2*b1^2*y2^3*z1^2 - 3*a0^3*a2*b1^2*y2^3*z1^2 + 
         4*a0^4*a2*b1^2*y2^3*z1^2 - 3*a2^2*b1^2*y2^3*z1^2 - 
         27*a0*a2^2*b1^2*y2^3*z1^2 + 33*a0^2*a2^2*b1^2*y2^3*z1^2 + 
         a0^3*a2^2*b1^2*y2^3*z1^2 - 10*a0^4*a2^2*b1^2*y2^3*z1^2 + 
         6*a2^3*b1^2*y2^3*z1^2 + 17*a0*a2^3*b1^2*y2^3*z1^2 - 
         46*a0^2*a2^3*b1^2*y2^3*z1^2 + 7*a0^3*a2^3*b1^2*y2^3*z1^2 + 
         8*a0^4*a2^3*b1^2*y2^3*z1^2 - 3*a2^4*b1^2*y2^3*z1^2 - 
         a0*a2^4*b1^2*y2^3*z1^2 + 19*a0^2*a2^4*b1^2*y2^3*z1^2 - 
         5*a0^3*a2^4*b1^2*y2^3*z1^2 - 2*a0^4*a2^4*b1^2*y2^3*z1^2 - 
         6*a0*b1^3*y2^3*z1^2 - 3*a0*a2*b1^3*y2^3*z1^2 + 6*a0^2*a2*b1^3*y2^3*
          z1^2 - 2*a0^4*a2*b1^3*y2^3*z1^2 + 9*a2^2*b1^3*y2^3*z1^2 + 
         13*a0*a2^2*b1^3*y2^3*z1^2 - 35*a0^2*a2^2*b1^3*y2^3*z1^2 + 
         12*a0^3*a2^2*b1^3*y2^3*z1^2 + 4*a0^4*a2^2*b1^3*y2^3*z1^2 - 
         12*a2^3*b1^3*y2^3*z1^2 + 4*a0*a2^3*b1^3*y2^3*z1^2 + 
         37*a0^2*a2^3*b1^3*y2^3*z1^2 - 19*a0^3*a2^3*b1^3*y2^3*z1^2 - 
         2*a0^4*a2^3*b1^3*y2^3*z1^2 + 3*a2^4*b1^3*y2^3*z1^2 - 
         8*a0*a2^4*b1^3*y2^3*z1^2 - 8*a0^2*a2^4*b1^3*y2^3*z1^2 + 
         7*a0^3*a2^4*b1^3*y2^3*z1^2 + 4*a0*b1^4*y2^3*z1^2 + 
         2*a0^2*b1^4*y2^3*z1^2 - 3*a0*a2*b1^4*y2^3*z1^2 - 
         8*a0^2*a2*b1^4*y2^3*z1^2 - 9*a2^2*b1^4*y2^3*z1^2 - 
         5*a0*a2^2*b1^4*y2^3*z1^2 + 20*a0^2*a2^2*b1^4*y2^3*z1^2 - 
         7*a0^3*a2^2*b1^4*y2^3*z1^2 + 6*a2^3*b1^4*y2^3*z1^2 - 
         4*a0*a2^3*b1^4*y2^3*z1^2 - 15*a0^2*a2^3*b1^4*y2^3*z1^2 + 
         7*a0^3*a2^3*b1^4*y2^3*z1^2 - a0*b1^5*y2^3*z1^2 - 
         a0^2*b1^5*y2^3*z1^2 + 2*a0*a2*b1^5*y2^3*z1^2 + 4*a0^2*a2*b1^5*y2^3*
          z1^2 + 3*a2^2*b1^5*y2^3*z1^2 + 4*a0*a2^2*b1^5*y2^3*z1^2 - 
         6*a0^2*a2^2*b1^5*y2^3*z1^2 + a0^2*b1*y2^4*z1^2 - a0^3*b1*y2^4*z1^2 + 
         3*a0*a2*b1*y2^4*z1^2 - 3*a0^2*a2*b1*y2^4*z1^2 - 
         2*a0^3*a2*b1*y2^4*z1^2 + 2*a0^4*a2*b1*y2^4*z1^2 - 
         9*a0*a2^2*b1*y2^4*z1^2 + 3*a0^2*a2^2*b1*y2^4*z1^2 + 
         12*a0^3*a2^2*b1*y2^4*z1^2 - 6*a0^4*a2^2*b1*y2^4*z1^2 + 
         9*a0*a2^3*b1*y2^4*z1^2 - a0^2*a2^3*b1*y2^4*z1^2 - 
         14*a0^3*a2^3*b1*y2^4*z1^2 + 6*a0^4*a2^3*b1*y2^4*z1^2 - 
         3*a0*a2^4*b1*y2^4*z1^2 + 5*a0^3*a2^4*b1*y2^4*z1^2 - 
         2*a0^4*a2^4*b1*y2^4*z1^2 - 3*a0^2*b1^2*y2^4*z1^2 + 
         a0^3*b1^2*y2^4*z1^2 - 8*a0*a2*b1^2*y2^4*z1^2 + 3*a0^2*a2*b1^2*y2^4*
          z1^2 + 6*a0^3*a2*b1^2*y2^4*z1^2 - 4*a0^4*a2*b1^2*y2^4*z1^2 + 
         19*a0*a2^2*b1^2*y2^4*z1^2 + a0^2*a2^2*b1^2*y2^4*z1^2 - 
         19*a0^3*a2^2*b1^2*y2^4*z1^2 + 10*a0^4*a2^2*b1^2*y2^4*z1^2 - 
         14*a0*a2^3*b1^2*y2^4*z1^2 + a0^2*a2^3*b1^2*y2^4*z1^2 + 
         16*a0^3*a2^3*b1^2*y2^4*z1^2 - 8*a0^4*a2^3*b1^2*y2^4*z1^2 + 
         3*a0*a2^4*b1^2*y2^4*z1^2 - 2*a0^2*a2^4*b1^2*y2^4*z1^2 - 
         4*a0^3*a2^4*b1^2*y2^4*z1^2 + 2*a0^4*a2^4*b1^2*y2^4*z1^2 + 
         3*a0^2*b1^3*y2^4*z1^2 + a0^3*b1^3*y2^4*z1^2 + 6*a0*a2*b1^3*y2^4*
          z1^2 + 3*a0^2*a2*b1^3*y2^4*z1^2 - 8*a0^3*a2*b1^3*y2^4*z1^2 + 
         2*a0^4*a2*b1^3*y2^4*z1^2 - 11*a0*a2^2*b1^3*y2^4*z1^2 - 
         10*a0^2*a2^2*b1^3*y2^4*z1^2 + 14*a0^3*a2^2*b1^3*y2^4*z1^2 - 
         4*a0^4*a2^2*b1^3*y2^4*z1^2 + 5*a0*a2^3*b1^3*y2^4*z1^2 + 
         4*a0^2*a2^3*b1^3*y2^4*z1^2 - 7*a0^3*a2^3*b1^3*y2^4*z1^2 + 
         2*a0^4*a2^3*b1^3*y2^4*z1^2 - a0^2*b1^4*y2^4*z1^2 - 
         a0^3*b1^4*y2^4*z1^2 - 3*a0^2*a2*b1^4*y2^4*z1^2 + 
         4*a0^3*a2*b1^4*y2^4*z1^2 + a0*a2^2*b1^4*y2^4*z1^2 + 
         6*a0^2*a2^2*b1^4*y2^4*z1^2 - 3*a0^3*a2^2*b1^4*y2^4*z1^2 - 
         a0*a2*b1^5*y2^4*z1^2 - a0^2*b1*y2^5*z1^2 + a0^3*b1*y2^5*z1^2 + 
         3*a0^2*a2*b1*y2^5*z1^2 - 3*a0^3*a2*b1*y2^5*z1^2 - 
         3*a0^2*a2^2*b1*y2^5*z1^2 + 3*a0^3*a2^2*b1*y2^5*z1^2 + 
         a0^2*a2^3*b1*y2^5*z1^2 - a0^3*a2^3*b1*y2^5*z1^2 + 
         3*a0^2*b1^2*y2^5*z1^2 - 2*a0^3*b1^2*y2^5*z1^2 - 
         7*a0^2*a2*b1^2*y2^5*z1^2 + 6*a0^3*a2*b1^2*y2^5*z1^2 + 
         5*a0^2*a2^2*b1^2*y2^5*z1^2 - 6*a0^3*a2^2*b1^2*y2^5*z1^2 - 
         a0^2*a2^3*b1^2*y2^5*z1^2 + 2*a0^3*a2^3*b1^2*y2^5*z1^2 - 
         3*a0^2*b1^3*y2^5*z1^2 + a0^3*b1^3*y2^5*z1^2 + 5*a0^2*a2*b1^3*y2^5*
          z1^2 - 3*a0^3*a2*b1^3*y2^5*z1^2 - 2*a0^2*a2^2*b1^3*y2^5*z1^2 + 
         2*a0^3*a2^2*b1^3*y2^5*z1^2 + a0^2*b1^4*y2^5*z1^2 - 
         a0^2*a2*b1^4*y2^5*z1^2 + 2*a2^3*b1^3*z1^3 - 2*a2^4*b1^3*z1^3 - 
         4*a2^3*b1^4*z1^3 + 2*a2^4*b1^4*z1^3 + 2*a2^3*b1^5*z1^3 + 
         2*a2^2*b1^2*y2*z1^3 - 4*a0*a2^2*b1^2*y2*z1^3 - 4*a2^3*b1^2*y2*z1^3 + 
         8*a0*a2^3*b1^2*y2*z1^3 + 2*a2^4*b1^2*y2*z1^3 - 
         4*a0*a2^4*b1^2*y2*z1^3 - 6*a2^2*b1^3*y2*z1^3 + 
         9*a0*a2^2*b1^3*y2*z1^3 + 5*a2^3*b1^3*y2*z1^3 - 15*a0*a2^3*b1^3*y2*
          z1^3 + a2^4*b1^3*y2*z1^3 + 6*a0*a2^4*b1^3*y2*z1^3 + 
         6*a2^2*b1^4*y2*z1^3 - 6*a0*a2^2*b1^4*y2*z1^3 + 2*a2^3*b1^4*y2*z1^3 + 
         8*a0*a2^3*b1^4*y2*z1^3 - 3*a2^4*b1^4*y2*z1^3 - 
         a0*a2^4*b1^4*y2*z1^3 - 2*a2^2*b1^5*y2*z1^3 + a0*a2^2*b1^5*y2*z1^3 - 
         3*a2^3*b1^5*y2*z1^3 - a0*a2^3*b1^5*y2*z1^3 - 2*a0*a2*b1*y2^2*z1^3 + 
         2*a0^2*a2*b1*y2^2*z1^3 + 6*a0*a2^2*b1*y2^2*z1^3 - 
         6*a0^2*a2^2*b1*y2^2*z1^3 - 6*a0*a2^3*b1*y2^2*z1^3 + 
         6*a0^2*a2^3*b1*y2^2*z1^3 + 2*a0*a2^4*b1*y2^2*z1^3 - 
         2*a0^2*a2^4*b1*y2^2*z1^3 + 7*a0*a2*b1^2*y2^2*z1^3 - 
         5*a0^2*a2*b1^2*y2^2*z1^3 - 4*a2^2*b1^2*y2^2*z1^3 - 
         12*a0*a2^2*b1^2*y2^2*z1^3 + 16*a0^2*a2^2*b1^2*y2^2*z1^3 + 
         8*a2^3*b1^2*y2^2*z1^3 + 3*a0*a2^3*b1^2*y2^2*z1^3 - 
         17*a0^2*a2^3*b1^2*y2^2*z1^3 - 4*a2^4*b1^2*y2^2*z1^3 + 
         2*a0*a2^4*b1^2*y2^2*z1^3 + 6*a0^2*a2^4*b1^2*y2^2*z1^3 - 
         9*a0*a2*b1^3*y2^2*z1^3 + 4*a0^2*a2*b1^3*y2^2*z1^3 + 
         12*a2^2*b1^3*y2^2*z1^3 + 7*a0*a2^2*b1^3*y2^2*z1^3 - 
         13*a0^2*a2^2*b1^3*y2^2*z1^3 - 16*a2^3*b1^3*y2^2*z1^3 + 
         8*a0*a2^3*b1^3*y2^2*z1^3 + 11*a0^2*a2^3*b1^3*y2^2*z1^3 + 
         4*a2^4*b1^3*y2^2*z1^3 - 6*a0*a2^4*b1^3*y2^2*z1^3 - 
         2*a0^2*a2^4*b1^3*y2^2*z1^3 + 5*a0*a2*b1^4*y2^2*z1^3 - 
         a0^2*a2*b1^4*y2^2*z1^3 - 12*a2^2*b1^4*y2^2*z1^3 - 
         2*a0*a2^2*b1^4*y2^2*z1^3 + 3*a0^2*a2^2*b1^4*y2^2*z1^3 + 
         8*a2^3*b1^4*y2^2*z1^3 - 5*a0*a2^3*b1^4*y2^2*z1^3 - 
         2*a0^2*a2^3*b1^4*y2^2*z1^3 - a0*a2*b1^5*y2^2*z1^3 + 
         4*a2^2*b1^5*y2^2*z1^3 + a0*a2^2*b1^5*y2^2*z1^3 - a0^2*b1*y2^3*z1^3 - 
         a2*b1*y2^3*z1^3 + 5*a0*a2*b1*y2^3*z1^3 + 2*a0^2*a2*b1*y2^3*z1^3 - 
         2*a0^3*a2*b1*y2^3*z1^3 + 3*a2^2*b1*y2^3*z1^3 - 15*a0*a2^2*b1*y2^3*
          z1^3 + 6*a0^3*a2^2*b1*y2^3*z1^3 - 3*a2^3*b1*y2^3*z1^3 + 
         15*a0*a2^3*b1*y2^3*z1^3 - 2*a0^2*a2^3*b1*y2^3*z1^3 - 
         6*a0^3*a2^3*b1*y2^3*z1^3 + a2^4*b1*y2^3*z1^3 - 
         5*a0*a2^4*b1*y2^3*z1^3 + a0^2*a2^4*b1*y2^3*z1^3 + 
         2*a0^3*a2^4*b1*y2^3*z1^3 + 3*a0^2*b1^2*y2^3*z1^3 + 
         4*a2*b1^2*y2^3*z1^3 - 15*a0*a2*b1^2*y2^3*z1^3 - 
         7*a0^2*a2*b1^2*y2^3*z1^3 + 3*a0^3*a2*b1^2*y2^3*z1^3 - 
         9*a2^2*b1^2*y2^3*z1^3 + 36*a0*a2^2*b1^2*y2^3*z1^3 + 
         a0^2*a2^2*b1^2*y2^3*z1^3 - 7*a0^3*a2^2*b1^2*y2^3*z1^3 + 
         6*a2^3*b1^2*y2^3*z1^3 - 27*a0*a2^3*b1^2*y2^3*z1^3 + 
         7*a0^2*a2^3*b1^2*y2^3*z1^3 + 5*a0^3*a2^3*b1^2*y2^3*z1^3 - 
         a2^4*b1^2*y2^3*z1^3 + 6*a0*a2^4*b1^2*y2^3*z1^3 - 
         4*a0^2*a2^4*b1^2*y2^3*z1^3 - a0^3*a2^4*b1^2*y2^3*z1^3 - 
         3*a0^2*b1^3*y2^3*z1^3 - 6*a2*b1^3*y2^3*z1^3 + 15*a0*a2*b1^3*y2^3*
          z1^3 + 8*a0^2*a2*b1^3*y2^3*z1^3 - a0^3*a2*b1^3*y2^3*z1^3 + 
         9*a2^2*b1^3*y2^3*z1^3 - 27*a0*a2^2*b1^3*y2^3*z1^3 - 
         3*a0^2*a2^2*b1^3*y2^3*z1^3 + 2*a0^3*a2^2*b1^3*y2^3*z1^3 - 
         3*a2^3*b1^3*y2^3*z1^3 + 12*a0*a2^3*b1^3*y2^3*z1^3 - 
         2*a0^2*a2^3*b1^3*y2^3*z1^3 - a0^3*a2^3*b1^3*y2^3*z1^3 + 
         a0^2*b1^4*y2^3*z1^3 + 4*a2*b1^4*y2^3*z1^3 - 5*a0*a2*b1^4*y2^3*z1^3 - 
         3*a0^2*a2*b1^4*y2^3*z1^3 - 3*a2^2*b1^4*y2^3*z1^3 + 
         6*a0*a2^2*b1^4*y2^3*z1^3 + 2*a0^2*a2^2*b1^4*y2^3*z1^3 - 
         a2*b1^5*y2^3*z1^3 + a0*y2^4*z1^3 - a0^2*y2^4*z1^3 - 
         4*a0*a2*y2^4*z1^3 + 4*a0^2*a2*y2^4*z1^3 + 6*a0*a2^2*y2^4*z1^3 - 
         6*a0^2*a2^2*y2^4*z1^3 - 4*a0*a2^3*y2^4*z1^3 + 4*a0^2*a2^3*y2^4*
          z1^3 + a0*a2^4*y2^4*z1^3 - a0^2*a2^4*y2^4*z1^3 - 
         4*a0*b1*y2^4*z1^3 + 3*a0^2*b1*y2^4*z1^3 + a0^3*b1*y2^4*z1^3 + 
         13*a0*a2*b1*y2^4*z1^3 - 11*a0^2*a2*b1*y2^4*z1^3 - 
         2*a0^3*a2*b1*y2^4*z1^3 - 15*a0*a2^2*b1*y2^4*z1^3 + 
         15*a0^2*a2^2*b1*y2^4*z1^3 + 7*a0*a2^3*b1*y2^4*z1^3 - 
         9*a0^2*a2^3*b1*y2^4*z1^3 + 2*a0^3*a2^3*b1*y2^4*z1^3 - 
         a0*a2^4*b1*y2^4*z1^3 + 2*a0^2*a2^4*b1*y2^4*z1^3 - 
         a0^3*a2^4*b1*y2^4*z1^3 + 6*a0*b1^2*y2^4*z1^3 - 
         3*a0^2*b1^2*y2^4*z1^3 - 2*a0^3*b1^2*y2^4*z1^3 - 
         15*a0*a2*b1^2*y2^4*z1^3 + 10*a0^2*a2*b1^2*y2^4*z1^3 + 
         4*a0^3*a2*b1^2*y2^4*z1^3 + 12*a0*a2^2*b1^2*y2^4*z1^3 - 
         11*a0^2*a2^2*b1^2*y2^4*z1^3 - 2*a0^3*a2^2*b1^2*y2^4*z1^3 - 
         3*a0*a2^3*b1^2*y2^4*z1^3 + 4*a0^2*a2^3*b1^2*y2^4*z1^3 - 
         4*a0*b1^3*y2^4*z1^3 + a0^2*b1^3*y2^4*z1^3 + a0^3*b1^3*y2^4*z1^3 + 
         7*a0*a2*b1^3*y2^4*z1^3 - 3*a0^2*a2*b1^3*y2^4*z1^3 - 
         2*a0^3*a2*b1^3*y2^4*z1^3 - 3*a0*a2^2*b1^3*y2^4*z1^3 + 
         2*a0^2*a2^2*b1^3*y2^4*z1^3 + a0^3*a2^2*b1^3*y2^4*z1^3 + 
         a0*b1^4*y2^4*z1^3 - a0*a2*b1^4*y2^4*z1^3))/
       (a2*(-1 + b1)*(-1 + a2 + b1)*(-1 + y2)*(-(a2*b1) + a0*b1*y2 + 
         a2*b1*z1 - a0*y2*z1 + a0*a2*y2*z1)*(-(a2*b1) + a2*b1*y2 + a2*b1*z1 + 
          y2*z1 - a2*y2*z1 - b1*y2*z1)^2*(-(a2*b1) + a0*b1*y2 + a2*b1*y2 - 
         a0*b1*y2^2 + a2*b1*z1 + y2*z1 - a0*y2*z1 - a2*y2*z1 + a0*a2*y2*z1 - 
         b1*y2*z1))), -((a0*(-2*a0*a2^4*b1^4 + 2*a0*a2^5*b1^4 + 
         2*a0*a2^4*b1^5 + 3*a0^2*a2^3*b1^4*y2 + 4*a0*a2^4*b1^4*y2 - 
         3*a0^2*a2^4*b1^4*y2 - 4*a0*a2^5*b1^4*y2 - 3*a0^2*a2^3*b1^5*y2 - 
         4*a0*a2^4*b1^5*y2 - a0^3*a2^2*b1^4*y2^2 - 6*a0^2*a2^3*b1^4*y2^2 + 
         a0^3*a2^3*b1^4*y2^2 - 2*a0*a2^4*b1^4*y2^2 + 6*a0^2*a2^4*b1^4*y2^2 + 
         2*a0*a2^5*b1^4*y2^2 + a0^3*a2^2*b1^5*y2^2 + 6*a0^2*a2^3*b1^5*y2^2 + 
         2*a0*a2^4*b1^5*y2^2 + 2*a0^3*a2^2*b1^4*y2^3 + 3*a0^2*a2^3*b1^4*
          y2^3 - 2*a0^3*a2^3*b1^4*y2^3 - 3*a0^2*a2^4*b1^4*y2^3 - 
         2*a0^3*a2^2*b1^5*y2^3 - 3*a0^2*a2^3*b1^5*y2^3 - 
         a0^3*a2^2*b1^4*y2^4 + a0^3*a2^3*b1^4*y2^4 + a0^3*a2^2*b1^5*y2^4 + 
         6*a0*a2^4*b1^4*z1 - 6*a0*a2^5*b1^4*z1 - 6*a0*a2^4*b1^5*z1 + 
         2*a2^3*b1^3*y2*z1 + a0*a2^3*b1^3*y2*z1 - 3*a0^2*a2^3*b1^3*y2*z1 - 
         4*a2^4*b1^3*y2*z1 - 2*a0*a2^4*b1^3*y2*z1 + 6*a0^2*a2^4*b1^3*y2*z1 + 
         2*a2^5*b1^3*y2*z1 + a0*a2^5*b1^3*y2*z1 - 3*a0^2*a2^5*b1^3*y2*z1 - 
         2*a2^3*b1^4*y2*z1 - 2*a0*a2^3*b1^4*y2*z1 - 3*a0^2*a2^3*b1^4*y2*z1 + 
         a2^4*b1^4*y2*z1 - 9*a0*a2^4*b1^4*y2*z1 + 3*a0^2*a2^4*b1^4*y2*z1 + 
         a2^5*b1^4*y2*z1 + 11*a0*a2^5*b1^4*y2*z1 + a0*a2^3*b1^5*y2*z1 + 
         6*a0^2*a2^3*b1^5*y2*z1 + 11*a0*a2^4*b1^5*y2*z1 - 
         4*a0*a2^2*b1^3*y2^2*z1 - 3*a0^2*a2^2*b1^3*y2^2*z1 + 
         2*a0^3*a2^2*b1^3*y2^2*z1 - 2*a2^3*b1^3*y2^2*z1 + 
         10*a0*a2^3*b1^3*y2^2*z1 + 12*a0^2*a2^3*b1^3*y2^2*z1 - 
         4*a0^3*a2^3*b1^3*y2^2*z1 + 4*a2^4*b1^3*y2^2*z1 - 
         8*a0*a2^4*b1^3*y2^2*z1 - 15*a0^2*a2^4*b1^3*y2^2*z1 + 
         2*a0^3*a2^4*b1^3*y2^2*z1 - 2*a2^5*b1^3*y2^2*z1 + 
         2*a0*a2^5*b1^3*y2^2*z1 + 6*a0^2*a2^5*b1^3*y2^2*z1 + 
         4*a0*a2^2*b1^4*y2^2*z1 + 5*a0^2*a2^2*b1^4*y2^2*z1 - 
         a0^3*a2^2*b1^4*y2^2*z1 + 2*a2^3*b1^4*y2^2*z1 - 4*a0*a2^3*b1^4*y2^2*
          z1 - a0^2*a2^3*b1^4*y2^2*z1 + a0^3*a2^3*b1^4*y2^2*z1 + 
         5*a0*a2^4*b1^4*y2^2*z1 - 4*a0^2*a2^4*b1^4*y2^2*z1 - 
         2*a2^5*b1^4*y2^2*z1 - 5*a0*a2^5*b1^4*y2^2*z1 - 2*a0^2*a2^2*b1^5*y2^2*
          z1 - a0^3*a2^2*b1^5*y2^2*z1 - a0*a2^3*b1^5*y2^2*z1 - 
         10*a0^2*a2^3*b1^5*y2^2*z1 - 5*a0*a2^4*b1^5*y2^2*z1 + 
         2*a0^2*a2*b1^3*y2^3*z1 + a0^3*a2*b1^3*y2^3*z1 + 
         4*a0*a2^2*b1^3*y2^3*z1 - 2*a0^2*a2^2*b1^3*y2^3*z1 - 
         6*a0^3*a2^2*b1^3*y2^3*z1 - 12*a0*a2^3*b1^3*y2^3*z1 - 
         5*a0^2*a2^3*b1^3*y2^3*z1 + 9*a0^3*a2^3*b1^3*y2^3*z1 + 
         12*a0*a2^4*b1^3*y2^3*z1 + 8*a0^2*a2^4*b1^3*y2^3*z1 - 
         4*a0^3*a2^4*b1^3*y2^3*z1 - 4*a0*a2^5*b1^3*y2^3*z1 - 
         3*a0^2*a2^5*b1^3*y2^3*z1 - 2*a0^2*a2*b1^4*y2^3*z1 - 
         2*a0^3*a2*b1^4*y2^3*z1 - 4*a0*a2^2*b1^4*y2^3*z1 - 
         2*a0^2*a2^2*b1^4*y2^3*z1 + 5*a0^3*a2^2*b1^4*y2^3*z1 + 
         6*a0*a2^3*b1^4*y2^3*z1 + 3*a0^2*a2^3*b1^4*y2^3*z1 - 
         3*a0^3*a2^3*b1^4*y2^3*z1 - a2^4*b1^4*y2^3*z1 - 2*a0*a2^4*b1^4*y2^3*
          z1 + a0^2*a2^4*b1^4*y2^3*z1 + a2^5*b1^4*y2^3*z1 + 
         a0^3*a2*b1^5*y2^3*z1 + 2*a0^2*a2^2*b1^5*y2^3*z1 + 
         a0^3*a2^2*b1^5*y2^3*z1 + 4*a0^2*a2^3*b1^5*y2^3*z1 - 
         2*a0^2*a2*b1^3*y2^4*z1 - a0^3*a2*b1^3*y2^4*z1 + 
         5*a0^2*a2^2*b1^3*y2^4*z1 + 4*a0^3*a2^2*b1^3*y2^4*z1 + 
         a0*a2^3*b1^3*y2^4*z1 - 4*a0^2*a2^3*b1^3*y2^4*z1 - 
         5*a0^3*a2^3*b1^3*y2^4*z1 - 2*a0*a2^4*b1^3*y2^4*z1 + 
         a0^2*a2^4*b1^3*y2^4*z1 + 2*a0^3*a2^4*b1^3*y2^4*z1 + 
         a0*a2^5*b1^3*y2^4*z1 + 2*a0^2*a2*b1^4*y2^4*z1 + 
         2*a0^3*a2*b1^4*y2^4*z1 - 3*a0^2*a2^2*b1^4*y2^4*z1 - 
         4*a0^3*a2^2*b1^4*y2^4*z1 + a0^2*a2^3*b1^4*y2^4*z1 + 
         2*a0^3*a2^3*b1^4*y2^4*z1 - a0^3*a2*b1^5*y2^4*z1 - 
         6*a0*a2^4*b1^4*z1^2 + 6*a0*a2^5*b1^4*z1^2 + 6*a0*a2^4*b1^5*z1^2 - 
         7*a2^3*b1^3*y2*z1^2 - 3*a0*a2^3*b1^3*y2*z1^2 + 6*a0^2*a2^3*b1^3*y2*
          z1^2 + 14*a2^4*b1^3*y2*z1^2 + 6*a0*a2^4*b1^3*y2*z1^2 - 
         12*a0^2*a2^4*b1^3*y2*z1^2 - 7*a2^5*b1^3*y2*z1^2 - 
         3*a0*a2^5*b1^3*y2*z1^2 + 6*a0^2*a2^5*b1^3*y2*z1^2 + 
         7*a2^3*b1^4*y2*z1^2 + 5*a0*a2^3*b1^4*y2*z1^2 - 3*a0^2*a2^3*b1^4*y2*
          z1^2 - 5*a2^4*b1^4*y2*z1^2 + 5*a0*a2^4*b1^4*y2*z1^2 + 
         3*a0^2*a2^4*b1^4*y2*z1^2 - 2*a2^5*b1^4*y2*z1^2 - 
         10*a0*a2^5*b1^4*y2*z1^2 - 2*a0*a2^3*b1^5*y2*z1^2 - 
         3*a0^2*a2^3*b1^5*y2*z1^2 - 10*a0*a2^4*b1^5*y2*z1^2 - 
         2*a2^2*b1^2*y2^2*z1^2 + 8*a0*a2^2*b1^2*y2^2*z1^2 + 
         3*a0^2*a2^2*b1^2*y2^2*z1^2 - a0^3*a2^2*b1^2*y2^2*z1^2 + 
         6*a2^3*b1^2*y2^2*z1^2 - 24*a0*a2^3*b1^2*y2^2*z1^2 - 
         9*a0^2*a2^3*b1^2*y2^2*z1^2 + 3*a0^3*a2^3*b1^2*y2^2*z1^2 - 
         6*a2^4*b1^2*y2^2*z1^2 + 24*a0*a2^4*b1^2*y2^2*z1^2 + 
         9*a0^2*a2^4*b1^2*y2^2*z1^2 - 3*a0^3*a2^4*b1^2*y2^2*z1^2 + 
         2*a2^5*b1^2*y2^2*z1^2 - 8*a0*a2^5*b1^2*y2^2*z1^2 - 
         3*a0^2*a2^5*b1^2*y2^2*z1^2 + a0^3*a2^5*b1^2*y2^2*z1^2 + 
         4*a2^2*b1^3*y2^2*z1^2 - 4*a0*a2^2*b1^3*y2^2*z1^2 - 
         a0^2*a2^2*b1^3*y2^2*z1^2 - a0^3*a2^2*b1^3*y2^2*z1^2 + 
         8*a0*a2^3*b1^3*y2^2*z1^2 - 8*a0^2*a2^3*b1^3*y2^2*z1^2 + 
         2*a0^3*a2^3*b1^3*y2^2*z1^2 - 12*a2^4*b1^3*y2^2*z1^2 - 
         4*a0*a2^4*b1^3*y2^2*z1^2 + 19*a0^2*a2^4*b1^3*y2^2*z1^2 - 
         a0^3*a2^4*b1^3*y2^2*z1^2 + 8*a2^5*b1^3*y2^2*z1^2 - 
         10*a0^2*a2^5*b1^3*y2^2*z1^2 - 2*a2^2*b1^4*y2^2*z1^2 - 
         3*a0*a2^2*b1^4*y2^2*z1^2 - 4*a0^2*a2^2*b1^4*y2^2*z1^2 + 
         2*a0^3*a2^2*b1^4*y2^2*z1^2 - 6*a2^3*b1^4*y2^2*z1^2 - 
         3*a0*a2^3*b1^4*y2^2*z1^2 + 10*a0^2*a2^3*b1^4*y2^2*z1^2 - 
         2*a0^3*a2^3*b1^4*y2^2*z1^2 + 6*a2^4*b1^4*y2^2*z1^2 + 
         3*a0*a2^4*b1^4*y2^2*z1^2 - 6*a0^2*a2^4*b1^4*y2^2*z1^2 + 
         2*a2^5*b1^4*y2^2*z1^2 + 3*a0*a2^5*b1^4*y2^2*z1^2 - 
         a0*a2^2*b1^5*y2^2*z1^2 + 2*a0^2*a2^2*b1^5*y2^2*z1^2 + 
         4*a0*a2^3*b1^5*y2^2*z1^2 + 4*a0^2*a2^3*b1^5*y2^2*z1^2 + 
         3*a0*a2^4*b1^5*y2^2*z1^2 + 2*a0*a2*b1^2*y2^3*z1^2 - 
         5*a0^2*a2*b1^2*y2^3*z1^2 - 2*a0^3*a2*b1^2*y2^3*z1^2 - 
         16*a0*a2^2*b1^2*y2^3*z1^2 + 13*a0^2*a2^2*b1^2*y2^3*z1^2 + 
         8*a0^3*a2^2*b1^2*y2^3*z1^2 + 36*a0*a2^3*b1^2*y2^3*z1^2 - 
         9*a0^2*a2^3*b1^2*y2^3*z1^2 - 12*a0^3*a2^3*b1^2*y2^3*z1^2 - 
         32*a0*a2^4*b1^2*y2^3*z1^2 - a0^2*a2^4*b1^2*y2^3*z1^2 + 
         8*a0^3*a2^4*b1^2*y2^3*z1^2 + 10*a0*a2^5*b1^2*y2^3*z1^2 + 
         2*a0^2*a2^5*b1^2*y2^3*z1^2 - 2*a0^3*a2^5*b1^2*y2^3*z1^2 - 
         4*a0*a2*b1^3*y2^3*z1^2 + 5*a0^2*a2*b1^3*y2^3*z1^2 + 
         4*a0^3*a2*b1^3*y2^3*z1^2 + 16*a0*a2^2*b1^3*y2^3*z1^2 - 
         10*a0^2*a2^2*b1^3*y2^3*z1^2 - 8*a0^3*a2^2*b1^3*y2^3*z1^2 - 
         3*a2^3*b1^3*y2^3*z1^2 - 17*a0*a2^3*b1^3*y2^3*z1^2 + 
         9*a0^2*a2^3*b1^3*y2^3*z1^2 + 4*a0^3*a2^3*b1^3*y2^3*z1^2 + 
         6*a2^4*b1^3*y2^3*z1^2 + 2*a0*a2^4*b1^3*y2^3*z1^2 - 
         8*a0^2*a2^4*b1^3*y2^3*z1^2 - 3*a2^5*b1^3*y2^3*z1^2 + 
         3*a0*a2^5*b1^3*y2^3*z1^2 + 4*a0^2*a2^5*b1^3*y2^3*z1^2 + 
         2*a0*a2*b1^4*y2^3*z1^2 - a0^2*a2*b1^4*y2^3*z1^2 - 
         2*a0^3*a2*b1^4*y2^3*z1^2 + 7*a0^2*a2^2*b1^4*y2^3*z1^2 + 
         3*a2^3*b1^4*y2^3*z1^2 - 3*a0*a2^3*b1^4*y2^3*z1^2 - 
         10*a0^2*a2^3*b1^4*y2^3*z1^2 + 2*a0^3*a2^3*b1^4*y2^3*z1^2 - 
         3*a2^4*b1^4*y2^3*z1^2 + a0*a2^4*b1^4*y2^3*z1^2 + 
         4*a0^2*a2^4*b1^4*y2^3*z1^2 + a0^2*a2*b1^5*y2^3*z1^2 - 
         4*a0^2*a2^2*b1^5*y2^3*z1^2 + 4*a0^2*a2*b1^2*y2^4*z1^2 + 
         2*a0^3*a2*b1^2*y2^4*z1^2 + 3*a0*a2^2*b1^2*y2^4*z1^2 - 
         13*a0^2*a2^2*b1^2*y2^4*z1^2 - 7*a0^3*a2^2*b1^2*y2^4*z1^2 - 
         9*a0*a2^3*b1^2*y2^4*z1^2 + 15*a0^2*a2^3*b1^2*y2^4*z1^2 + 
         9*a0^3*a2^3*b1^2*y2^4*z1^2 + 9*a0*a2^4*b1^2*y2^4*z1^2 - 
         7*a0^2*a2^4*b1^2*y2^4*z1^2 - 5*a0^3*a2^4*b1^2*y2^4*z1^2 - 
         3*a0*a2^5*b1^2*y2^4*z1^2 + a0^2*a2^5*b1^2*y2^4*z1^2 + 
         a0^3*a2^5*b1^2*y2^4*z1^2 - 4*a0^2*a2*b1^3*y2^4*z1^2 - 
         4*a0^3*a2*b1^3*y2^4*z1^2 - 3*a0*a2^2*b1^3*y2^4*z1^2 + 
         9*a0^2*a2^2*b1^3*y2^4*z1^2 + 9*a0^3*a2^2*b1^3*y2^4*z1^2 + 
         6*a0*a2^3*b1^3*y2^4*z1^2 - 6*a0^2*a2^3*b1^3*y2^4*z1^2 - 
         6*a0^3*a2^3*b1^3*y2^4*z1^2 - 3*a0*a2^4*b1^3*y2^4*z1^2 + 
         a0^2*a2^4*b1^3*y2^4*z1^2 + a0^3*a2^4*b1^3*y2^4*z1^2 + 
         2*a0^3*a2*b1^4*y2^4*z1^2 - 2*a0^3*a2^2*b1^4*y2^4*z1^2 + 
         2*a0*a2^4*b1^4*z1^3 - 2*a0*a2^5*b1^4*z1^3 - 2*a0*a2^4*b1^5*z1^3 + 
         8*a2^3*b1^3*y2*z1^3 + 3*a0*a2^3*b1^3*y2*z1^3 - 3*a0^2*a2^3*b1^3*y2*
          z1^3 - 16*a2^4*b1^3*y2*z1^3 - 6*a0*a2^4*b1^3*y2*z1^3 + 
         6*a0^2*a2^4*b1^3*y2*z1^3 + 8*a2^5*b1^3*y2*z1^3 + 
         3*a0*a2^5*b1^3*y2*z1^3 - 3*a0^2*a2^5*b1^3*y2*z1^3 - 
         8*a2^3*b1^4*y2*z1^3 - 4*a0*a2^3*b1^4*y2*z1^3 + 3*a0^2*a2^3*b1^4*y2*
          z1^3 + 7*a2^4*b1^4*y2*z1^3 + a0*a2^4*b1^4*y2*z1^3 - 
         3*a0^2*a2^4*b1^4*y2*z1^3 + a2^5*b1^4*y2*z1^3 + 
         3*a0*a2^5*b1^4*y2*z1^3 + a0*a2^3*b1^5*y2*z1^3 + 
         3*a0*a2^4*b1^5*y2*z1^3 + 6*a2^2*b1^2*y2^2*z1^3 - 
         13*a0*a2^2*b1^2*y2^2*z1^3 - 4*a0^2*a2^2*b1^2*y2^2*z1^3 + 
         a0^3*a2^2*b1^2*y2^2*z1^3 - 18*a2^3*b1^2*y2^2*z1^3 + 
         39*a0*a2^3*b1^2*y2^2*z1^3 + 12*a0^2*a2^3*b1^2*y2^2*z1^3 - 
         3*a0^3*a2^3*b1^2*y2^2*z1^3 + 18*a2^4*b1^2*y2^2*z1^3 - 
         39*a0*a2^4*b1^2*y2^2*z1^3 - 12*a0^2*a2^4*b1^2*y2^2*z1^3 + 
         3*a0^3*a2^4*b1^2*y2^2*z1^3 - 6*a2^5*b1^2*y2^2*z1^3 + 
         13*a0*a2^5*b1^2*y2^2*z1^3 + 4*a0^2*a2^5*b1^2*y2^2*z1^3 - 
         a0^3*a2^5*b1^2*y2^2*z1^3 - 12*a2^2*b1^3*y2^2*z1^3 + 
         13*a0*a2^2*b1^3*y2^2*z1^3 + 5*a0^2*a2^2*b1^3*y2^2*z1^3 - 
         a0^3*a2^2*b1^3*y2^2*z1^3 + 18*a2^3*b1^3*y2^2*z1^3 - 
         28*a0*a2^3*b1^3*y2^2*z1^3 - 6*a0^2*a2^3*b1^3*y2^2*z1^3 + 
         2*a0^3*a2^3*b1^3*y2^2*z1^3 + 17*a0*a2^4*b1^3*y2^2*z1^3 - 
         3*a0^2*a2^4*b1^3*y2^2*z1^3 - a0^3*a2^4*b1^3*y2^2*z1^3 - 
         6*a2^5*b1^3*y2^2*z1^3 - 2*a0*a2^5*b1^3*y2^2*z1^3 + 
         4*a0^2*a2^5*b1^3*y2^2*z1^3 + 6*a2^2*b1^4*y2^2*z1^3 - 
         a0*a2^2*b1^4*y2^2*z1^3 - a0^2*a2^2*b1^4*y2^2*z1^3 + 
         7*a0*a2^3*b1^4*y2^2*z1^3 - 3*a0^2*a2^3*b1^4*y2^2*z1^3 - 
         6*a2^4*b1^4*y2^2*z1^3 - 6*a0*a2^4*b1^4*y2^2*z1^3 + 
         4*a0^2*a2^4*b1^4*y2^2*z1^3 + a0*a2^2*b1^5*y2^2*z1^3 - 
         3*a0*a2^3*b1^5*y2^2*z1^3 - 6*a0*a2*b1*y2^3*z1^3 + 
         3*a0^2*a2*b1*y2^3*z1^3 + a0^3*a2*b1*y2^3*z1^3 + 
         24*a0*a2^2*b1*y2^3*z1^3 - 12*a0^2*a2^2*b1*y2^3*z1^3 - 
         4*a0^3*a2^2*b1*y2^3*z1^3 - 36*a0*a2^3*b1*y2^3*z1^3 + 
         18*a0^2*a2^3*b1*y2^3*z1^3 + 6*a0^3*a2^3*b1*y2^3*z1^3 + 
         24*a0*a2^4*b1*y2^3*z1^3 - 12*a0^2*a2^4*b1*y2^3*z1^3 - 
         4*a0^3*a2^4*b1*y2^3*z1^3 - 6*a0*a2^5*b1*y2^3*z1^3 + 
         3*a0^2*a2^5*b1*y2^3*z1^3 + a0^3*a2^5*b1*y2^3*z1^3 + 
         12*a0*a2*b1^2*y2^3*z1^3 - a0^2*a2*b1^2*y2^3*z1^3 - 
         2*a0^3*a2*b1^2*y2^3*z1^3 - 3*a2^2*b1^2*y2^3*z1^3 - 
         28*a0*a2^2*b1^2*y2^3*z1^3 + 7*a0^2*a2^2*b1^2*y2^3*z1^3 + 
         5*a0^3*a2^2*b1^2*y2^3*z1^3 + 9*a2^3*b1^2*y2^3*z1^3 + 
         12*a0*a2^3*b1^2*y2^3*z1^3 - 15*a0^2*a2^3*b1^2*y2^3*z1^3 - 
         3*a0^3*a2^3*b1^2*y2^3*z1^3 - 9*a2^4*b1^2*y2^3*z1^3 + 
         12*a0*a2^4*b1^2*y2^3*z1^3 + 13*a0^2*a2^4*b1^2*y2^3*z1^3 - 
         a0^3*a2^4*b1^2*y2^3*z1^3 + 3*a2^5*b1^2*y2^3*z1^3 - 
         8*a0*a2^5*b1^2*y2^3*z1^3 - 4*a0^2*a2^5*b1^2*y2^3*z1^3 + 
         a0^3*a2^5*b1^2*y2^3*z1^3 - 6*a0*a2*b1^3*y2^3*z1^3 - 
         a0^2*a2*b1^3*y2^3*z1^3 + a0^3*a2*b1^3*y2^3*z1^3 + 
         6*a2^2*b1^3*y2^3*z1^3 + 4*a0*a2^2*b1^3*y2^3*z1^3 - 
         6*a0^2*a2^2*b1^3*y2^3*z1^3 - a0^3*a2^2*b1^3*y2^3*z1^3 - 
         12*a2^3*b1^3*y2^3*z1^3 + 10*a0*a2^3*b1^3*y2^3*z1^3 + 
         15*a0^2*a2^3*b1^3*y2^3*z1^3 - a0^3*a2^3*b1^3*y2^3*z1^3 + 
         6*a2^4*b1^3*y2^3*z1^3 - 8*a0*a2^4*b1^3*y2^3*z1^3 - 
         8*a0^2*a2^4*b1^3*y2^3*z1^3 + a0^3*a2^4*b1^3*y2^3*z1^3 - 
         a0^2*a2*b1^4*y2^3*z1^3 - 3*a2^2*b1^4*y2^3*z1^3 + 
         5*a0^2*a2^2*b1^4*y2^3*z1^3 + 3*a2^3*b1^4*y2^3*z1^3 - 
         4*a0^2*a2^3*b1^4*y2^3*z1^3 + a0^2*b1*y2^4*z1^3 + 
         3*a0*a2*b1*y2^4*z1^3 - 6*a0^2*a2*b1*y2^4*z1^3 - 
         a0^3*a2*b1*y2^4*z1^3 - 12*a0*a2^2*b1*y2^4*z1^3 + 
         14*a0^2*a2^2*b1*y2^4*z1^3 + 4*a0^3*a2^2*b1*y2^4*z1^3 + 
         18*a0*a2^3*b1*y2^4*z1^3 - 16*a0^2*a2^3*b1*y2^4*z1^3 - 
         6*a0^3*a2^3*b1*y2^4*z1^3 - 12*a0*a2^4*b1*y2^4*z1^3 + 
         9*a0^2*a2^4*b1*y2^4*z1^3 + 4*a0^3*a2^4*b1*y2^4*z1^3 + 
         3*a0*a2^5*b1*y2^4*z1^3 - 2*a0^2*a2^5*b1*y2^4*z1^3 - 
         a0^3*a2^5*b1*y2^4*z1^3 - 3*a0^2*b1^2*y2^4*z1^3 - 
         6*a0*a2*b1^2*y2^4*z1^3 + 11*a0^2*a2*b1^2*y2^4*z1^3 + 
         2*a0^3*a2*b1^2*y2^4*z1^3 + 18*a0*a2^2*b1^2*y2^4*z1^3 - 
         15*a0^2*a2^2*b1^2*y2^4*z1^3 - 6*a0^3*a2^2*b1^2*y2^4*z1^3 - 
         18*a0*a2^3*b1^2*y2^4*z1^3 + 9*a0^2*a2^3*b1^2*y2^4*z1^3 + 
         6*a0^3*a2^3*b1^2*y2^4*z1^3 + 6*a0*a2^4*b1^2*y2^4*z1^3 - 
         2*a0^2*a2^4*b1^2*y2^4*z1^3 - 2*a0^3*a2^4*b1^2*y2^4*z1^3 + 
         3*a0^2*b1^3*y2^4*z1^3 + 3*a0*a2*b1^3*y2^4*z1^3 - 
         6*a0^2*a2*b1^3*y2^4*z1^3 - a0^3*a2*b1^3*y2^4*z1^3 - 
         6*a0*a2^2*b1^3*y2^4*z1^3 + 3*a0^2*a2^2*b1^3*y2^4*z1^3 + 
         2*a0^3*a2^2*b1^3*y2^4*z1^3 + 3*a0*a2^3*b1^3*y2^4*z1^3 - 
         a0^3*a2^3*b1^3*y2^4*z1^3 - a0^2*b1^4*y2^4*z1^3 + 
         a0^2*a2*b1^4*y2^4*z1^3 - 3*a2^3*b1^3*y2*z1^4 - 
         a0*a2^3*b1^3*y2*z1^4 + 6*a2^4*b1^3*y2*z1^4 + 2*a0*a2^4*b1^3*y2*
          z1^4 - 3*a2^5*b1^3*y2*z1^4 - a0*a2^5*b1^3*y2*z1^4 + 
         3*a2^3*b1^4*y2*z1^4 + a0*a2^3*b1^4*y2*z1^4 - 3*a2^4*b1^4*y2*z1^4 - 
         a0*a2^4*b1^4*y2*z1^4 - 4*a2^2*b1^2*y2^2*z1^4 + 5*a0*a2^2*b1^2*y2^2*
          z1^4 + a0^2*a2^2*b1^2*y2^2*z1^4 + 12*a2^3*b1^2*y2^2*z1^4 - 
         15*a0*a2^3*b1^2*y2^2*z1^4 - 3*a0^2*a2^3*b1^2*y2^2*z1^4 - 
         12*a2^4*b1^2*y2^2*z1^4 + 15*a0*a2^4*b1^2*y2^2*z1^4 + 
         3*a0^2*a2^4*b1^2*y2^2*z1^4 + 4*a2^5*b1^2*y2^2*z1^4 - 
         5*a0*a2^5*b1^2*y2^2*z1^4 - a0^2*a2^5*b1^2*y2^2*z1^4 + 
         8*a2^2*b1^3*y2^2*z1^4 - 5*a0*a2^2*b1^3*y2^2*z1^4 - 
         a0^2*a2^2*b1^3*y2^2*z1^4 - 16*a2^3*b1^3*y2^2*z1^4 + 
         10*a0*a2^3*b1^3*y2^2*z1^4 + 2*a0^2*a2^3*b1^3*y2^2*z1^4 + 
         8*a2^4*b1^3*y2^2*z1^4 - 5*a0*a2^4*b1^3*y2^2*z1^4 - 
         a0^2*a2^4*b1^3*y2^2*z1^4 - 4*a2^2*b1^4*y2^2*z1^4 + 
         4*a2^3*b1^4*y2^2*z1^4 - a2*b1*y2^3*z1^4 + 5*a0*a2*b1*y2^3*z1^4 - 
         2*a0^2*a2*b1*y2^3*z1^4 + 4*a2^2*b1*y2^3*z1^4 - 20*a0*a2^2*b1*y2^3*
          z1^4 + 8*a0^2*a2^2*b1*y2^3*z1^4 - 6*a2^3*b1*y2^3*z1^4 + 
         30*a0*a2^3*b1*y2^3*z1^4 - 12*a0^2*a2^3*b1*y2^3*z1^4 + 
         4*a2^4*b1*y2^3*z1^4 - 20*a0*a2^4*b1*y2^3*z1^4 + 
         8*a0^2*a2^4*b1*y2^3*z1^4 - a2^5*b1*y2^3*z1^4 + 
         5*a0*a2^5*b1*y2^3*z1^4 - 2*a0^2*a2^5*b1*y2^3*z1^4 + 
         3*a2*b1^2*y2^3*z1^4 - 11*a0*a2*b1^2*y2^3*z1^4 + 
         2*a0^2*a2*b1^2*y2^3*z1^4 - 9*a2^2*b1^2*y2^3*z1^4 + 
         33*a0*a2^2*b1^2*y2^3*z1^4 - 6*a0^2*a2^2*b1^2*y2^3*z1^4 + 
         9*a2^3*b1^2*y2^3*z1^4 - 33*a0*a2^3*b1^2*y2^3*z1^4 + 
         6*a0^2*a2^3*b1^2*y2^3*z1^4 - 3*a2^4*b1^2*y2^3*z1^4 + 
         11*a0*a2^4*b1^2*y2^3*z1^4 - 2*a0^2*a2^4*b1^2*y2^3*z1^4 - 
         3*a2*b1^3*y2^3*z1^4 + 7*a0*a2*b1^3*y2^3*z1^4 + 
         6*a2^2*b1^3*y2^3*z1^4 - 14*a0*a2^2*b1^3*y2^3*z1^4 - 
         3*a2^3*b1^3*y2^3*z1^4 + 7*a0*a2^3*b1^3*y2^3*z1^4 + 
         a2*b1^4*y2^3*z1^4 - a0*a2*b1^4*y2^3*z1^4 - a2^2*b1^4*y2^3*z1^4 + 
         a0*a2^2*b1^4*y2^3*z1^4 + a0*y2^4*z1^4 - a0^2*y2^4*z1^4 - 
         5*a0*a2*y2^4*z1^4 + 5*a0^2*a2*y2^4*z1^4 + 10*a0*a2^2*y2^4*z1^4 - 
         10*a0^2*a2^2*y2^4*z1^4 - 10*a0*a2^3*y2^4*z1^4 + 
         10*a0^2*a2^3*y2^4*z1^4 + 5*a0*a2^4*y2^4*z1^4 - 
         5*a0^2*a2^4*y2^4*z1^4 - a0*a2^5*y2^4*z1^4 + a0^2*a2^5*y2^4*z1^4 - 
         3*a0*b1*y2^4*z1^4 + 3*a0^2*b1*y2^4*z1^4 + 12*a0*a2*b1*y2^4*z1^4 - 
         12*a0^2*a2*b1*y2^4*z1^4 - 18*a0*a2^2*b1*y2^4*z1^4 + 
         18*a0^2*a2^2*b1*y2^4*z1^4 + 12*a0*a2^3*b1*y2^4*z1^4 - 
         12*a0^2*a2^3*b1*y2^4*z1^4 - 3*a0*a2^4*b1*y2^4*z1^4 + 
         3*a0^2*a2^4*b1*y2^4*z1^4 + 3*a0*b1^2*y2^4*z1^4 - 
         3*a0^2*b1^2*y2^4*z1^4 - 9*a0*a2*b1^2*y2^4*z1^4 + 
         9*a0^2*a2*b1^2*y2^4*z1^4 + 9*a0*a2^2*b1^2*y2^4*z1^4 - 
         9*a0^2*a2^2*b1^2*y2^4*z1^4 - 3*a0*a2^3*b1^2*y2^4*z1^4 + 
         3*a0^2*a2^3*b1^2*y2^4*z1^4 - a0*b1^3*y2^4*z1^4 + 
         a0^2*b1^3*y2^4*z1^4 + 2*a0*a2*b1^3*y2^4*z1^4 - 2*a0^2*a2*b1^3*y2^4*
          z1^4 - a0*a2^2*b1^3*y2^4*z1^4 + a0^2*a2^2*b1^3*y2^4*z1^4))/
       ((-1 + a2)*a2*(-1 + a2 + b1)*(-(a2*b1) + a0*b1*y2 + a2*b1*z1 - 
         a0*y2*z1 + a0*a2*y2*z1)*(-(a2*b1) + a2*b1*y2 + a2*b1*z1 + y2*z1 - 
          a2*y2*z1 - b1*y2*z1)^3)), 
     -((a0*y2*(a0^2*a2^3*b1^4 - a0^2*a2^4*b1^4 - a0^2*a2^3*b1^5 - 
         a0^3*a2^2*b1^4*y2 - 4*a0^2*a2^3*b1^4*y2 + a0^3*a2^3*b1^4*y2 + 
         4*a0^2*a2^4*b1^4*y2 + a0^3*a2^2*b1^5*y2 + 4*a0^2*a2^3*b1^5*y2 + 
         4*a0^3*a2^2*b1^4*y2^2 + 6*a0^2*a2^3*b1^4*y2^2 - 
         4*a0^3*a2^3*b1^4*y2^2 - 6*a0^2*a2^4*b1^4*y2^2 - 
         4*a0^3*a2^2*b1^5*y2^2 - 6*a0^2*a2^3*b1^5*y2^2 - 
         6*a0^3*a2^2*b1^4*y2^3 - 4*a0^2*a2^3*b1^4*y2^3 + 
         6*a0^3*a2^3*b1^4*y2^3 + 4*a0^2*a2^4*b1^4*y2^3 + 
         6*a0^3*a2^2*b1^5*y2^3 + 4*a0^2*a2^3*b1^5*y2^3 + 
         4*a0^3*a2^2*b1^4*y2^4 + a0^2*a2^3*b1^4*y2^4 - 4*a0^3*a2^3*b1^4*
          y2^4 - a0^2*a2^4*b1^4*y2^4 - 4*a0^3*a2^2*b1^5*y2^4 - 
         a0^2*a2^3*b1^5*y2^4 - a0^3*a2^2*b1^4*y2^5 + a0^3*a2^3*b1^4*y2^5 + 
         a0^3*a2^2*b1^5*y2^5 + a2^3*b1^3*z1 - 2*a0*a2^3*b1^3*z1 - 
         a0^2*a2^3*b1^3*z1 - a2^4*b1^3*z1 + 2*a0*a2^4*b1^3*z1 + 
         a0^2*a2^4*b1^3*z1 - a2^3*b1^4*z1 + 4*a0*a2^3*b1^4*z1 - 
         3*a0^2*a2^3*b1^4*z1 - a2^4*b1^4*z1 - 2*a0*a2^4*b1^4*z1 + 
         4*a0^2*a2^4*b1^4*z1 - 2*a0*a2^3*b1^5*z1 + 4*a0^2*a2^3*b1^5*z1 - 
         3*a0*a2^2*b1^3*y2*z1 + 2*a0^3*a2^2*b1^3*y2*z1 - 3*a2^3*b1^3*y2*z1 + 
         12*a0*a2^3*b1^3*y2*z1 + 5*a0^2*a2^3*b1^3*y2*z1 - 
         3*a0^3*a2^3*b1^3*y2*z1 + 3*a2^4*b1^3*y2*z1 - 9*a0*a2^4*b1^3*y2*z1 - 
         5*a0^2*a2^4*b1^3*y2*z1 + a0^3*a2^4*b1^3*y2*z1 + 
         3*a0*a2^2*b1^4*y2*z1 - a0^2*a2^2*b1^4*y2*z1 + a0^3*a2^2*b1^4*y2*z1 + 
         3*a2^3*b1^4*y2*z1 - 14*a0*a2^3*b1^4*y2*z1 + 9*a0^2*a2^3*b1^4*y2*z1 - 
         2*a0^3*a2^3*b1^4*y2*z1 + 4*a2^4*b1^4*y2*z1 + 6*a0*a2^4*b1^4*y2*z1 - 
         13*a0^2*a2^4*b1^4*y2*z1 + a0^2*a2^2*b1^5*y2*z1 - 
         3*a0^3*a2^2*b1^5*y2*z1 + 6*a0*a2^3*b1^5*y2*z1 - 
         13*a0^2*a2^3*b1^5*y2*z1 + 2*a0^2*a2*b1^3*y2^2*z1 + 
         a0^3*a2*b1^3*y2^2*z1 + 9*a0*a2^2*b1^3*y2^2*z1 - 
         4*a0^2*a2^2*b1^3*y2^2*z1 - 9*a0^3*a2^2*b1^3*y2^2*z1 + 
         3*a2^3*b1^3*y2^2*z1 - 24*a0*a2^3*b1^3*y2^2*z1 - 
         7*a0^2*a2^3*b1^3*y2^2*z1 + 11*a0^3*a2^3*b1^3*y2^2*z1 - 
         3*a2^4*b1^3*y2^2*z1 + 15*a0*a2^4*b1^3*y2^2*z1 + 
         9*a0^2*a2^4*b1^3*y2^2*z1 - 3*a0^3*a2^4*b1^3*y2^2*z1 - 
         2*a0^2*a2*b1^4*y2^2*z1 - 2*a0^3*a2*b1^4*y2^2*z1 - 
         9*a0*a2^2*b1^4*y2^2*z1 + 5*a0^2*a2^2*b1^4*y2^2*z1 - 
         a0^3*a2^2*b1^4*y2^2*z1 - 3*a2^3*b1^4*y2^2*z1 + 17*a0*a2^3*b1^4*y2^2*
          z1 - 9*a0^2*a2^3*b1^4*y2^2*z1 + 7*a0^3*a2^3*b1^4*y2^2*z1 - 
         6*a2^4*b1^4*y2^2*z1 - 6*a0*a2^4*b1^4*y2^2*z1 + 
         15*a0^2*a2^4*b1^4*y2^2*z1 + a0^3*a2*b1^5*y2^2*z1 - 
         3*a0^2*a2^2*b1^5*y2^2*z1 + 10*a0^3*a2^2*b1^5*y2^2*z1 - 
         6*a0*a2^3*b1^5*y2^2*z1 + 15*a0^2*a2^3*b1^5*y2^2*z1 - 
         6*a0^2*a2*b1^3*y2^3*z1 - 3*a0^3*a2*b1^3*y2^3*z1 - 
         9*a0*a2^2*b1^3*y2^3*z1 + 12*a0^2*a2^2*b1^3*y2^3*z1 + 
         15*a0^3*a2^2*b1^3*y2^3*z1 - a2^3*b1^3*y2^3*z1 + 
         20*a0*a2^3*b1^3*y2^3*z1 + a0^2*a2^3*b1^3*y2^3*z1 - 
         15*a0^3*a2^3*b1^3*y2^3*z1 + a2^4*b1^3*y2^3*z1 - 
         11*a0*a2^4*b1^3*y2^3*z1 - 7*a0^2*a2^4*b1^3*y2^3*z1 + 
         3*a0^3*a2^4*b1^3*y2^3*z1 + 6*a0^2*a2*b1^4*y2^3*z1 + 
         6*a0^3*a2*b1^4*y2^3*z1 + 9*a0*a2^2*b1^4*y2^3*z1 - 
         9*a0^2*a2^2*b1^4*y2^3*z1 - 3*a0^3*a2^2*b1^4*y2^3*z1 + 
         a2^3*b1^4*y2^3*z1 - 7*a0*a2^3*b1^4*y2^3*z1 + 3*a0^2*a2^3*b1^4*y2^3*
          z1 - 9*a0^3*a2^3*b1^4*y2^3*z1 + 4*a2^4*b1^4*y2^3*z1 + 
         2*a0*a2^4*b1^4*y2^3*z1 - 7*a0^2*a2^4*b1^4*y2^3*z1 - 
         3*a0^3*a2*b1^5*y2^3*z1 + 3*a0^2*a2^2*b1^5*y2^3*z1 - 
         12*a0^3*a2^2*b1^5*y2^3*z1 + 2*a0*a2^3*b1^5*y2^3*z1 - 
         7*a0^2*a2^3*b1^5*y2^3*z1 + 6*a0^2*a2*b1^3*y2^4*z1 + 
         3*a0^3*a2*b1^3*y2^4*z1 + 3*a0*a2^2*b1^3*y2^4*z1 - 
         12*a0^2*a2^2*b1^3*y2^4*z1 - 11*a0^3*a2^2*b1^3*y2^4*z1 - 
         6*a0*a2^3*b1^3*y2^4*z1 + 4*a0^2*a2^3*b1^3*y2^4*z1 + 
         9*a0^3*a2^3*b1^3*y2^4*z1 + 3*a0*a2^4*b1^3*y2^4*z1 + 
         2*a0^2*a2^4*b1^3*y2^4*z1 - a0^3*a2^4*b1^3*y2^4*z1 - 
         6*a0^2*a2*b1^4*y2^4*z1 - 6*a0^3*a2*b1^4*y2^4*z1 - 
         3*a0*a2^2*b1^4*y2^4*z1 + 7*a0^2*a2^2*b1^4*y2^4*z1 + 
         5*a0^3*a2^2*b1^4*y2^4*z1 - a0*a2^3*b1^4*y2^4*z1 + 
         5*a0^3*a2^3*b1^4*y2^4*z1 - a2^4*b1^4*y2^4*z1 + a0^2*a2^4*b1^4*y2^4*
          z1 + 3*a0^3*a2*b1^5*y2^4*z1 - a0^2*a2^2*b1^5*y2^4*z1 + 
         6*a0^3*a2^2*b1^5*y2^4*z1 + a0^2*a2^3*b1^5*y2^4*z1 - 
         2*a0^2*a2*b1^3*y2^5*z1 - a0^3*a2*b1^3*y2^5*z1 + 
         4*a0^2*a2^2*b1^3*y2^5*z1 + 3*a0^3*a2^2*b1^3*y2^5*z1 - 
         2*a0^2*a2^3*b1^3*y2^5*z1 - 2*a0^3*a2^3*b1^3*y2^5*z1 + 
         2*a0^2*a2*b1^4*y2^5*z1 + 2*a0^3*a2*b1^4*y2^5*z1 - 
         2*a0^2*a2^2*b1^4*y2^5*z1 - 2*a0^3*a2^2*b1^4*y2^5*z1 + 
         a0*a2^3*b1^4*y2^5*z1 - a0^3*a2^3*b1^4*y2^5*z1 - 
         a0^3*a2*b1^5*y2^5*z1 - a0^3*a2^2*b1^5*y2^5*z1 - 5*a2^3*b1^3*z1^2 + 
         7*a0*a2^3*b1^3*z1^2 + 4*a0^2*a2^3*b1^3*z1^2 + 5*a2^4*b1^3*z1^2 - 
         7*a0*a2^4*b1^3*z1^2 - 4*a0^2*a2^4*b1^3*z1^2 + 5*a2^3*b1^4*z1^2 - 
         15*a0*a2^3*b1^4*z1^2 + 2*a0^2*a2^3*b1^4*z1^2 + 4*a2^4*b1^4*z1^2 + 
         8*a0*a2^4*b1^4*z1^2 - 6*a0^2*a2^4*b1^4*z1^2 + 8*a0*a2^3*b1^5*z1^2 - 
         6*a0^2*a2^3*b1^5*z1^2 - 3*a2^2*b1^2*y2*z1^2 + 10*a0*a2^2*b1^2*y2*
          z1^2 - a0^3*a2^2*b1^2*y2*z1^2 + 6*a2^3*b1^2*y2*z1^2 - 
         20*a0*a2^3*b1^2*y2*z1^2 + 2*a0^3*a2^3*b1^2*y2*z1^2 - 
         3*a2^4*b1^2*y2*z1^2 + 10*a0*a2^4*b1^2*y2*z1^2 - 
         a0^3*a2^4*b1^2*y2*z1^2 + 6*a2^2*b1^3*y2*z1^2 - 10*a0*a2^2*b1^3*y2*
          z1^2 + 2*a0^2*a2^2*b1^3*y2*z1^2 - 5*a0^3*a2^2*b1^3*y2*z1^2 + 
         10*a2^3*b1^3*y2*z1^2 - 12*a0*a2^3*b1^3*y2*z1^2 - 
         20*a0^2*a2^3*b1^3*y2*z1^2 + 8*a0^3*a2^3*b1^3*y2*z1^2 - 
         16*a2^4*b1^3*y2*z1^2 + 22*a0*a2^4*b1^3*y2*z1^2 + 
         18*a0^2*a2^4*b1^3*y2*z1^2 - 3*a0^3*a2^4*b1^3*y2*z1^2 - 
         3*a2^2*b1^4*y2*z1^2 + 6*a0*a2^2*b1^4*y2*z1^2 + 
         a0^2*a2^2*b1^4*y2*z1^2 + 3*a0^3*a2^2*b1^4*y2*z1^2 - 
         16*a2^3*b1^4*y2*z1^2 + 30*a0*a2^3*b1^4*y2*z1^2 - 
         12*a2^4*b1^4*y2*z1^2 - 18*a0*a2^4*b1^4*y2*z1^2 + 
         15*a0^2*a2^4*b1^4*y2*z1^2 - 6*a0*a2^2*b1^5*y2*z1^2 - 
         3*a0^2*a2^2*b1^5*y2*z1^2 + 3*a0^3*a2^2*b1^5*y2*z1^2 - 
         18*a0*a2^3*b1^5*y2*z1^2 + 15*a0^2*a2^3*b1^5*y2*z1^2 + 
         4*a0*a2*b1^2*y2^2*z1^2 - 8*a0^2*a2*b1^2*y2^2*z1^2 - 
         2*a0^3*a2*b1^2*y2^2*z1^2 + 6*a2^2*b1^2*y2^2*z1^2 - 
         35*a0*a2^2*b1^2*y2^2*z1^2 + 17*a0^2*a2^2*b1^2*y2^2*z1^2 + 
         8*a0^3*a2^2*b1^2*y2^2*z1^2 - 12*a2^3*b1^2*y2^2*z1^2 + 
         58*a0*a2^3*b1^2*y2^2*z1^2 - 10*a0^2*a2^3*b1^2*y2^2*z1^2 - 
         10*a0^3*a2^3*b1^2*y2^2*z1^2 + 6*a2^4*b1^2*y2^2*z1^2 - 
         27*a0*a2^4*b1^2*y2^2*z1^2 + a0^2*a2^4*b1^2*y2^2*z1^2 + 
         4*a0^3*a2^4*b1^2*y2^2*z1^2 - 8*a0*a2*b1^3*y2^2*z1^2 + 
         10*a0^2*a2*b1^3*y2^2*z1^2 + 2*a0^3*a2*b1^3*y2^2*z1^2 - 
         12*a2^2*b1^3*y2^2*z1^2 + 32*a0*a2^2*b1^3*y2^2*z1^2 - 
         12*a0^2*a2^2*b1^3*y2^2*z1^2 + 12*a0^3*a2^2*b1^3*y2^2*z1^2 - 
         9*a2^3*b1^3*y2^2*z1^2 + 3*a0*a2^3*b1^3*y2^2*z1^2 + 
         27*a0^2*a2^3*b1^3*y2^2*z1^2 - 21*a0^3*a2^3*b1^3*y2^2*z1^2 + 
         21*a2^4*b1^3*y2^2*z1^2 - 27*a0*a2^4*b1^3*y2^2*z1^2 - 
         25*a0^2*a2^4*b1^3*y2^2*z1^2 + 7*a0^3*a2^4*b1^3*y2^2*z1^2 + 
         4*a0*a2*b1^4*y2^2*z1^2 - 6*a0^2*a2*b1^4*y2^2*z1^2 + 
         2*a0^3*a2*b1^4*y2^2*z1^2 + 6*a2^2*b1^4*y2^2*z1^2 - 
         9*a0*a2^2*b1^4*y2^2*z1^2 - 3*a0^2*a2^2*b1^4*y2^2*z1^2 - 
         12*a0^3*a2^2*b1^4*y2^2*z1^2 + 21*a2^3*b1^4*y2^2*z1^2 - 
         15*a0*a2^3*b1^4*y2^2*z1^2 - 5*a0^2*a2^3*b1^4*y2^2*z1^2 - 
         a0^3*a2^3*b1^4*y2^2*z1^2 + 12*a2^4*b1^4*y2^2*z1^2 + 
         12*a0*a2^4*b1^4*y2^2*z1^2 - 12*a0^2*a2^4*b1^4*y2^2*z1^2 + 
         4*a0^2*a2*b1^5*y2^2*z1^2 - 2*a0^3*a2*b1^5*y2^2*z1^2 + 
         12*a0*a2^2*b1^5*y2^2*z1^2 + 8*a0^2*a2^2*b1^5*y2^2*z1^2 - 
         8*a0^3*a2^2*b1^5*y2^2*z1^2 + 12*a0*a2^3*b1^5*y2^2*z1^2 - 
         12*a0^2*a2^3*b1^5*y2^2*z1^2 - 8*a0*a2*b1^2*y2^3*z1^2 + 
         18*a0^2*a2*b1^2*y2^3*z1^2 + 6*a0^3*a2*b1^2*y2^3*z1^2 - 
         3*a2^2*b1^2*y2^3*z1^2 + 40*a0*a2^2*b1^2*y2^3*z1^2 - 
         38*a0^2*a2^2*b1^2*y2^3*z1^2 - 17*a0^3*a2^2*b1^2*y2^3*z1^2 + 
         6*a2^3*b1^2*y2^3*z1^2 - 56*a0*a2^3*b1^2*y2^3*z1^2 + 
         22*a0^2*a2^3*b1^2*y2^3*z1^2 + 16*a0^3*a2^3*b1^2*y2^3*z1^2 - 
         3*a2^4*b1^2*y2^3*z1^2 + 24*a0*a2^4*b1^2*y2^3*z1^2 - 
         2*a0^2*a2^4*b1^2*y2^3*z1^2 - 5*a0^3*a2^4*b1^2*y2^3*z1^2 + 
         16*a0*a2*b1^3*y2^3*z1^2 - 20*a0^2*a2*b1^3*y2^3*z1^2 - 
         8*a0^3*a2*b1^3*y2^3*z1^2 + 6*a2^2*b1^3*y2^3*z1^2 - 
         31*a0*a2^2*b1^3*y2^3*z1^2 + 16*a0^2*a2^2*b1^3*y2^3*z1^2 - 
         6*a0^3*a2^2*b1^3*y2^3*z1^2 + 8*a2^3*b1^3*y2^3*z1^2 - 
         a0*a2^3*b1^3*y2^3*z1^2 - 8*a0^2*a2^3*b1^3*y2^3*z1^2 + 
         19*a0^3*a2^3*b1^3*y2^3*z1^2 - 14*a2^4*b1^3*y2^3*z1^2 + 
         16*a0*a2^4*b1^3*y2^3*z1^2 + 12*a0^2*a2^4*b1^3*y2^3*z1^2 - 
         5*a0^3*a2^4*b1^3*y2^3*z1^2 - 8*a0*a2*b1^4*y2^3*z1^2 + 
         10*a0^2*a2*b1^4*y2^3*z1^2 - 2*a0^3*a2*b1^4*y2^3*z1^2 - 
         3*a2^2*b1^4*y2^3*z1^2 - 3*a0*a2^2*b1^4*y2^3*z1^2 + 
         5*a0^2*a2^2*b1^4*y2^3*z1^2 + 16*a0^3*a2^2*b1^4*y2^3*z1^2 - 
         14*a2^3*b1^4*y2^3*z1^2 + 2*a0^2*a2^3*b1^4*y2^3*z1^2 + 
         2*a0^3*a2^3*b1^4*y2^3*z1^2 - 4*a2^4*b1^4*y2^3*z1^2 - 
         2*a0*a2^4*b1^4*y2^3*z1^2 + 3*a0^2*a2^4*b1^4*y2^3*z1^2 - 
         8*a0^2*a2*b1^5*y2^3*z1^2 + 4*a0^3*a2*b1^5*y2^3*z1^2 - 
         6*a0*a2^2*b1^5*y2^3*z1^2 - 7*a0^2*a2^2*b1^5*y2^3*z1^2 + 
         7*a0^3*a2^2*b1^5*y2^3*z1^2 - 2*a0*a2^3*b1^5*y2^3*z1^2 + 
         3*a0^2*a2^3*b1^5*y2^3*z1^2 + 4*a0*a2*b1^2*y2^4*z1^2 - 
         12*a0^2*a2*b1^2*y2^4*z1^2 - 6*a0^3*a2*b1^2*y2^4*z1^2 - 
         15*a0*a2^2*b1^2*y2^4*z1^2 + 25*a0^2*a2^2*b1^2*y2^4*z1^2 + 
         14*a0^3*a2^2*b1^2*y2^4*z1^2 + 18*a0*a2^3*b1^2*y2^4*z1^2 - 
         14*a0^2*a2^3*b1^2*y2^4*z1^2 - 10*a0^3*a2^3*b1^2*y2^4*z1^2 - 
         7*a0*a2^4*b1^2*y2^4*z1^2 + a0^2*a2^4*b1^2*y2^4*z1^2 + 
         2*a0^3*a2^4*b1^2*y2^4*z1^2 - 8*a0*a2*b1^3*y2^4*z1^2 + 
         10*a0^2*a2*b1^3*y2^4*z1^2 + 10*a0^3*a2*b1^3*y2^4*z1^2 + 
         6*a0*a2^2*b1^3*y2^4*z1^2 - 4*a0^2*a2^2*b1^3*y2^4*z1^2 - 
         4*a0^3*a2^2*b1^3*y2^4*z1^2 - 4*a2^3*b1^3*y2^4*z1^2 + 
         6*a0*a2^3*b1^3*y2^4*z1^2 - 5*a0^2*a2^3*b1^3*y2^4*z1^2 - 
         7*a0^3*a2^3*b1^3*y2^4*z1^2 + 4*a2^4*b1^3*y2^4*z1^2 - 
         4*a0*a2^4*b1^3*y2^4*z1^2 - a0^2*a2^4*b1^3*y2^4*z1^2 + 
         a0^3*a2^4*b1^3*y2^4*z1^2 + 4*a0*a2*b1^4*y2^4*z1^2 - 
         2*a0^2*a2*b1^4*y2^4*z1^2 - 2*a0^3*a2*b1^4*y2^4*z1^2 + 
         9*a0*a2^2*b1^4*y2^4*z1^2 - 5*a0^2*a2^2*b1^4*y2^4*z1^2 - 
         8*a0^3*a2^2*b1^4*y2^4*z1^2 + 4*a2^3*b1^4*y2^4*z1^2 + 
         a0^2*a2^3*b1^4*y2^4*z1^2 - a0^3*a2^3*b1^4*y2^4*z1^2 + 
         4*a0^2*a2*b1^5*y2^4*z1^2 - 2*a0^3*a2*b1^5*y2^4*z1^2 + 
         2*a0^2*a2^2*b1^5*y2^4*z1^2 - 2*a0^3*a2^2*b1^5*y2^4*z1^2 + 
         2*a0^2*a2*b1^2*y2^5*z1^2 + 2*a0^3*a2*b1^2*y2^5*z1^2 - 
         4*a0^2*a2^2*b1^2*y2^5*z1^2 - 4*a0^3*a2^2*b1^2*y2^5*z1^2 + 
         2*a0^2*a2^3*b1^2*y2^5*z1^2 + 2*a0^3*a2^3*b1^2*y2^5*z1^2 - 
         4*a0^3*a2*b1^3*y2^5*z1^2 + 3*a0*a2^2*b1^3*y2^5*z1^2 - 
         2*a0^2*a2^2*b1^3*y2^5*z1^2 + 3*a0^3*a2^2*b1^3*y2^5*z1^2 - 
         3*a0*a2^3*b1^3*y2^5*z1^2 + 2*a0^2*a2^3*b1^3*y2^5*z1^2 + 
         a0^3*a2^3*b1^3*y2^5*z1^2 - 2*a0^2*a2*b1^4*y2^5*z1^2 + 
         2*a0^3*a2*b1^4*y2^5*z1^2 - 3*a0*a2^2*b1^4*y2^5*z1^2 + 
         2*a0^2*a2^2*b1^4*y2^5*z1^2 + a0^3*a2^2*b1^4*y2^5*z1^2 + 
         10*a2^3*b1^3*z1^3 - 8*a0*a2^3*b1^3*z1^3 - 6*a0^2*a2^3*b1^3*z1^3 - 
         10*a2^4*b1^3*z1^3 + 8*a0*a2^4*b1^3*z1^3 + 6*a0^2*a2^4*b1^3*z1^3 - 
         10*a2^3*b1^4*z1^3 + 20*a0*a2^3*b1^4*z1^3 + 2*a0^2*a2^3*b1^4*z1^3 - 
         6*a2^4*b1^4*z1^3 - 12*a0*a2^4*b1^4*z1^3 + 4*a0^2*a2^4*b1^4*z1^3 - 
         12*a0*a2^3*b1^5*z1^3 + 4*a0^2*a2^3*b1^5*z1^3 + 
         12*a2^2*b1^2*y2*z1^3 - 32*a0*a2^2*b1^2*y2*z1^3 - 
         a0^2*a2^2*b1^2*y2*z1^3 + 3*a0^3*a2^2*b1^2*y2*z1^3 - 
         24*a2^3*b1^2*y2*z1^3 + 64*a0*a2^3*b1^2*y2*z1^3 + 
         2*a0^2*a2^3*b1^2*y2*z1^3 - 6*a0^3*a2^3*b1^2*y2*z1^3 + 
         12*a2^4*b1^2*y2*z1^3 - 32*a0*a2^4*b1^2*y2*z1^3 - 
         a0^2*a2^4*b1^2*y2*z1^3 + 3*a0^3*a2^4*b1^2*y2*z1^3 - 
         24*a2^2*b1^3*y2*z1^3 + 48*a0*a2^2*b1^3*y2*z1^3 - 
         5*a0^2*a2^2*b1^3*y2*z1^3 + 3*a0^3*a2^2*b1^3*y2*z1^3 - 
         6*a2^3*b1^3*y2*z1^3 - 36*a0*a2^3*b1^3*y2*z1^3 + 
         29*a0^2*a2^3*b1^3*y2*z1^3 - 6*a0^3*a2^3*b1^3*y2*z1^3 + 
         30*a2^4*b1^3*y2*z1^3 - 12*a0*a2^4*b1^3*y2*z1^3 - 
         24*a0^2*a2^4*b1^3*y2*z1^3 + 3*a0^3*a2^4*b1^3*y2*z1^3 + 
         12*a2^2*b1^4*y2*z1^3 - 34*a0*a2^2*b1^4*y2*z1^3 + 
         3*a0^2*a2^2*b1^4*y2*z1^3 - 5*a0^3*a2^2*b1^4*y2*z1^3 + 
         30*a2^3*b1^4*y2*z1^3 - 6*a0*a2^3*b1^4*y2*z1^3 - 
         14*a0^2*a2^3*b1^4*y2*z1^3 + 2*a0^3*a2^3*b1^4*y2*z1^3 + 
         12*a2^4*b1^4*y2*z1^3 + 18*a0*a2^4*b1^4*y2*z1^3 - 
         7*a0^2*a2^4*b1^4*y2*z1^3 + 18*a0*a2^2*b1^5*y2*z1^3 + 
         3*a0^2*a2^2*b1^5*y2*z1^3 - a0^3*a2^2*b1^5*y2*z1^3 + 
         18*a0*a2^3*b1^5*y2*z1^3 - 7*a0^2*a2^3*b1^5*y2*z1^3 + 
         3*a2*b1*y2^2*z1^3 - 12*a0*a2*b1*y2^2*z1^3 + 6*a0^2*a2*b1*y2^2*z1^3 + 
         a0^3*a2*b1*y2^2*z1^3 - 9*a2^2*b1*y2^2*z1^3 + 36*a0*a2^2*b1*y2^2*
          z1^3 - 18*a0^2*a2^2*b1*y2^2*z1^3 - 3*a0^3*a2^2*b1*y2^2*z1^3 + 
         9*a2^3*b1*y2^2*z1^3 - 36*a0*a2^3*b1*y2^2*z1^3 + 
         18*a0^2*a2^3*b1*y2^2*z1^3 + 3*a0^3*a2^3*b1*y2^2*z1^3 - 
         3*a2^4*b1*y2^2*z1^3 + 12*a0*a2^4*b1*y2^2*z1^3 - 
         6*a0^2*a2^4*b1*y2^2*z1^3 - a0^3*a2^4*b1*y2^2*z1^3 - 
         9*a2*b1^2*y2^2*z1^3 + 24*a0*a2*b1^2*y2^2*z1^3 + 
         6*a0^2*a2*b1^2*y2^2*z1^3 + 2*a0^3*a2*b1^2*y2^2*z1^3 - 
         6*a2^2*b1^2*y2^2*z1^3 + 14*a0*a2^2*b1^2*y2^2*z1^3 - 
         10*a0^2*a2^2*b1^2*y2^2*z1^3 - 13*a0^3*a2^2*b1^2*y2^2*z1^3 + 
         39*a2^3*b1^2*y2^2*z1^3 - 100*a0*a2^3*b1^2*y2^2*z1^3 + 
         2*a0^2*a2^3*b1^2*y2^2*z1^3 + 20*a0^3*a2^3*b1^2*y2^2*z1^3 - 
         24*a2^4*b1^2*y2^2*z1^3 + 62*a0*a2^4*b1^2*y2^2*z1^3 + 
         2*a0^2*a2^4*b1^2*y2^2*z1^3 - 9*a0^3*a2^4*b1^2*y2^2*z1^3 + 
         9*a2*b1^3*y2^2*z1^3 - 18*a0*a2*b1^3*y2^2*z1^3 - 
         18*a0^2*a2*b1^3*y2^2*z1^3 - 6*a0^3*a2*b1^3*y2^2*z1^3 + 
         39*a2^2*b1^3*y2^2*z1^3 - 52*a0*a2^2*b1^3*y2^2*z1^3 + 
         21*a0^2*a2^2*b1^3*y2^2*z1^3 + 3*a0^3*a2^2*b1^3*y2^2*z1^3 - 
         15*a2^3*b1^3*y2^2*z1^3 + 61*a0*a2^3*b1^3*y2^2*z1^3 - 
         26*a0^2*a2^3*b1^3*y2^2*z1^3 + 8*a0^3*a2^3*b1^3*y2^2*z1^3 - 
         33*a2^4*b1^3*y2^2*z1^3 + 9*a0*a2^4*b1^3*y2^2*z1^3 + 
         23*a0^2*a2^4*b1^3*y2^2*z1^3 - 5*a0^3*a2^4*b1^3*y2^2*z1^3 - 
         3*a2*b1^4*y2^2*z1^3 + 12*a0*a2*b1^4*y2^2*z1^3 + 
         14*a0^2*a2*b1^4*y2^2*z1^3 + 2*a0^3*a2*b1^4*y2^2*z1^3 - 
         24*a2^2*b1^4*y2^2*z1^3 + 26*a0*a2^2*b1^4*y2^2*z1^3 - 
         6*a0^2*a2^2*b1^4*y2^2*z1^3 + 11*a0^3*a2^2*b1^4*y2^2*z1^3 - 
         33*a2^3*b1^4*y2^2*z1^3 - 21*a0*a2^3*b1^4*y2^2*z1^3 + 
         13*a0^2*a2^3*b1^4*y2^2*z1^3 - 3*a0^3*a2^3*b1^4*y2^2*z1^3 - 
         6*a2^4*b1^4*y2^2*z1^3 - 6*a0*a2^4*b1^4*y2^2*z1^3 + 
         3*a0^2*a2^4*b1^4*y2^2*z1^3 - 6*a0*a2*b1^5*y2^2*z1^3 - 
         8*a0^2*a2*b1^5*y2^2*z1^3 + a0^3*a2*b1^5*y2^2*z1^3 - 
         24*a0*a2^2*b1^5*y2^2*z1^3 - 7*a0^2*a2^2*b1^5*y2^2*z1^3 + 
         2*a0^3*a2^2*b1^5*y2^2*z1^3 - 6*a0*a2^3*b1^5*y2^2*z1^3 + 
         3*a0^2*a2^3*b1^5*y2^2*z1^3 - a0*b1*y2^3*z1^3 + 3*a0^2*b1*y2^3*z1^3 - 
         3*a2*b1*y2^3*z1^3 + 20*a0*a2*b1*y2^3*z1^3 - 17*a0^2*a2*b1*y2^3*
          z1^3 - 3*a0^3*a2*b1*y2^3*z1^3 + 9*a2^2*b1*y2^3*z1^3 - 
         54*a0*a2^2*b1*y2^3*z1^3 + 33*a0^2*a2^2*b1*y2^3*z1^3 + 
         9*a0^3*a2^2*b1*y2^3*z1^3 - 9*a2^3*b1*y2^3*z1^3 + 
         52*a0*a2^3*b1*y2^3*z1^3 - 27*a0^2*a2^3*b1*y2^3*z1^3 - 
         9*a0^3*a2^3*b1*y2^3*z1^3 + 3*a2^4*b1*y2^3*z1^3 - 
         17*a0*a2^4*b1*y2^3*z1^3 + 8*a0^2*a2^4*b1*y2^3*z1^3 + 
         3*a0^3*a2^4*b1*y2^3*z1^3 + 3*a0*b1^2*y2^3*z1^3 - 
         11*a0^2*b1^2*y2^3*z1^3 + 9*a2*b1^2*y2^3*z1^3 - 32*a0*a2*b1^2*y2^3*
          z1^3 + 4*a0^2*a2*b1^2*y2^3*z1^3 - 2*a0^3*a2*b1^2*y2^3*z1^3 + 
         15*a0*a2^2*b1^2*y2^3*z1^3 + 28*a0^2*a2^2*b1^2*y2^3*z1^3 + 
         11*a0^3*a2^2*b1^2*y2^3*z1^3 - 27*a2^3*b1^2*y2^3*z1^3 + 
         54*a0*a2^3*b1^2*y2^3*z1^3 - 24*a0^2*a2^3*b1^2*y2^3*z1^3 - 
         16*a0^3*a2^3*b1^2*y2^3*z1^3 + 18*a2^4*b1^2*y2^3*z1^3 - 
         40*a0*a2^4*b1^2*y2^3*z1^3 + 3*a0^2*a2^4*b1^2*y2^3*z1^3 + 
         7*a0^3*a2^4*b1^2*y2^3*z1^3 - 3*a0*b1^3*y2^3*z1^3 + 
         15*a0^2*b1^3*y2^3*z1^3 - 9*a2*b1^3*y2^3*z1^3 + 10*a0*a2*b1^3*y2^3*
          z1^3 + 21*a0^2*a2*b1^3*y2^3*z1^3 + 12*a0^3*a2*b1^3*y2^3*z1^3 - 
         27*a2^2*b1^3*y2^3*z1^3 + 22*a0*a2^2*b1^3*y2^3*z1^3 - 
         43*a0^2*a2^2*b1^3*y2^3*z1^3 - 11*a0^3*a2^2*b1^3*y2^3*z1^3 + 
         23*a2^3*b1^3*y2^3*z1^3 - 24*a0*a2^3*b1^3*y2^3*z1^3 + 
         12*a0^2*a2^3*b1^3*y2^3*z1^3 - 3*a0^3*a2^3*b1^3*y2^3*z1^3 + 
         13*a2^4*b1^3*y2^3*z1^3 - 5*a0*a2^4*b1^3*y2^3*z1^3 - 
         5*a0^2*a2^4*b1^3*y2^3*z1^3 + 2*a0^3*a2^4*b1^3*y2^3*z1^3 + 
         a0*b1^4*y2^3*z1^3 - 9*a0^2*b1^4*y2^3*z1^3 + 3*a2*b1^4*y2^3*z1^3 - 
         4*a0*a2*b1^4*y2^3*z1^3 - 22*a0^2*a2*b1^4*y2^3*z1^3 - 
         6*a0^3*a2*b1^4*y2^3*z1^3 + 18*a2^2*b1^4*y2^3*z1^3 + 
         11*a0*a2^2*b1^4*y2^3*z1^3 + 14*a0^2*a2^2*b1^4*y2^3*z1^3 - 
         8*a0^3*a2^2*b1^4*y2^3*z1^3 + 13*a2^3*b1^4*y2^3*z1^3 + 
         7*a0*a2^3*b1^4*y2^3*z1^3 - a0^2*a2^3*b1^4*y2^3*z1^3 + 
         a0^3*a2^3*b1^4*y2^3*z1^3 + 2*a0^2*b1^5*y2^3*z1^3 + 
         6*a0*a2*b1^5*y2^3*z1^3 + 14*a0^2*a2*b1^5*y2^3*z1^3 - 
         a0^3*a2*b1^5*y2^3*z1^3 + 6*a0*a2^2*b1^5*y2^3*z1^3 + 
         4*a0^2*a2^2*b1^5*y2^3*z1^3 - a0^3*a2^2*b1^5*y2^3*z1^3 + 
         a0*b1*y2^4*z1^3 - 3*a0^2*b1*y2^4*z1^3 - a0^3*b1*y2^4*z1^3 - 
         8*a0*a2*b1*y2^4*z1^3 + 11*a0^2*a2*b1*y2^4*z1^3 + 
         5*a0^3*a2*b1*y2^4*z1^3 + 18*a0*a2^2*b1*y2^4*z1^3 - 
         15*a0^2*a2^2*b1*y2^4*z1^3 - 9*a0^3*a2^2*b1*y2^4*z1^3 - 
         16*a0*a2^3*b1*y2^4*z1^3 + 9*a0^2*a2^3*b1*y2^4*z1^3 + 
         7*a0^3*a2^3*b1*y2^4*z1^3 + 5*a0*a2^4*b1*y2^4*z1^3 - 
         2*a0^2*a2^4*b1*y2^4*z1^3 - 2*a0^3*a2^4*b1*y2^4*z1^3 - 
         3*a0*b1^2*y2^4*z1^3 + 11*a0^2*b1^2*y2^4*z1^3 + 
         4*a0^3*b1^2*y2^4*z1^3 + 5*a0*a2*b1^2*y2^4*z1^3 - 
         8*a0^2*a2*b1^2*y2^4*z1^3 - 8*a0^3*a2*b1^2*y2^4*z1^3 - 
         6*a2^2*b1^2*y2^4*z1^3 + 9*a0*a2^2*b1^2*y2^4*z1^3 - 
         21*a0^2*a2^2*b1^2*y2^4*z1^3 + 3*a0^3*a2^2*b1^2*y2^4*z1^3 + 
         12*a2^3*b1^2*y2^4*z1^3 - 21*a0*a2^3*b1^2*y2^4*z1^3 + 
         22*a0^2*a2^3*b1^2*y2^4*z1^3 + 2*a0^3*a2^3*b1^2*y2^4*z1^3 - 
         6*a2^4*b1^2*y2^4*z1^3 + 10*a0*a2^4*b1^2*y2^4*z1^3 - 
         4*a0^2*a2^4*b1^2*y2^4*z1^3 - a0^3*a2^4*b1^2*y2^4*z1^3 + 
         3*a0*b1^3*y2^4*z1^3 - 15*a0^2*b1^3*y2^4*z1^3 - 
         6*a0^3*b1^3*y2^4*z1^3 + 14*a0*a2*b1^3*y2^4*z1^3 - 
         5*a0^2*a2*b1^3*y2^4*z1^3 + a0^3*a2*b1^3*y2^4*z1^3 + 
         12*a2^2*b1^3*y2^4*z1^3 - 24*a0*a2^2*b1^3*y2^4*z1^3 + 
         29*a0^2*a2^2*b1^3*y2^4*z1^3 + 4*a0^3*a2^2*b1^3*y2^4*z1^3 - 
         12*a2^3*b1^3*y2^4*z1^3 + 7*a0*a2^3*b1^3*y2^4*z1^3 - 
         9*a0^2*a2^3*b1^3*y2^4*z1^3 + a0^3*a2^3*b1^3*y2^4*z1^3 - 
         a0*b1^4*y2^4*z1^3 + 9*a0^2*b1^4*y2^4*z1^3 + 4*a0^3*b1^4*y2^4*z1^3 - 
         11*a0*a2*b1^4*y2^4*z1^3 + 8*a0^2*a2*b1^4*y2^4*z1^3 + 
         2*a0^3*a2*b1^4*y2^4*z1^3 - 6*a2^2*b1^4*y2^4*z1^3 - 
         3*a0*a2^2*b1^4*y2^4*z1^3 - 11*a0^2*a2^2*b1^4*y2^4*z1^3 + 
         2*a0^3*a2^2*b1^4*y2^4*z1^3 - 2*a0^2*b1^5*y2^4*z1^3 - 
         a0^3*b1^5*y2^4*z1^3 - 6*a0^2*a2*b1^5*y2^4*z1^3 + a0^3*b1*y2^5*z1^3 - 
         3*a0^3*a2*b1*y2^5*z1^3 + 3*a0^3*a2^2*b1*y2^5*z1^3 - 
         a0^3*a2^3*b1*y2^5*z1^3 - 4*a0^3*b1^2*y2^5*z1^3 + 
         3*a0*a2*b1^2*y2^5*z1^3 - 2*a0^2*a2*b1^2*y2^5*z1^3 + 
         8*a0^3*a2*b1^2*y2^5*z1^3 - 6*a0*a2^2*b1^2*y2^5*z1^3 + 
         4*a0^2*a2^2*b1^2*y2^5*z1^3 - 4*a0^3*a2^2*b1^2*y2^5*z1^3 + 
         3*a0*a2^3*b1^2*y2^5*z1^3 - 2*a0^2*a2^3*b1^2*y2^5*z1^3 + 
         6*a0^3*b1^3*y2^5*z1^3 - 6*a0*a2*b1^3*y2^5*z1^3 + 
         2*a0^2*a2*b1^3*y2^5*z1^3 - 7*a0^3*a2*b1^3*y2^5*z1^3 + 
         6*a0*a2^2*b1^3*y2^5*z1^3 - 2*a0^2*a2^2*b1^3*y2^5*z1^3 + 
         a0^3*a2^2*b1^3*y2^5*z1^3 - 4*a0^3*b1^4*y2^5*z1^3 + 
         3*a0*a2*b1^4*y2^5*z1^3 + 2*a0^3*a2*b1^4*y2^5*z1^3 + 
         a0^3*b1^5*y2^5*z1^3 - 10*a2^3*b1^3*z1^4 + 2*a0*a2^3*b1^3*z1^4 + 
         4*a0^2*a2^3*b1^3*z1^4 + 10*a2^4*b1^3*z1^4 - 2*a0*a2^4*b1^3*z1^4 - 
         4*a0^2*a2^4*b1^3*z1^4 + 10*a2^3*b1^4*z1^4 - 10*a0*a2^3*b1^4*z1^4 - 
         3*a0^2*a2^3*b1^4*z1^4 + 4*a2^4*b1^4*z1^4 + 8*a0*a2^4*b1^4*z1^4 - 
         a0^2*a2^4*b1^4*z1^4 + 8*a0*a2^3*b1^5*z1^4 - a0^2*a2^3*b1^5*z1^4 - 
         18*a2^2*b1^2*y2*z1^4 + 36*a0*a2^2*b1^2*y2*z1^4 + 
         3*a0^2*a2^2*b1^2*y2*z1^4 - 3*a0^3*a2^2*b1^2*y2*z1^4 + 
         36*a2^3*b1^2*y2*z1^4 - 72*a0*a2^3*b1^2*y2*z1^4 - 
         6*a0^2*a2^3*b1^2*y2*z1^4 + 6*a0^3*a2^3*b1^2*y2*z1^4 - 
         18*a2^4*b1^2*y2*z1^4 + 36*a0*a2^4*b1^2*y2*z1^4 + 
         3*a0^2*a2^4*b1^2*y2*z1^4 - 3*a0^3*a2^4*b1^2*y2*z1^4 + 
         36*a2^2*b1^3*y2*z1^4 - 54*a0*a2^2*b1^3*y2*z1^4 + 
         3*a0^2*a2^2*b1^3*y2*z1^4 + a0^3*a2^2*b1^3*y2*z1^4 - 
         12*a2^3*b1^3*y2*z1^4 + 60*a0*a2^3*b1^3*y2*z1^4 - 
         17*a0^2*a2^3*b1^3*y2*z1^4 - 24*a2^4*b1^3*y2*z1^4 - 
         6*a0*a2^4*b1^3*y2*z1^4 + 14*a0^2*a2^4*b1^3*y2*z1^4 - 
         a0^3*a2^4*b1^3*y2*z1^4 - 18*a2^2*b1^4*y2*z1^4 + 
         36*a0*a2^2*b1^4*y2*z1^4 - 5*a0^2*a2^2*b1^4*y2*z1^4 + 
         2*a0^3*a2^2*b1^4*y2*z1^4 - 24*a2^3*b1^4*y2*z1^4 - 
         22*a0*a2^3*b1^4*y2*z1^4 + 12*a0^2*a2^3*b1^4*y2*z1^4 - 
         a0^3*a2^3*b1^4*y2*z1^4 - 4*a2^4*b1^4*y2*z1^4 - 
         6*a0*a2^4*b1^4*y2*z1^4 + a0^2*a2^4*b1^4*y2*z1^4 - 
         18*a0*a2^2*b1^5*y2*z1^4 - a0^2*a2^2*b1^5*y2*z1^4 - 
         6*a0*a2^3*b1^5*y2*z1^4 + a0^2*a2^3*b1^5*y2*z1^4 - 
         9*a2*b1*y2^2*z1^4 + 29*a0*a2*b1*y2^2*z1^4 - 14*a0^2*a2*b1*y2^2*
          z1^4 - 2*a0^3*a2*b1*y2^2*z1^4 + 27*a2^2*b1*y2^2*z1^4 - 
         87*a0*a2^2*b1*y2^2*z1^4 + 42*a0^2*a2^2*b1*y2^2*z1^4 + 
         6*a0^3*a2^2*b1*y2^2*z1^4 - 27*a2^3*b1*y2^2*z1^4 + 
         87*a0*a2^3*b1*y2^2*z1^4 - 42*a0^2*a2^3*b1*y2^2*z1^4 - 
         6*a0^3*a2^3*b1*y2^2*z1^4 + 9*a2^4*b1*y2^2*z1^4 - 
         29*a0*a2^4*b1*y2^2*z1^4 + 14*a0^2*a2^4*b1*y2^2*z1^4 + 
         2*a0^3*a2^4*b1*y2^2*z1^4 + 27*a2*b1^2*y2^2*z1^4 - 
         69*a0*a2*b1^2*y2^2*z1^4 + 14*a0^2*a2*b1^2*y2^2*z1^4 + 
         2*a0^3*a2*b1^2*y2^2*z1^4 - 24*a2^2*b1^2*y2^2*z1^4 + 
         95*a0*a2^2*b1^2*y2^2*z1^4 - 35*a0^2*a2^2*b1^2*y2^2*z1^4 + 
         2*a0^3*a2^2*b1^2*y2^2*z1^4 - 33*a2^3*b1^2*y2^2*z1^4 + 
         17*a0*a2^3*b1^2*y2^2*z1^4 + 28*a0^2*a2^3*b1^2*y2^2*z1^4 - 
         10*a0^3*a2^3*b1^2*y2^2*z1^4 + 30*a2^4*b1^2*y2^2*z1^4 - 
         43*a0*a2^4*b1^2*y2^2*z1^4 - 7*a0^2*a2^4*b1^2*y2^2*z1^4 + 
         6*a0^3*a2^4*b1^2*y2^2*z1^4 - 27*a2*b1^3*y2^2*z1^4 + 
         63*a0*a2*b1^3*y2^2*z1^4 - 2*a0^2*a2*b1^3*y2^2*z1^4 + 
         2*a0^3*a2*b1^3*y2^2*z1^4 - 33*a2^2*b1^3*y2^2*z1^4 - 
         31*a0*a2^2*b1^3*y2^2*z1^4 + 10*a0^2*a2^2*b1^3*y2^2*z1^4 - 
         6*a0^3*a2^2*b1^3*y2^2*z1^4 + 45*a2^3*b1^3*y2^2*z1^4 - 
         35*a0*a2^3*b1^3*y2^2*z1^4 - a0^2*a2^3*b1^3*y2^2*z1^4 + 
         3*a0^3*a2^3*b1^3*y2^2*z1^4 + 15*a2^4*b1^3*y2^2*z1^4 + 
         3*a0*a2^4*b1^3*y2^2*z1^4 - 7*a0^2*a2^4*b1^3*y2^2*z1^4 + 
         a0^3*a2^4*b1^3*y2^2*z1^4 + 9*a2*b1^4*y2^2*z1^4 - 
         35*a0*a2*b1^4*y2^2*z1^4 - 2*a0^2*a2*b1^4*y2^2*z1^4 - 
         2*a0^3*a2*b1^4*y2^2*z1^4 + 30*a2^2*b1^4*y2^2*z1^4 + 
         11*a0*a2^2*b1^4*y2^2*z1^4 + a0^2*a2^2*b1^4*y2^2*z1^4 - 
         2*a0^3*a2^2*b1^4*y2^2*z1^4 + 15*a2^3*b1^4*y2^2*z1^4 + 
         19*a0*a2^3*b1^4*y2^2*z1^4 - 5*a0^2*a2^3*b1^4*y2^2*z1^4 + 
         a0^3*a2^3*b1^4*y2^2*z1^4 + 12*a0*a2*b1^5*y2^2*z1^4 + 
         4*a0^2*a2*b1^5*y2^2*z1^4 + 12*a0*a2^2*b1^5*y2^2*z1^4 + 
         2*a0^2*a2^2*b1^5*y2^2*z1^4 - y2^3*z1^4 + 4*a0*y2^3*z1^4 - 
         3*a0^2*y2^3*z1^4 + 4*a2*y2^3*z1^4 - 16*a0*a2*y2^3*z1^4 + 
         12*a0^2*a2*y2^3*z1^4 - 6*a2^2*y2^3*z1^4 + 24*a0*a2^2*y2^3*z1^4 - 
         18*a0^2*a2^2*y2^3*z1^4 + 4*a2^3*y2^3*z1^4 - 16*a0*a2^3*y2^3*z1^4 + 
         12*a0^2*a2^3*y2^3*z1^4 - a2^4*y2^3*z1^4 + 4*a0*a2^4*y2^3*z1^4 - 
         3*a0^2*a2^4*y2^3*z1^4 + 4*b1*y2^3*z1^4 - 14*a0*b1*y2^3*z1^4 + 
         7*a0^2*b1*y2^3*z1^4 - 2*a2*b1*y2^3*z1^4 + 14*a0*a2*b1*y2^3*z1^4 - 
         9*a0^2*a2*b1*y2^3*z1^4 + 4*a0^3*a2*b1*y2^3*z1^4 - 
         18*a2^2*b1*y2^3*z1^4 + 42*a0*a2^2*b1*y2^3*z1^4 - 
         15*a0^2*a2^2*b1*y2^3*z1^4 - 12*a0^3*a2^2*b1*y2^3*z1^4 + 
         26*a2^3*b1*y2^3*z1^4 - 70*a0*a2^3*b1*y2^3*z1^4 + 
         29*a0^2*a2^3*b1*y2^3*z1^4 + 12*a0^3*a2^3*b1*y2^3*z1^4 - 
         10*a2^4*b1*y2^3*z1^4 + 28*a0*a2^4*b1*y2^3*z1^4 - 
         12*a0^2*a2^4*b1*y2^3*z1^4 - 4*a0^3*a2^4*b1*y2^3*z1^4 - 
         6*b1^2*y2^3*z1^4 + 20*a0*b1^2*y2^3*z1^4 - a0^2*b1^2*y2^3*z1^4 - 
         18*a2*b1^2*y2^3*z1^4 + 10*a0*a2*b1^2*y2^3*z1^4 - 
         6*a0^3*a2*b1^2*y2^3*z1^4 + 39*a2^2*b1^2*y2^3*z1^4 - 
         64*a0*a2^2*b1^2*y2^3*z1^4 + 2*a0^2*a2^2*b1^2*y2^3*z1^4 + 
         10*a0^3*a2^2*b1^2*y2^3*z1^4 + 18*a0*a2^3*b1^2*y2^3*z1^4 - 
         2*a0^3*a2^3*b1^2*y2^3*z1^4 - 15*a2^4*b1^2*y2^3*z1^4 + 
         16*a0*a2^4*b1^2*y2^3*z1^4 - a0^2*a2^4*b1^2*y2^3*z1^4 - 
         2*a0^3*a2^4*b1^2*y2^3*z1^4 + 4*b1^3*y2^3*z1^4 - 
         16*a0*b1^3*y2^3*z1^4 - 9*a0^2*b1^3*y2^3*z1^4 + 
         26*a2*b1^3*y2^3*z1^4 - 4*a0*a2*b1^3*y2^3*z1^4 - 
         3*a0^2*a2*b1^3*y2^3*z1^4 + 15*a0*a2^2*b1^3*y2^3*z1^4 + 
         17*a0^2*a2^2*b1^3*y2^3*z1^4 + a0^3*a2^2*b1^3*y2^3*z1^4 - 
         30*a2^3*b1^3*y2^3*z1^4 + 5*a0*a2^3*b1^3*y2^3*z1^4 - 
         5*a0^2*a2^3*b1^3*y2^3*z1^4 - a0^3*a2^3*b1^3*y2^3*z1^4 - 
         b1^4*y2^3*z1^4 + 8*a0*b1^4*y2^3*z1^4 + 8*a0^2*b1^4*y2^3*z1^4 - 
         10*a2*b1^4*y2^3*z1^4 + 2*a0*a2*b1^4*y2^3*z1^4 + 
         6*a0^2*a2*b1^4*y2^3*z1^4 + 2*a0^3*a2*b1^4*y2^3*z1^4 - 
         15*a2^2*b1^4*y2^3*z1^4 - 17*a0*a2^2*b1^4*y2^3*z1^4 - 
         10*a0^2*a2^2*b1^4*y2^3*z1^4 + a0^3*a2^2*b1^4*y2^3*z1^4 - 
         2*a0*b1^5*y2^3*z1^4 - 2*a0^2*b1^5*y2^3*z1^4 - 6*a0*a2*b1^5*y2^3*
          z1^4 - 6*a0^2*a2*b1^5*y2^3*z1^4 - a0*y2^4*z1^4 + a0^3*y2^4*z1^4 + 
         4*a0*a2*y2^4*z1^4 - 4*a0^3*a2*y2^4*z1^4 - 6*a0*a2^2*y2^4*z1^4 + 
         6*a0^3*a2^2*y2^4*z1^4 + 4*a0*a2^3*y2^4*z1^4 - 4*a0^3*a2^3*y2^4*
          z1^4 - a0*a2^4*y2^4*z1^4 + a0^3*a2^4*y2^4*z1^4 + 
         5*a0^2*b1*y2^4*z1^4 - 4*a0^3*b1*y2^4*z1^4 - 4*a2*b1*y2^4*z1^4 + 
         8*a0*a2*b1*y2^4*z1^4 - 20*a0^2*a2*b1*y2^4*z1^4 + 
         12*a0^3*a2*b1*y2^4*z1^4 + 12*a2^2*b1*y2^4*z1^4 - 
         24*a0*a2^2*b1*y2^4*z1^4 + 30*a0^2*a2^2*b1*y2^4*z1^4 - 
         12*a0^3*a2^2*b1*y2^4*z1^4 - 12*a2^3*b1*y2^4*z1^4 + 
         24*a0*a2^3*b1*y2^4*z1^4 - 20*a0^2*a2^3*b1*y2^4*z1^4 + 
         4*a0^3*a2^3*b1*y2^4*z1^4 + 4*a2^4*b1*y2^4*z1^4 - 
         8*a0*a2^4*b1*y2^4*z1^4 + 5*a0^2*a2^4*b1*y2^4*z1^4 + 
         6*a0*b1^2*y2^4*z1^4 - 18*a0^2*b1^2*y2^4*z1^4 + 
         6*a0^3*b1^2*y2^4*z1^4 + 12*a2*b1^2*y2^4*z1^4 - 24*a0*a2*b1^2*y2^4*
          z1^4 + 46*a0^2*a2*b1^2*y2^4*z1^4 - 14*a0^3*a2*b1^2*y2^4*z1^4 - 
         24*a2^2*b1^2*y2^4*z1^4 + 30*a0*a2^2*b1^2*y2^4*z1^4 - 
         38*a0^2*a2^2*b1^2*y2^4*z1^4 + 10*a0^3*a2^2*b1^2*y2^4*z1^4 + 
         12*a2^3*b1^2*y2^4*z1^4 - 12*a0*a2^3*b1^2*y2^4*z1^4 + 
         10*a0^2*a2^3*b1^2*y2^4*z1^4 - 2*a0^3*a2^3*b1^2*y2^4*z1^4 - 
         8*a0*b1^3*y2^4*z1^4 + 24*a0^2*b1^3*y2^4*z1^4 - 
         4*a0^3*b1^3*y2^4*z1^4 - 12*a2*b1^3*y2^4*z1^4 + 
         8*a0*a2*b1^3*y2^4*z1^4 - 38*a0^2*a2*b1^3*y2^4*z1^4 + 
         8*a0^3*a2*b1^3*y2^4*z1^4 + 12*a2^2*b1^3*y2^4*z1^4 + 
         14*a0^2*a2^2*b1^3*y2^4*z1^4 - 4*a0^3*a2^2*b1^3*y2^4*z1^4 + 
         3*a0*b1^4*y2^4*z1^4 - 14*a0^2*b1^4*y2^4*z1^4 + a0^3*b1^4*y2^4*z1^4 + 
         4*a2*b1^4*y2^4*z1^4 + 4*a0*a2*b1^4*y2^4*z1^4 + 12*a0^2*a2*b1^4*y2^4*
          z1^4 - 2*a0^3*a2*b1^4*y2^4*z1^4 + 3*a0^2*b1^5*y2^4*z1^4 + 
         a0*b1*y2^5*z1^4 - 3*a0*a2*b1*y2^5*z1^4 + 3*a0*a2^2*b1*y2^5*z1^4 - 
         a0*a2^3*b1*y2^5*z1^4 - 3*a0*b1^2*y2^5*z1^4 + 6*a0*a2*b1^2*y2^5*
          z1^4 - 3*a0*a2^2*b1^2*y2^5*z1^4 + 3*a0*b1^3*y2^5*z1^4 - 
         3*a0*a2*b1^3*y2^5*z1^4 - a0*b1^4*y2^5*z1^4 + 5*a2^3*b1^3*z1^5 + 
         2*a0*a2^3*b1^3*z1^5 - a0^2*a2^3*b1^3*z1^5 - 5*a2^4*b1^3*z1^5 - 
         2*a0*a2^4*b1^3*z1^5 + a0^2*a2^4*b1^3*z1^5 - 5*a2^3*b1^4*z1^5 + 
         a0^2*a2^3*b1^4*z1^5 - a2^4*b1^4*z1^5 - 2*a0*a2^4*b1^4*z1^5 - 
         2*a0*a2^3*b1^5*z1^5 + 12*a2^2*b1^2*y2*z1^5 - 16*a0*a2^2*b1^2*y2*
          z1^5 - 3*a0^2*a2^2*b1^2*y2*z1^5 + a0^3*a2^2*b1^2*y2*z1^5 - 
         24*a2^3*b1^2*y2*z1^5 + 32*a0*a2^3*b1^2*y2*z1^5 + 
         6*a0^2*a2^3*b1^2*y2*z1^5 - 2*a0^3*a2^3*b1^2*y2*z1^5 + 
         12*a2^4*b1^2*y2*z1^5 - 16*a0*a2^4*b1^2*y2*z1^5 - 
         3*a0^2*a2^4*b1^2*y2*z1^5 + a0^3*a2^4*b1^2*y2*z1^5 - 
         24*a2^2*b1^3*y2*z1^5 + 19*a0*a2^2*b1^3*y2*z1^5 + 
         a0^2*a2^2*b1^3*y2*z1^5 - a0^3*a2^2*b1^3*y2*z1^5 + 
         17*a2^3*b1^3*y2*z1^5 - 24*a0*a2^3*b1^3*y2*z1^5 + 
         2*a0^2*a2^3*b1^3*y2*z1^5 + a0^3*a2^3*b1^3*y2*z1^5 + 
         7*a2^4*b1^3*y2*z1^5 + 5*a0*a2^4*b1^3*y2*z1^5 - 3*a0^2*a2^4*b1^3*y2*
          z1^5 + 12*a2^2*b1^4*y2*z1^5 - 9*a0*a2^2*b1^4*y2*z1^5 + 
         2*a0^2*a2^2*b1^4*y2*z1^5 + 7*a2^3*b1^4*y2*z1^5 + 
         12*a0*a2^3*b1^4*y2*z1^5 - 3*a0^2*a2^3*b1^4*y2*z1^5 + 
         6*a0*a2^2*b1^5*y2*z1^5 + 9*a2*b1*y2^2*z1^5 - 22*a0*a2*b1*y2^2*z1^5 + 
         10*a0^2*a2*b1*y2^2*z1^5 + a0^3*a2*b1*y2^2*z1^5 - 
         27*a2^2*b1*y2^2*z1^5 + 66*a0*a2^2*b1*y2^2*z1^5 - 
         30*a0^2*a2^2*b1*y2^2*z1^5 - 3*a0^3*a2^2*b1*y2^2*z1^5 + 
         27*a2^3*b1*y2^2*z1^5 - 66*a0*a2^3*b1*y2^2*z1^5 + 
         30*a0^2*a2^3*b1*y2^2*z1^5 + 3*a0^3*a2^3*b1*y2^2*z1^5 - 
         9*a2^4*b1*y2^2*z1^5 + 22*a0*a2^4*b1*y2^2*z1^5 - 
         10*a0^2*a2^4*b1*y2^2*z1^5 - a0^3*a2^4*b1*y2^2*z1^5 - 
         27*a2*b1^2*y2^2*z1^5 + 50*a0*a2*b1^2*y2^2*z1^5 - 
         14*a0^2*a2*b1^2*y2^2*z1^5 - 2*a0^3*a2*b1^2*y2^2*z1^5 + 
         42*a2^2*b1^2*y2^2*z1^5 - 92*a0*a2^2*b1^2*y2^2*z1^5 + 
         32*a0^2*a2^2*b1^2*y2^2*z1^5 + 3*a0^3*a2^2*b1^2*y2^2*z1^5 - 
         3*a2^3*b1^2*y2^2*z1^5 + 34*a0*a2^3*b1^2*y2^2*z1^5 - 
         22*a0^2*a2^3*b1^2*y2^2*z1^5 - 12*a2^4*b1^2*y2^2*z1^5 + 
         8*a0*a2^4*b1^2*y2^2*z1^5 + 4*a0^2*a2^4*b1^2*y2^2*z1^5 - 
         a0^3*a2^4*b1^2*y2^2*z1^5 + 27*a2*b1^3*y2^2*z1^5 - 
         40*a0*a2*b1^3*y2^2*z1^5 + 8*a0^2*a2*b1^3*y2^2*z1^5 + 
         a0^3*a2*b1^3*y2^2*z1^5 - 3*a2^2*b1^3*y2^2*z1^5 + 
         45*a0*a2^2*b1^3*y2^2*z1^5 - 15*a0^2*a2^2*b1^3*y2^2*z1^5 - 
         24*a2^3*b1^3*y2^2*z1^5 - 5*a0*a2^3*b1^3*y2^2*z1^5 + 
         7*a0^2*a2^3*b1^3*y2^2*z1^5 - a0^3*a2^3*b1^3*y2^2*z1^5 - 
         9*a2*b1^4*y2^2*z1^5 + 18*a0*a2*b1^4*y2^2*z1^5 - 
         4*a0^2*a2*b1^4*y2^2*z1^5 - 12*a2^2*b1^4*y2^2*z1^5 - 
         19*a0*a2^2*b1^4*y2^2*z1^5 + 3*a0^2*a2^2*b1^4*y2^2*z1^5 - 
         6*a0*a2*b1^5*y2^2*z1^5 + 2*y2^3*z1^5 - 6*a0*y2^3*z1^5 + 
         4*a0^2*y2^3*z1^5 - 8*a2*y2^3*z1^5 + 24*a0*a2*y2^3*z1^5 - 
         16*a0^2*a2*y2^3*z1^5 + 12*a2^2*y2^3*z1^5 - 36*a0*a2^2*y2^3*z1^5 + 
         24*a0^2*a2^2*y2^3*z1^5 - 8*a2^3*y2^3*z1^5 + 24*a0*a2^3*y2^3*z1^5 - 
         16*a0^2*a2^3*y2^3*z1^5 + 2*a2^4*y2^3*z1^5 - 6*a0*a2^4*y2^3*z1^5 + 
         4*a0^2*a2^4*y2^3*z1^5 - 8*b1*y2^3*z1^5 + 21*a0*b1*y2^3*z1^5 - 
         13*a0^2*b1*y2^3*z1^5 + 17*a2*b1*y2^3*z1^5 - 52*a0*a2*b1*y2^3*z1^5 + 
         35*a0^2*a2*b1*y2^3*z1^5 - a0^3*a2*b1*y2^3*z1^5 - 
         3*a2^2*b1*y2^3*z1^5 + 30*a0*a2^2*b1*y2^3*z1^5 - 
         27*a0^2*a2^2*b1*y2^3*z1^5 + 3*a0^3*a2^2*b1*y2^3*z1^5 - 
         13*a2^3*b1*y2^3*z1^5 + 12*a0*a2^3*b1*y2^3*z1^5 + 
         a0^2*a2^3*b1*y2^3*z1^5 - 3*a0^3*a2^3*b1*y2^3*z1^5 + 
         7*a2^4*b1*y2^3*z1^5 - 11*a0*a2^4*b1*y2^3*z1^5 + 
         4*a0^2*a2^4*b1*y2^3*z1^5 + a0^3*a2^4*b1*y2^3*z1^5 + 
         12*b1^2*y2^3*z1^5 - 29*a0*b1^2*y2^3*z1^5 + 15*a0^2*b1^2*y2^3*z1^5 - 
         3*a2*b1^2*y2^3*z1^5 + 42*a0*a2*b1^2*y2^3*z1^5 - 
         28*a0^2*a2*b1^2*y2^3*z1^5 + 2*a0^3*a2*b1^2*y2^3*z1^5 - 
         30*a2^2*b1^2*y2^3*z1^5 + 3*a0*a2^2*b1^2*y2^3*z1^5 + 
         11*a0^2*a2^2*b1^2*y2^3*z1^5 - 4*a0^3*a2^2*b1^2*y2^3*z1^5 + 
         21*a2^3*b1^2*y2^3*z1^5 - 16*a0*a2^3*b1^2*y2^3*z1^5 + 
         2*a0^2*a2^3*b1^2*y2^3*z1^5 + 2*a0^3*a2^3*b1^2*y2^3*z1^5 - 
         8*b1^3*y2^3*z1^5 + 21*a0*b1^3*y2^3*z1^5 - 7*a0^2*b1^3*y2^3*z1^5 - 
         13*a2*b1^3*y2^3*z1^5 - 24*a0*a2*b1^3*y2^3*z1^5 + 
         9*a0^2*a2*b1^3*y2^3*z1^5 - a0^3*a2*b1^3*y2^3*z1^5 + 
         21*a2^2*b1^3*y2^3*z1^5 + 3*a0*a2^2*b1^3*y2^3*z1^5 - 
         2*a0^2*a2^2*b1^3*y2^3*z1^5 + a0^3*a2^2*b1^3*y2^3*z1^5 + 
         2*b1^4*y2^3*z1^5 - 9*a0*b1^4*y2^3*z1^5 + a0^2*b1^4*y2^3*z1^5 + 
         7*a2*b1^4*y2^3*z1^5 + 10*a0*a2*b1^4*y2^3*z1^5 + 
         2*a0*b1^5*y2^3*z1^5 - y2^4*z1^5 + 2*a0*y2^4*z1^5 - a0^2*y2^4*z1^5 + 
         4*a2*y2^4*z1^5 - 8*a0*a2*y2^4*z1^5 + 4*a0^2*a2*y2^4*z1^5 - 
         6*a2^2*y2^4*z1^5 + 12*a0*a2^2*y2^4*z1^5 - 6*a0^2*a2^2*y2^4*z1^5 + 
         4*a2^3*y2^4*z1^5 - 8*a0*a2^3*y2^4*z1^5 + 4*a0^2*a2^3*y2^4*z1^5 - 
         a2^4*y2^4*z1^5 + 2*a0*a2^4*y2^4*z1^5 - a0^2*a2^4*y2^4*z1^5 + 
         4*b1*y2^4*z1^5 - 5*a0*b1*y2^4*z1^5 + 3*a0^2*b1*y2^4*z1^5 - 
         12*a2*b1*y2^4*z1^5 + 15*a0*a2*b1*y2^4*z1^5 - 9*a0^2*a2*b1*y2^4*
          z1^5 + 12*a2^2*b1*y2^4*z1^5 - 15*a0*a2^2*b1*y2^4*z1^5 + 
         9*a0^2*a2^2*b1*y2^4*z1^5 - 4*a2^3*b1*y2^4*z1^5 + 
         5*a0*a2^3*b1*y2^4*z1^5 - 3*a0^2*a2^3*b1*y2^4*z1^5 - 
         6*b1^2*y2^4*z1^5 + 3*a0*b1^2*y2^4*z1^5 - 3*a0^2*b1^2*y2^4*z1^5 + 
         12*a2*b1^2*y2^4*z1^5 - 6*a0*a2*b1^2*y2^4*z1^5 + 
         6*a0^2*a2*b1^2*y2^4*z1^5 - 6*a2^2*b1^2*y2^4*z1^5 + 
         3*a0*a2^2*b1^2*y2^4*z1^5 - 3*a0^2*a2^2*b1^2*y2^4*z1^5 + 
         4*b1^3*y2^4*z1^5 + a0*b1^3*y2^4*z1^5 + a0^2*b1^3*y2^4*z1^5 - 
         4*a2*b1^3*y2^4*z1^5 - a0*a2*b1^3*y2^4*z1^5 - a0^2*a2*b1^3*y2^4*
          z1^5 - b1^4*y2^4*z1^5 - a0*b1^4*y2^4*z1^5 - a2^3*b1^3*z1^6 - 
         a0*a2^3*b1^3*z1^6 + a2^4*b1^3*z1^6 + a0*a2^4*b1^3*z1^6 + 
         a2^3*b1^4*z1^6 + a0*a2^3*b1^4*z1^6 - 3*a2^2*b1^2*y2*z1^6 + 
         2*a0*a2^2*b1^2*y2*z1^6 + a0^2*a2^2*b1^2*y2*z1^6 + 
         6*a2^3*b1^2*y2*z1^6 - 4*a0*a2^3*b1^2*y2*z1^6 - 2*a0^2*a2^3*b1^2*y2*
          z1^6 - 3*a2^4*b1^2*y2*z1^6 + 2*a0*a2^4*b1^2*y2*z1^6 + 
         a0^2*a2^4*b1^2*y2*z1^6 + 6*a2^2*b1^3*y2*z1^6 - 
         a0^2*a2^2*b1^3*y2*z1^6 - 6*a2^3*b1^3*y2*z1^6 + 
         a0^2*a2^3*b1^3*y2*z1^6 - 3*a2^2*b1^4*y2*z1^6 - 
         2*a0*a2^2*b1^4*y2*z1^6 - 3*a2*b1*y2^2*z1^6 + 5*a0*a2*b1*y2^2*z1^6 - 
         2*a0^2*a2*b1*y2^2*z1^6 + 9*a2^2*b1*y2^2*z1^6 - 15*a0*a2^2*b1*y2^2*
          z1^6 + 6*a0^2*a2^2*b1*y2^2*z1^6 - 9*a2^3*b1*y2^2*z1^6 + 
         15*a0*a2^3*b1*y2^2*z1^6 - 6*a0^2*a2^3*b1*y2^2*z1^6 + 
         3*a2^4*b1*y2^2*z1^6 - 5*a0*a2^4*b1*y2^2*z1^6 + 2*a0^2*a2^4*b1*y2^2*
          z1^6 + 9*a2*b1^2*y2^2*z1^6 - 9*a0*a2*b1^2*y2^2*z1^6 + 
         2*a0^2*a2*b1^2*y2^2*z1^6 - 18*a2^2*b1^2*y2^2*z1^6 + 
         18*a0*a2^2*b1^2*y2^2*z1^6 - 4*a0^2*a2^2*b1^2*y2^2*z1^6 + 
         9*a2^3*b1^2*y2^2*z1^6 - 9*a0*a2^3*b1^2*y2^2*z1^6 + 
         2*a0^2*a2^3*b1^2*y2^2*z1^6 - 9*a2*b1^3*y2^2*z1^6 + 
         3*a0*a2*b1^3*y2^2*z1^6 + 9*a2^2*b1^3*y2^2*z1^6 - 
         3*a0*a2^2*b1^3*y2^2*z1^6 + 3*a2*b1^4*y2^2*z1^6 + 
         a0*a2*b1^4*y2^2*z1^6 - y2^3*z1^6 + 2*a0*y2^3*z1^6 - a0^2*y2^3*z1^6 + 
         4*a2*y2^3*z1^6 - 8*a0*a2*y2^3*z1^6 + 4*a0^2*a2*y2^3*z1^6 - 
         6*a2^2*y2^3*z1^6 + 12*a0*a2^2*y2^3*z1^6 - 6*a0^2*a2^2*y2^3*z1^6 + 
         4*a2^3*y2^3*z1^6 - 8*a0*a2^3*y2^3*z1^6 + 4*a0^2*a2^3*y2^3*z1^6 - 
         a2^4*y2^3*z1^6 + 2*a0*a2^4*y2^3*z1^6 - a0^2*a2^4*y2^3*z1^6 + 
         4*b1*y2^3*z1^6 - 6*a0*b1*y2^3*z1^6 + 3*a0^2*b1*y2^3*z1^6 - 
         12*a2*b1*y2^3*z1^6 + 18*a0*a2*b1*y2^3*z1^6 - 9*a0^2*a2*b1*y2^3*
          z1^6 + 12*a2^2*b1*y2^3*z1^6 - 18*a0*a2^2*b1*y2^3*z1^6 + 
         9*a0^2*a2^2*b1*y2^3*z1^6 - 4*a2^3*b1*y2^3*z1^6 + 
         6*a0*a2^3*b1*y2^3*z1^6 - 3*a0^2*a2^3*b1*y2^3*z1^6 - 
         6*b1^2*y2^3*z1^6 + 6*a0*b1^2*y2^3*z1^6 - 3*a0^2*b1^2*y2^3*z1^6 + 
         12*a2*b1^2*y2^3*z1^6 - 12*a0*a2*b1^2*y2^3*z1^6 + 
         6*a0^2*a2*b1^2*y2^3*z1^6 - 6*a2^2*b1^2*y2^3*z1^6 + 
         6*a0*a2^2*b1^2*y2^3*z1^6 - 3*a0^2*a2^2*b1^2*y2^3*z1^6 + 
         4*b1^3*y2^3*z1^6 - 2*a0*b1^3*y2^3*z1^6 + a0^2*b1^3*y2^3*z1^6 - 
         4*a2*b1^3*y2^3*z1^6 + 2*a0*a2*b1^3*y2^3*z1^6 - 
         a0^2*a2*b1^3*y2^3*z1^6 - b1^4*y2^3*z1^6))/(a2*(-1 + a2 + b1)*
        (-1 + z1)*(-1 + y2 + z1)*(-(a2*b1) + a2*b1*y2 + a2*b1*z1 + y2*z1 - 
          a2*y2*z1 - b1*y2*z1)^3*(-(a2*b1) + a0*b1*y2 + a2*b1*y2 - 
         a0*b1*y2^2 + a2*b1*z1 + y2*z1 - a0*y2*z1 - a2*y2*z1 + a0*a2*y2*z1 - 
         b1*y2*z1))), (a0*(2*a0*a2^4*b1^4 - 4*a0^2*a2^3*b1^4*y2 - 
        6*a0*a2^4*b1^4*y2 - a0^2*a2^4*b1^4*y2 + 2*a0^3*a2^2*b1^4*y2^2 + 
        12*a0^2*a2^3*b1^4*y2^2 + 2*a0^3*a2^3*b1^4*y2^2 + 
        6*a0*a2^4*b1^4*y2^2 + 3*a0^2*a2^4*b1^4*y2^2 - 6*a0^3*a2^2*b1^4*y2^3 - 
        a0^4*a2^2*b1^4*y2^3 - 12*a0^2*a2^3*b1^4*y2^3 - 
        6*a0^3*a2^3*b1^4*y2^3 - 2*a0*a2^4*b1^4*y2^3 - 3*a0^2*a2^4*b1^4*y2^3 + 
        6*a0^3*a2^2*b1^4*y2^4 + 3*a0^4*a2^2*b1^4*y2^4 + 
        4*a0^2*a2^3*b1^4*y2^4 + 6*a0^3*a2^3*b1^4*y2^4 + a0^2*a2^4*b1^4*y2^4 - 
        2*a0^3*a2^2*b1^4*y2^5 - 3*a0^4*a2^2*b1^4*y2^5 - 
        2*a0^3*a2^3*b1^4*y2^5 + a0^4*a2^2*b1^4*y2^6 - 10*a0*a2^4*b1^4*z1 - 
        a2^3*b1^3*y2*z1 - 3*a0*a2^3*b1^3*y2*z1 + 4*a0^2*a2^3*b1^3*y2*z1 + 
        a2^4*b1^3*y2*z1 + 3*a0*a2^4*b1^3*y2*z1 - 4*a0^2*a2^4*b1^3*y2*z1 + 
        3*a0*a2^3*b1^4*y2*z1 + 16*a0^2*a2^3*b1^4*y2*z1 + 
        25*a0*a2^4*b1^4*y2*z1 + 4*a0^2*a2^4*b1^4*y2*z1 + 
        2*a0*a2^2*b1^3*y2^2*z1 + 5*a0^2*a2^2*b1^3*y2^2*z1 - 
        4*a0^3*a2^2*b1^3*y2^2*z1 + 2*a2^3*b1^3*y2^2*z1 + 
        4*a0*a2^3*b1^3*y2^2*z1 - 15*a0^2*a2^3*b1^3*y2^2*z1 + 
        2*a0^3*a2^3*b1^3*y2^2*z1 - 2*a2^4*b1^3*y2^2*z1 - 
        6*a0*a2^4*b1^3*y2^2*z1 + 10*a0^2*a2^4*b1^3*y2^2*z1 + 
        2*a0^3*a2^4*b1^3*y2^2*z1 - 5*a0^2*a2^2*b1^4*y2^2*z1 - 
        6*a0^3*a2^2*b1^4*y2^2*z1 - 6*a0*a2^3*b1^4*y2^2*z1 - 
        40*a0^2*a2^3*b1^4*y2^2*z1 - 6*a0^3*a2^3*b1^4*y2^2*z1 - 
        20*a0*a2^4*b1^4*y2^2*z1 - 10*a0^2*a2^4*b1^4*y2^2*z1 - 
        a0^2*a2*b1^3*y2^3*z1 - 2*a0^3*a2*b1^3*y2^3*z1 - 
        4*a0*a2^2*b1^3*y2^3*z1 - 10*a0^2*a2^2*b1^3*y2^3*z1 + 
        12*a0^3*a2^2*b1^3*y2^3*z1 + 2*a0^4*a2^2*b1^3*y2^3*z1 - 
        a2^3*b1^3*y2^3*z1 + 2*a0*a2^3*b1^3*y2^3*z1 + 19*a0^2*a2^3*b1^3*y2^3*
         z1 - 5*a0^3*a2^3*b1^3*y2^3*z1 - 2*a0^4*a2^3*b1^3*y2^3*z1 + 
        a2^4*b1^3*y2^3*z1 + 2*a0*a2^4*b1^3*y2^3*z1 - 8*a0^2*a2^4*b1^3*y2^3*
         z1 - 5*a0^3*a2^4*b1^3*y2^3*z1 + 2*a0^3*a2*b1^4*y2^3*z1 + 
        10*a0^2*a2^2*b1^4*y2^3*z1 + 15*a0^3*a2^2*b1^4*y2^3*z1 + 
        2*a0^4*a2^2*b1^4*y2^3*z1 + 3*a0*a2^3*b1^4*y2^3*z1 + 
        32*a0^2*a2^3*b1^4*y2^3*z1 + 15*a0^3*a2^3*b1^4*y2^3*z1 + 
        5*a0*a2^4*b1^4*y2^3*z1 + 8*a0^2*a2^4*b1^4*y2^3*z1 + 
        2*a0^2*a2*b1^3*y2^4*z1 + 5*a0^3*a2*b1^3*y2^4*z1 + 
        2*a0*a2^2*b1^3*y2^4*z1 + 4*a0^2*a2^2*b1^3*y2^4*z1 - 
        13*a0^3*a2^2*b1^3*y2^4*z1 - 5*a0^4*a2^2*b1^3*y2^4*z1 - 
        4*a0*a2^3*b1^3*y2^4*z1 - 8*a0^2*a2^3*b1^3*y2^4*z1 + 
        4*a0^3*a2^3*b1^3*y2^4*z1 + 5*a0^4*a2^3*b1^3*y2^4*z1 + 
        2*a0*a2^4*b1^3*y2^4*z1 + 2*a0^2*a2^4*b1^3*y2^4*z1 + 
        4*a0^3*a2^4*b1^3*y2^4*z1 - 4*a0^3*a2*b1^4*y2^4*z1 - 
        5*a0^2*a2^2*b1^4*y2^4*z1 - 12*a0^3*a2^2*b1^4*y2^4*z1 - 
        5*a0^4*a2^2*b1^4*y2^4*z1 - 8*a0^2*a2^3*b1^4*y2^4*z1 - 
        12*a0^3*a2^3*b1^4*y2^4*z1 - 2*a0^2*a2^4*b1^4*y2^4*z1 - 
        a0^2*a2*b1^3*y2^5*z1 - 4*a0^3*a2*b1^3*y2^5*z1 + 
        2*a0^2*a2^2*b1^3*y2^5*z1 + 6*a0^3*a2^2*b1^3*y2^5*z1 + 
        4*a0^4*a2^2*b1^3*y2^5*z1 + a0*a2^3*b1^3*y2^5*z1 - 
        a0^2*a2^3*b1^3*y2^5*z1 - a0^3*a2^3*b1^3*y2^5*z1 - 
        4*a0^4*a2^3*b1^3*y2^5*z1 - a0*a2^4*b1^3*y2^5*z1 - 
        a0^3*a2^4*b1^3*y2^5*z1 + 2*a0^3*a2*b1^4*y2^5*z1 + 
        3*a0^3*a2^2*b1^4*y2^5*z1 + 4*a0^4*a2^2*b1^4*y2^5*z1 + 
        3*a0^3*a2^3*b1^4*y2^5*z1 + a0^3*a2*b1^3*y2^6*z1 - 
        a0^2*a2^2*b1^3*y2^6*z1 - a0^3*a2^2*b1^3*y2^6*z1 - 
        a0^4*a2^2*b1^3*y2^6*z1 + a0^2*a2^3*b1^3*y2^6*z1 + 
        a0^4*a2^3*b1^3*y2^6*z1 - a0^4*a2^2*b1^4*y2^6*z1 + 
        20*a0*a2^4*b1^4*z1^2 + 6*a2^3*b1^3*y2*z1^2 + 12*a0*a2^3*b1^3*y2*
         z1^2 - 16*a0^2*a2^3*b1^3*y2*z1^2 - 6*a2^4*b1^3*y2*z1^2 - 
        12*a0*a2^4*b1^3*y2*z1^2 + 16*a0^2*a2^4*b1^3*y2*z1^2 - 
        12*a0*a2^3*b1^4*y2*z1^2 - 24*a0^2*a2^3*b1^4*y2*z1^2 - 
        40*a0*a2^4*b1^4*y2*z1^2 - 6*a0^2*a2^4*b1^4*y2*z1^2 - 
        a0*a2^2*b1^2*y2^2*z1^2 - 5*a0^2*a2^2*b1^2*y2^2*z1^2 + 
        2*a0^3*a2^2*b1^2*y2^2*z1^2 + 2*a0*a2^3*b1^2*y2^2*z1^2 + 
        10*a0^2*a2^3*b1^2*y2^2*z1^2 - 4*a0^3*a2^3*b1^2*y2^2*z1^2 - 
        a0*a2^4*b1^2*y2^2*z1^2 - 5*a0^2*a2^4*b1^2*y2^2*z1^2 + 
        2*a0^3*a2^4*b1^2*y2^2*z1^2 - 13*a0*a2^2*b1^3*y2^2*z1^2 - 
        10*a0^2*a2^2*b1^3*y2^2*z1^2 + 12*a0^3*a2^2*b1^3*y2^2*z1^2 - 
        10*a2^3*b1^3*y2^2*z1^2 - 6*a0*a2^3*b1^3*y2^2*z1^2 + 
        42*a0^2*a2^3*b1^3*y2^2*z1^2 - 6*a0^3*a2^3*b1^3*y2^2*z1^2 + 
        10*a2^4*b1^3*y2^2*z1^2 + 19*a0*a2^4*b1^3*y2^2*z1^2 - 
        32*a0^2*a2^4*b1^3*y2^2*z1^2 - 6*a0^3*a2^4*b1^3*y2^2*z1^2 + 
        3*a0*a2^2*b1^4*y2^2*z1^2 + 15*a0^2*a2^2*b1^4*y2^2*z1^2 + 
        6*a0^3*a2^2*b1^4*y2^2*z1^2 + 17*a0*a2^3*b1^4*y2^2*z1^2 + 
        48*a0^2*a2^3*b1^4*y2^2*z1^2 + 6*a0^3*a2^3*b1^4*y2^2*z1^2 + 
        24*a0*a2^4*b1^4*y2^2*z1^2 + 12*a0^2*a2^4*b1^4*y2^2*z1^2 + 
        a0*a2*b1^2*y2^3*z1^2 - 2*a0^2*a2*b1^2*y2^3*z1^2 + 
        4*a0^3*a2*b1^2*y2^3*z1^2 + 4*a0*a2^2*b1^2*y2^3*z1^2 + 
        15*a0^2*a2^2*b1^2*y2^3*z1^2 - 12*a0^3*a2^2*b1^2*y2^3*z1^2 - 
        a0^4*a2^2*b1^2*y2^3*z1^2 - 11*a0*a2^3*b1^2*y2^3*z1^2 - 
        24*a0^2*a2^3*b1^2*y2^3*z1^2 + 12*a0^3*a2^3*b1^2*y2^3*z1^2 + 
        2*a0^4*a2^3*b1^2*y2^3*z1^2 + 6*a0*a2^4*b1^2*y2^3*z1^2 + 
        11*a0^2*a2^4*b1^2*y2^3*z1^2 - 4*a0^3*a2^4*b1^2*y2^3*z1^2 - 
        a0^4*a2^4*b1^2*y2^3*z1^2 - a0*a2*b1^3*y2^3*z1^2 + 
        12*a0^2*a2*b1^3*y2^3*z1^2 + 16*a0*a2^2*b1^3*y2^3*z1^2 + 
        3*a0^2*a2^2*b1^3*y2^3*z1^2 - 24*a0^3*a2^2*b1^3*y2^3*z1^2 - 
        4*a0^4*a2^2*b1^3*y2^3*z1^2 + 4*a2^3*b1^3*y2^3*z1^2 - 
        8*a0*a2^3*b1^3*y2^3*z1^2 - 35*a0^2*a2^3*b1^3*y2^3*z1^2 + 
        12*a0^3*a2^3*b1^3*y2^3*z1^2 + 4*a0^4*a2^3*b1^3*y2^3*z1^2 - 
        4*a2^4*b1^3*y2^3*z1^2 - 7*a0*a2^4*b1^3*y2^3*z1^2 + 
        20*a0^2*a2^4*b1^3*y2^3*z1^2 + 12*a0^3*a2^4*b1^3*y2^3*z1^2 - 
        5*a0^2*a2*b1^4*y2^3*z1^2 - 4*a0^3*a2*b1^4*y2^3*z1^2 - 
        3*a0*a2^2*b1^4*y2^3*z1^2 - 20*a0^2*a2^2*b1^4*y2^3*z1^2 - 
        12*a0^3*a2^2*b1^4*y2^3*z1^2 - a0^4*a2^2*b1^4*y2^3*z1^2 - 
        5*a0*a2^3*b1^4*y2^3*z1^2 - 28*a0^2*a2^3*b1^4*y2^3*z1^2 - 
        12*a0^3*a2^3*b1^4*y2^3*z1^2 - 4*a0*a2^4*b1^4*y2^3*z1^2 - 
        7*a0^2*a2^4*b1^4*y2^3*z1^2 - a0^2*b1^2*y2^4*z1^2 + 
        2*a0^3*b1^2*y2^4*z1^2 - a0*a2*b1^2*y2^4*z1^2 - 12*a0^3*a2*b1^2*y2^4*
         z1^2 - 6*a0*a2^2*b1^2*y2^4*z1^2 - 4*a0^2*a2^2*b1^2*y2^4*z1^2 + 
        20*a0^3*a2^2*b1^2*y2^4*z1^2 + 2*a0^4*a2^2*b1^2*y2^4*z1^2 + 
        15*a0*a2^3*b1^2*y2^4*z1^2 + 12*a0^2*a2^3*b1^2*y2^4*z1^2 - 
        12*a0^3*a2^3*b1^2*y2^4*z1^2 - 4*a0^4*a2^3*b1^2*y2^4*z1^2 - 
        8*a0*a2^4*b1^2*y2^4*z1^2 - 7*a0^2*a2^4*b1^2*y2^4*z1^2 + 
        2*a0^3*a2^4*b1^2*y2^4*z1^2 + 2*a0^4*a2^4*b1^2*y2^4*z1^2 + 
        a0^2*b1^3*y2^4*z1^2 - 4*a0^3*b1^3*y2^4*z1^2 + a0*a2*b1^3*y2^4*z1^2 - 
        12*a0^2*a2*b1^3*y2^4*z1^2 + 2*a0^3*a2*b1^3*y2^4*z1^2 + 
        5*a0^2*a2^2*b1^3*y2^4*z1^2 + 19*a0^3*a2^2*b1^3*y2^4*z1^2 + 
        8*a0^4*a2^2*b1^3*y2^4*z1^2 - a0*a2^3*b1^3*y2^4*z1^2 + 
        10*a0^2*a2^3*b1^3*y2^4*z1^2 - 10*a0^3*a2^3*b1^3*y2^4*z1^2 - 
        8*a0^4*a2^3*b1^3*y2^4*z1^2 - 4*a0^2*a2^4*b1^3*y2^4*z1^2 - 
        7*a0^3*a2^4*b1^3*y2^4*z1^2 + 2*a0^3*b1^4*y2^4*z1^2 + 
        5*a0^2*a2*b1^4*y2^4*z1^2 + 6*a0^3*a2*b1^4*y2^4*z1^2 + 
        5*a0^2*a2^2*b1^4*y2^4*z1^2 + 5*a0^3*a2^2*b1^4*y2^4*z1^2 + 
        2*a0^4*a2^2*b1^4*y2^4*z1^2 + 4*a0^2*a2^3*b1^4*y2^4*z1^2 + 
        7*a0^3*a2^3*b1^4*y2^4*z1^2 + a0^2*a2^4*b1^4*y2^4*z1^2 + 
        a0^2*b1^2*y2^5*z1^2 - a0^3*b1^2*y2^5*z1^2 - a0^4*b1^2*y2^5*z1^2 + 
        4*a0^2*a2*b1^2*y2^5*z1^2 + 7*a0^3*a2*b1^2*y2^5*z1^2 + 
        2*a0^4*a2*b1^2*y2^5*z1^2 + 3*a0*a2^2*b1^2*y2^5*z1^2 - 
        10*a0^2*a2^2*b1^2*y2^5*z1^2 - 11*a0^3*a2^2*b1^2*y2^5*z1^2 - 
        2*a0^4*a2^2*b1^2*y2^5*z1^2 - 6*a0*a2^3*b1^2*y2^5*z1^2 + 
        4*a0^2*a2^3*b1^2*y2^5*z1^2 + 5*a0^3*a2^3*b1^2*y2^5*z1^2 + 
        2*a0^4*a2^3*b1^2*y2^5*z1^2 + 3*a0*a2^4*b1^2*y2^5*z1^2 + 
        a0^2*a2^4*b1^2*y2^5*z1^2 - a0^4*a2^4*b1^2*y2^5*z1^2 - 
        a0^2*b1^3*y2^5*z1^2 + 3*a0^3*b1^3*y2^5*z1^2 + 2*a0^4*b1^3*y2^5*z1^2 - 
        2*a0^2*a2*b1^3*y2^5*z1^2 - 3*a0^4*a2*b1^3*y2^5*z1^2 - 
        3*a0*a2^2*b1^3*y2^5*z1^2 + 4*a0^2*a2^2*b1^3*y2^5*z1^2 - 
        8*a0^3*a2^2*b1^3*y2^5*z1^2 - 4*a0^4*a2^2*b1^3*y2^5*z1^2 + 
        3*a0*a2^3*b1^3*y2^5*z1^2 - a0^2*a2^3*b1^3*y2^5*z1^2 + 
        4*a0^3*a2^3*b1^3*y2^5*z1^2 + 5*a0^4*a2^3*b1^3*y2^5*z1^2 + 
        a0^3*a2^4*b1^3*y2^5*z1^2 - 2*a0^3*b1^4*y2^5*z1^2 - 
        a0^4*b1^4*y2^5*z1^2 - 2*a0^3*a2*b1^4*y2^5*z1^2 + 
        a0^4*a2*b1^4*y2^5*z1^2 + a0^3*a2^2*b1^4*y2^5*z1^2 - 
        a0^4*a2^2*b1^4*y2^5*z1^2 - a0^3*a2^3*b1^4*y2^5*z1^2 - 
        a0^3*b1^2*y2^6*z1^2 + a0^4*b1^2*y2^6*z1^2 - 2*a0^2*a2*b1^2*y2^6*
         z1^2 + a0^3*a2*b1^2*y2^6*z1^2 - 2*a0^4*a2*b1^2*y2^6*z1^2 + 
        4*a0^2*a2^2*b1^2*y2^6*z1^2 + a0^3*a2^2*b1^2*y2^6*z1^2 + 
        a0^4*a2^2*b1^2*y2^6*z1^2 - 2*a0^2*a2^3*b1^2*y2^6*z1^2 - 
        a0^3*a2^3*b1^2*y2^6*z1^2 + a0^3*b1^3*y2^6*z1^2 - 
        2*a0^4*b1^3*y2^6*z1^2 + 2*a0^2*a2*b1^3*y2^6*z1^2 - 
        2*a0^3*a2*b1^3*y2^6*z1^2 + 3*a0^4*a2*b1^3*y2^6*z1^2 - 
        2*a0^2*a2^2*b1^3*y2^6*z1^2 + a0^3*a2^2*b1^3*y2^6*z1^2 - 
        a0^4*a2^3*b1^3*y2^6*z1^2 + a0^4*b1^4*y2^6*z1^2 - 
        a0^4*a2*b1^4*y2^6*z1^2 - 20*a0*a2^4*b1^4*z1^3 - 
        14*a2^3*b1^3*y2*z1^3 - 18*a0*a2^3*b1^3*y2*z1^3 + 
        24*a0^2*a2^3*b1^3*y2*z1^3 + 14*a2^4*b1^3*y2*z1^3 + 
        18*a0*a2^4*b1^3*y2*z1^3 - 24*a0^2*a2^4*b1^3*y2*z1^3 + 
        18*a0*a2^3*b1^4*y2*z1^3 + 16*a0^2*a2^3*b1^4*y2*z1^3 + 
        30*a0*a2^4*b1^4*y2*z1^3 + 4*a0^2*a2^4*b1^4*y2*z1^3 - 
        2*a2^2*b1^2*y2^2*z1^3 + 7*a0*a2^2*b1^2*y2^2*z1^3 + 
        15*a0^2*a2^2*b1^2*y2^2*z1^3 - 6*a0^3*a2^2*b1^2*y2^2*z1^3 + 
        4*a2^3*b1^2*y2^2*z1^3 - 14*a0*a2^3*b1^2*y2^2*z1^3 - 
        30*a0^2*a2^3*b1^2*y2^2*z1^3 + 12*a0^3*a2^3*b1^2*y2^2*z1^3 - 
        2*a2^4*b1^2*y2^2*z1^3 + 7*a0*a2^4*b1^2*y2^2*z1^3 + 
        15*a0^2*a2^4*b1^2*y2^2*z1^3 - 6*a0^3*a2^4*b1^2*y2^2*z1^3 + 
        2*a2^2*b1^3*y2^2*z1^3 + 26*a0*a2^2*b1^3*y2^2*z1^3 - 
        12*a0^3*a2^2*b1^3*y2^2*z1^3 + 16*a2^3*b1^3*y2^2*z1^3 - 
        5*a0*a2^3*b1^3*y2^2*z1^3 - 36*a0^2*a2^3*b1^3*y2^2*z1^3 + 
        6*a0^3*a2^3*b1^3*y2^2*z1^3 - 18*a2^4*b1^3*y2^2*z1^3 - 
        21*a0*a2^4*b1^3*y2^2*z1^3 + 36*a0^2*a2^4*b1^3*y2^2*z1^3 + 
        6*a0^3*a2^4*b1^3*y2^2*z1^3 - 9*a0*a2^2*b1^4*y2^2*z1^3 - 
        15*a0^2*a2^2*b1^4*y2^2*z1^3 - 2*a0^3*a2^2*b1^4*y2^2*z1^3 - 
        15*a0*a2^3*b1^4*y2^2*z1^3 - 24*a0^2*a2^3*b1^4*y2^2*z1^3 - 
        2*a0^3*a2^3*b1^4*y2^2*z1^3 - 12*a0*a2^4*b1^4*y2^2*z1^3 - 
        6*a0^2*a2^4*b1^4*y2^2*z1^3 + a2*b1*y2^3*z1^3 + 
        3*a0^2*a2*b1*y2^3*z1^3 - 2*a0^3*a2*b1*y2^3*z1^3 - 
        3*a2^2*b1*y2^3*z1^3 - 9*a0^2*a2^2*b1*y2^3*z1^3 + 
        6*a0^3*a2^2*b1*y2^3*z1^3 + 3*a2^3*b1*y2^3*z1^3 + 
        9*a0^2*a2^3*b1*y2^3*z1^3 - 6*a0^3*a2^3*b1*y2^3*z1^3 - 
        a2^4*b1*y2^3*z1^3 - 3*a0^2*a2^4*b1*y2^3*z1^3 + 2*a0^3*a2^4*b1*y2^3*
         z1^3 - 2*a2*b1^2*y2^3*z1^3 - 8*a0^2*a2*b1^2*y2^3*z1^3 - 
        6*a0^3*a2*b1^2*y2^3*z1^3 + 6*a2^2*b1^2*y2^3*z1^3 - 
        18*a0*a2^2*b1^2*y2^3*z1^3 - 8*a0^2*a2^2*b1^2*y2^3*z1^3 + 
        21*a0^3*a2^2*b1^2*y2^3*z1^3 + 2*a0^4*a2^2*b1^2*y2^3*z1^3 - 
        6*a2^3*b1^2*y2^3*z1^3 + 36*a0*a2^3*b1^2*y2^3*z1^3 + 
        40*a0^2*a2^3*b1^2*y2^3*z1^3 - 24*a0^3*a2^3*b1^2*y2^3*z1^3 - 
        4*a0^4*a2^3*b1^2*y2^3*z1^3 + 2*a2^4*b1^2*y2^3*z1^3 - 
        18*a0*a2^4*b1^2*y2^3*z1^3 - 24*a0^2*a2^4*b1^2*y2^3*z1^3 + 
        9*a0^3*a2^4*b1^2*y2^3*z1^3 + 2*a0^4*a2^4*b1^2*y2^3*z1^3 + 
        a2*b1^3*y2^3*z1^3 - 2*a0*a2*b1^3*y2^3*z1^3 - 15*a0^2*a2*b1^3*y2^3*
         z1^3 + 6*a0^3*a2*b1^3*y2^3*z1^3 - 3*a2^2*b1^3*y2^3*z1^3 - 
        14*a0*a2^2*b1^3*y2^3*z1^3 + 17*a0^2*a2^2*b1^3*y2^3*z1^3 + 
        12*a0^3*a2^2*b1^3*y2^3*z1^3 + 2*a0^4*a2^2*b1^3*y2^3*z1^3 - 
        3*a2^3*b1^3*y2^3*z1^3 + 8*a0*a2^3*b1^3*y2^3*z1^3 + 
        14*a0^2*a2^3*b1^3*y2^3*z1^3 - 9*a0^3*a2^3*b1^3*y2^3*z1^3 - 
        2*a0^4*a2^3*b1^3*y2^3*z1^3 + 5*a2^4*b1^3*y2^3*z1^3 + 
        8*a0*a2^4*b1^3*y2^3*z1^3 - 16*a0^2*a2^4*b1^3*y2^3*z1^3 - 
        9*a0^3*a2^4*b1^3*y2^3*z1^3 + 2*a0*a2*b1^4*y2^3*z1^3 + 
        10*a0^2*a2*b1^4*y2^3*z1^3 + 2*a0^3*a2*b1^4*y2^3*z1^3 + 
        4*a0*a2^2*b1^4*y2^3*z1^3 + 10*a0^2*a2^2*b1^4*y2^3*z1^3 + 
        3*a0^3*a2^2*b1^4*y2^3*z1^3 + a0*a2^3*b1^4*y2^3*z1^3 + 
        8*a0^2*a2^3*b1^4*y2^3*z1^3 + 3*a0^3*a2^3*b1^4*y2^3*z1^3 + 
        a0*a2^4*b1^4*y2^3*z1^3 + 2*a0^2*a2^4*b1^4*y2^3*z1^3 - 
        a0*b1*y2^4*z1^3 + 3*a0^2*b1*y2^4*z1^3 - 4*a0^3*b1*y2^4*z1^3 - 
        3*a0*a2*b1*y2^4*z1^3 - 9*a0^2*a2*b1*y2^4*z1^3 + 
        15*a0^3*a2*b1*y2^4*z1^3 + 15*a0*a2^2*b1*y2^4*z1^3 + 
        9*a0^2*a2^2*b1*y2^4*z1^3 - 21*a0^3*a2^2*b1*y2^4*z1^3 - 
        17*a0*a2^3*b1*y2^4*z1^3 - 3*a0^2*a2^3*b1*y2^4*z1^3 + 
        13*a0^3*a2^3*b1*y2^4*z1^3 + 6*a0*a2^4*b1*y2^4*z1^3 - 
        3*a0^3*a2^4*b1*y2^4*z1^3 + 2*a0*b1^2*y2^4*z1^3 - 
        4*a0^2*b1^2*y2^4*z1^3 + 6*a0^3*b1^2*y2^4*z1^3 + 
        9*a0*a2*b1^2*y2^4*z1^3 + 19*a0^2*a2*b1^2*y2^4*z1^3 - 
        2*a0^3*a2*b1^2*y2^4*z1^3 - 16*a0*a2^2*b1^2*y2^4*z1^3 - 
        12*a0^2*a2^2*b1^2*y2^4*z1^3 - 19*a0^3*a2^2*b1^2*y2^4*z1^3 - 
        3*a0^4*a2^2*b1^2*y2^4*z1^3 - 3*a0*a2^3*b1^2*y2^4*z1^3 - 
        17*a0^2*a2^3*b1^2*y2^4*z1^3 + 20*a0^3*a2^3*b1^2*y2^4*z1^3 + 
        6*a0^4*a2^3*b1^2*y2^4*z1^3 + 8*a0*a2^4*b1^2*y2^4*z1^3 + 
        14*a0^2*a2^4*b1^2*y2^4*z1^3 - 5*a0^3*a2^4*b1^2*y2^4*z1^3 - 
        3*a0^4*a2^4*b1^2*y2^4*z1^3 - a0*b1^3*y2^4*z1^3 + 
        3*a0^2*b1^3*y2^4*z1^3 - 6*a0*a2*b1^3*y2^4*z1^3 + 
        4*a0^2*a2*b1^3*y2^4*z1^3 - 5*a0^3*a2*b1^3*y2^4*z1^3 + 
        7*a0*a2^2*b1^3*y2^4*z1^3 - 11*a0^2*a2^2*b1^3*y2^4*z1^3 - 
        3*a0^3*a2^2*b1^3*y2^4*z1^3 - 3*a0^4*a2^2*b1^3*y2^4*z1^3 + 
        2*a0*a2^3*b1^3*y2^4*z1^3 + 2*a0^2*a2^3*b1^3*y2^4*z1^3 + 
        5*a0^3*a2^3*b1^3*y2^4*z1^3 + 3*a0^4*a2^3*b1^3*y2^4*z1^3 - 
        2*a0*a2^4*b1^3*y2^4*z1^3 + 2*a0^2*a2^4*b1^3*y2^4*z1^3 + 
        3*a0^3*a2^4*b1^3*y2^4*z1^3 - 2*a0^2*b1^4*y2^4*z1^3 - 
        2*a0^3*b1^4*y2^4*z1^3 - 6*a0^2*a2*b1^4*y2^4*z1^3 - 
        2*a0^3*a2*b1^4*y2^4*z1^3 + 3*a0^2*a2^2*b1^4*y2^4*z1^3 + 
        a0^3*a2^2*b1^4*y2^4*z1^3 - a0^3*a2^3*b1^4*y2^4*z1^3 + 
        a0^2*b1*y2^5*z1^3 + 2*a0^4*b1*y2^5*z1^3 + 3*a0*a2*b1*y2^5*z1^3 - 
        3*a0^2*a2*b1*y2^5*z1^3 - 2*a0^3*a2*b1*y2^5*z1^3 - 
        6*a0^4*a2*b1*y2^5*z1^3 - 9*a0*a2^2*b1*y2^5*z1^3 + 
        3*a0^2*a2^2*b1*y2^5*z1^3 + 6*a0^3*a2^2*b1*y2^5*z1^3 + 
        6*a0^4*a2^2*b1*y2^5*z1^3 + 9*a0*a2^3*b1*y2^5*z1^3 - 
        a0^2*a2^3*b1*y2^5*z1^3 - 6*a0^3*a2^3*b1*y2^5*z1^3 - 
        2*a0^4*a2^3*b1*y2^5*z1^3 - 3*a0*a2^4*b1*y2^5*z1^3 + 
        2*a0^3*a2^4*b1*y2^5*z1^3 - 5*a0^2*b1^2*y2^5*z1^3 - 
        4*a0^4*b1^2*y2^5*z1^3 - 6*a0*a2*b1^2*y2^5*z1^3 + 
        4*a0^2*a2*b1^2*y2^5*z1^3 - 6*a0^3*a2*b1^2*y2^5*z1^3 + 
        10*a0^4*a2*b1^2*y2^5*z1^3 + 12*a0*a2^2*b1^2*y2^5*z1^3 + 
        5*a0^2*a2^2*b1^2*y2^5*z1^3 + 13*a0^3*a2^2*b1^2*y2^5*z1^3 - 
        7*a0^4*a2^2*b1^2*y2^5*z1^3 - 6*a0*a2^3*b1^2*y2^5*z1^3 - 
        2*a0^2*a2^3*b1^2*y2^5*z1^3 - 8*a0^3*a2^3*b1^2*y2^5*z1^3 - 
        2*a0^2*a2^4*b1^2*y2^5*z1^3 + a0^3*a2^4*b1^2*y2^5*z1^3 + 
        a0^4*a2^4*b1^2*y2^5*z1^3 + 4*a0^2*b1^3*y2^5*z1^3 - 
        3*a0^3*b1^3*y2^5*z1^3 + 2*a0^4*b1^3*y2^5*z1^3 + 
        3*a0*a2*b1^3*y2^5*z1^3 - a0^2*a2*b1^3*y2^5*z1^3 + 
        7*a0^3*a2*b1^3*y2^5*z1^3 - 4*a0^4*a2*b1^3*y2^5*z1^3 - 
        3*a0*a2^2*b1^3*y2^5*z1^3 - 4*a0^2*a2^2*b1^3*y2^5*z1^3 - 
        3*a0^3*a2^2*b1^3*y2^5*z1^3 + 3*a0^4*a2^2*b1^3*y2^5*z1^3 + 
        a0^2*a2^3*b1^3*y2^5*z1^3 - a0^3*a2^3*b1^3*y2^5*z1^3 - 
        a0^4*a2^3*b1^3*y2^5*z1^3 + 3*a0^3*b1^4*y2^5*z1^3 - 
        2*a0^3*a2*b1^4*y2^5*z1^3 - a0^3*a2^2*b1^4*y2^5*z1^3 - 
        a0^2*b1*y2^6*z1^3 + a0^3*b1*y2^6*z1^3 - a0^4*b1*y2^6*z1^3 + 
        3*a0^2*a2*b1*y2^6*z1^3 - 3*a0^3*a2*b1*y2^6*z1^3 + 
        3*a0^4*a2*b1*y2^6*z1^3 - 3*a0^2*a2^2*b1*y2^6*z1^3 + 
        3*a0^3*a2^2*b1*y2^6*z1^3 - 3*a0^4*a2^2*b1*y2^6*z1^3 + 
        a0^2*a2^3*b1*y2^6*z1^3 - a0^3*a2^3*b1*y2^6*z1^3 + 
        a0^4*a2^3*b1*y2^6*z1^3 + 2*a0^2*b1^2*y2^6*z1^3 + 
        2*a0^4*b1^2*y2^6*z1^3 - 4*a0^2*a2*b1^2*y2^6*z1^3 + 
        a0^3*a2*b1^2*y2^6*z1^3 - 5*a0^4*a2*b1^2*y2^6*z1^3 + 
        2*a0^2*a2^2*b1^2*y2^6*z1^3 - 2*a0^3*a2^2*b1^2*y2^6*z1^3 + 
        4*a0^4*a2^2*b1^2*y2^6*z1^3 + a0^3*a2^3*b1^2*y2^6*z1^3 - 
        a0^4*a2^3*b1^2*y2^6*z1^3 - a0^2*b1^3*y2^6*z1^3 - 
        a0^3*b1^3*y2^6*z1^3 - a0^4*b1^3*y2^6*z1^3 + a0^2*a2*b1^3*y2^6*z1^3 + 
        a0^3*a2*b1^3*y2^6*z1^3 + 2*a0^4*a2*b1^3*y2^6*z1^3 - 
        a0^4*a2^2*b1^3*y2^6*z1^3 + 10*a0*a2^4*b1^4*z1^4 + 
        16*a2^3*b1^3*y2*z1^4 + 12*a0*a2^3*b1^3*y2*z1^4 - 
        16*a0^2*a2^3*b1^3*y2*z1^4 - 16*a2^4*b1^3*y2*z1^4 - 
        12*a0*a2^4*b1^3*y2*z1^4 + 16*a0^2*a2^4*b1^3*y2*z1^4 - 
        12*a0*a2^3*b1^4*y2*z1^4 - 4*a0^2*a2^3*b1^4*y2*z1^4 - 
        10*a0*a2^4*b1^4*y2*z1^4 - a0^2*a2^4*b1^4*y2*z1^4 + 
        6*a2^2*b1^2*y2^2*z1^4 - 15*a0*a2^2*b1^2*y2^2*z1^4 - 
        15*a0^2*a2^2*b1^2*y2^2*z1^4 + 6*a0^3*a2^2*b1^2*y2^2*z1^4 - 
        12*a2^3*b1^2*y2^2*z1^4 + 30*a0*a2^3*b1^2*y2^2*z1^4 + 
        30*a0^2*a2^3*b1^2*y2^2*z1^4 - 12*a0^3*a2^3*b1^2*y2^2*z1^4 + 
        6*a2^4*b1^2*y2^2*z1^4 - 15*a0*a2^4*b1^2*y2^2*z1^4 - 
        15*a0^2*a2^4*b1^2*y2^2*z1^4 + 6*a0^3*a2^4*b1^2*y2^2*z1^4 - 
        6*a2^2*b1^3*y2^2*z1^4 - 20*a0*a2^2*b1^3*y2^2*z1^4 + 
        10*a0^2*a2^2*b1^3*y2^2*z1^4 + 4*a0^3*a2^2*b1^3*y2^2*z1^4 - 
        8*a2^3*b1^3*y2^2*z1^4 + 11*a0*a2^3*b1^3*y2^2*z1^4 + 
        6*a0^2*a2^3*b1^3*y2^2*z1^4 - 2*a0^3*a2^3*b1^3*y2^2*z1^4 + 
        14*a2^4*b1^3*y2^2*z1^4 + 9*a0*a2^4*b1^3*y2^2*z1^4 - 
        16*a0^2*a2^4*b1^3*y2^2*z1^4 - 2*a0^3*a2^4*b1^3*y2^2*z1^4 + 
        9*a0*a2^2*b1^4*y2^2*z1^4 + 5*a0^2*a2^2*b1^4*y2^2*z1^4 + 
        3*a0*a2^3*b1^4*y2^2*z1^4 + 4*a0^2*a2^3*b1^4*y2^2*z1^4 + 
        2*a0*a2^4*b1^4*y2^2*z1^4 + a0^2*a2^4*b1^4*y2^2*z1^4 - 
        2*a2*b1*y2^3*z1^4 - 2*a0*a2*b1*y2^3*z1^4 - 4*a0^2*a2*b1*y2^3*z1^4 + 
        4*a0^3*a2*b1*y2^3*z1^4 + 6*a2^2*b1*y2^3*z1^4 + 
        6*a0*a2^2*b1*y2^3*z1^4 + 12*a0^2*a2^2*b1*y2^3*z1^4 - 
        12*a0^3*a2^2*b1*y2^3*z1^4 - 6*a2^3*b1*y2^3*z1^4 - 
        6*a0*a2^3*b1*y2^3*z1^4 - 12*a0^2*a2^3*b1*y2^3*z1^4 + 
        12*a0^3*a2^3*b1*y2^3*z1^4 + 2*a2^4*b1*y2^3*z1^4 + 
        2*a0*a2^4*b1*y2^3*z1^4 + 4*a0^2*a2^4*b1*y2^3*z1^4 - 
        4*a0^3*a2^4*b1*y2^3*z1^4 + 4*a2*b1^2*y2^3*z1^4 + 
        21*a0^2*a2*b1^2*y2^3*z1^4 - 12*a2^2*b1^2*y2^3*z1^4 + 
        18*a0*a2^2*b1^2*y2^3*z1^4 - 27*a0^2*a2^2*b1^2*y2^3*z1^4 - 
        6*a0^3*a2^2*b1^2*y2^3*z1^4 - a0^4*a2^2*b1^2*y2^3*z1^4 + 
        12*a2^3*b1^2*y2^3*z1^4 - 36*a0*a2^3*b1^2*y2^3*z1^4 - 
        9*a0^2*a2^3*b1^2*y2^3*z1^4 + 12*a0^3*a2^3*b1^2*y2^3*z1^4 + 
        2*a0^4*a2^3*b1^2*y2^3*z1^4 - 4*a2^4*b1^2*y2^3*z1^4 + 
        18*a0*a2^4*b1^2*y2^3*z1^4 + 15*a0^2*a2^4*b1^2*y2^3*z1^4 - 
        6*a0^3*a2^4*b1^2*y2^3*z1^4 - a0^4*a2^4*b1^2*y2^3*z1^4 - 
        2*a2*b1^3*y2^3*z1^4 + 6*a0*a2*b1^3*y2^3*z1^4 - 2*a0^2*a2*b1^3*y2^3*
         z1^4 - 4*a0^3*a2*b1^3*y2^3*z1^4 + 6*a2^2*b1^3*y2^3*z1^4 - 
        3*a0*a2^2*b1^3*y2^3*z1^4 - 3*a0^2*a2^2*b1^3*y2^3*z1^4 - 
        2*a2^3*b1^3*y2^3*z1^4 + a0^2*a2^3*b1^3*y2^3*z1^4 + 
        2*a0^3*a2^3*b1^3*y2^3*z1^4 - 2*a2^4*b1^3*y2^3*z1^4 - 
        3*a0*a2^4*b1^3*y2^3*z1^4 + 4*a0^2*a2^4*b1^3*y2^3*z1^4 + 
        2*a0^3*a2^4*b1^3*y2^3*z1^4 - 4*a0*a2*b1^4*y2^3*z1^4 - 
        5*a0^2*a2*b1^4*y2^3*z1^4 + a0*a2^2*b1^4*y2^3*z1^4 + 
        a0*a2^3*b1^4*y2^3*z1^4 - 2*a0^2*y2^4*z1^4 + 2*a0^3*y2^4*z1^4 + 
        8*a0^2*a2*y2^4*z1^4 - 8*a0^3*a2*y2^4*z1^4 - 12*a0^2*a2^2*y2^4*z1^4 + 
        12*a0^3*a2^2*y2^4*z1^4 + 8*a0^2*a2^3*y2^4*z1^4 - 
        8*a0^3*a2^3*y2^4*z1^4 - 2*a0^2*a2^4*y2^4*z1^4 + 
        2*a0^3*a2^4*y2^4*z1^4 + 2*a0*b1*y2^4*z1^4 + a0^2*b1*y2^4*z1^4 + 
        2*a0*a2*b1*y2^4*z1^4 - 5*a0^2*a2*b1*y2^4*z1^4 - 
        4*a0^3*a2*b1*y2^4*z1^4 - 18*a0*a2^2*b1*y2^4*z1^4 + 
        9*a0^2*a2^2*b1*y2^4*z1^4 + 12*a0^3*a2^2*b1*y2^4*z1^4 + 
        22*a0*a2^3*b1*y2^4*z1^4 - 7*a0^2*a2^3*b1*y2^4*z1^4 - 
        12*a0^3*a2^3*b1*y2^4*z1^4 - 8*a0*a2^4*b1*y2^4*z1^4 + 
        2*a0^2*a2^4*b1*y2^4*z1^4 + 4*a0^3*a2^4*b1*y2^4*z1^4 - 
        4*a0*b1^2*y2^4*z1^4 - 6*a0^3*b1^2*y2^4*z1^4 - 7*a0*a2*b1^2*y2^4*
         z1^4 - 8*a0^2*a2*b1^2*y2^4*z1^4 + 10*a0^3*a2*b1^2*y2^4*z1^4 + 
        26*a0*a2^2*b1^2*y2^4*z1^4 + 9*a0^2*a2^2*b1^2*y2^4*z1^4 + 
        a0^3*a2^2*b1^2*y2^4*z1^4 + a0^4*a2^2*b1^2*y2^4*z1^4 - 
        15*a0*a2^3*b1^2*y2^4*z1^4 + 6*a0^2*a2^3*b1^2*y2^4*z1^4 - 
        8*a0^3*a2^3*b1^2*y2^4*z1^4 - 2*a0^4*a2^3*b1^2*y2^4*z1^4 - 
        7*a0^2*a2^4*b1^2*y2^4*z1^4 + 3*a0^3*a2^4*b1^2*y2^4*z1^4 + 
        a0^4*a2^4*b1^2*y2^4*z1^4 + 2*a0*b1^3*y2^4*z1^4 - 
        a0^2*b1^3*y2^4*z1^4 + 4*a0^3*b1^3*y2^4*z1^4 + 5*a0*a2*b1^3*y2^4*
         z1^4 + 2*a0^2*a2*b1^3*y2^4*z1^4 - 2*a0^3*a2*b1^3*y2^4*z1^4 - 
        10*a0*a2^2*b1^3*y2^4*z1^4 + 3*a0^2*a2^2*b1^3*y2^4*z1^4 - 
        3*a0^3*a2^2*b1^3*y2^4*z1^4 + 3*a0*a2^3*b1^3*y2^4*z1^4 - 
        4*a0^2*a2^3*b1^3*y2^4*z1^4 + a0^3*a2^3*b1^3*y2^4*z1^4 + 
        2*a0^2*b1^4*y2^4*z1^4 + a0^2*a2*b1^4*y2^4*z1^4 - 
        3*a0^2*a2^2*b1^4*y2^4*z1^4 + a0*y2^5*z1^4 - a0^2*y2^5*z1^4 + 
        a0^3*y2^5*z1^4 - a0^4*y2^5*z1^4 - 4*a0*a2*y2^5*z1^4 + 
        4*a0^2*a2*y2^5*z1^4 - 4*a0^3*a2*y2^5*z1^4 + 4*a0^4*a2*y2^5*z1^4 + 
        6*a0*a2^2*y2^5*z1^4 - 6*a0^2*a2^2*y2^5*z1^4 + 6*a0^3*a2^2*y2^5*z1^4 - 
        6*a0^4*a2^2*y2^5*z1^4 - 4*a0*a2^3*y2^5*z1^4 + 4*a0^2*a2^3*y2^5*z1^4 - 
        4*a0^3*a2^3*y2^5*z1^4 + 4*a0^4*a2^3*y2^5*z1^4 + a0*a2^4*y2^5*z1^4 - 
        a0^2*a2^4*y2^5*z1^4 + a0^3*a2^4*y2^5*z1^4 - a0^4*a2^4*y2^5*z1^4 - 
        3*a0*b1*y2^5*z1^4 + 3*a0^2*b1*y2^5*z1^4 - 3*a0^3*b1*y2^5*z1^4 + 
        2*a0^4*b1*y2^5*z1^4 + 9*a0*a2*b1*y2^5*z1^4 - 11*a0^2*a2*b1*y2^5*
         z1^4 + 13*a0^3*a2*b1*y2^5*z1^4 - 7*a0^4*a2*b1*y2^5*z1^4 - 
        9*a0*a2^2*b1*y2^5*z1^4 + 15*a0^2*a2^2*b1*y2^5*z1^4 - 
        21*a0^3*a2^2*b1*y2^5*z1^4 + 9*a0^4*a2^2*b1*y2^5*z1^4 + 
        3*a0*a2^3*b1*y2^5*z1^4 - 9*a0^2*a2^3*b1*y2^5*z1^4 + 
        15*a0^3*a2^3*b1*y2^5*z1^4 - 5*a0^4*a2^3*b1*y2^5*z1^4 + 
        2*a0^2*a2^4*b1*y2^5*z1^4 - 4*a0^3*a2^4*b1*y2^5*z1^4 + 
        a0^4*a2^4*b1*y2^5*z1^4 + 3*a0*b1^2*y2^5*z1^4 + 
        6*a0^3*b1^2*y2^5*z1^4 - a0^4*b1^2*y2^5*z1^4 - 6*a0*a2*b1^2*y2^5*
         z1^4 + 4*a0^2*a2*b1^2*y2^5*z1^4 - 17*a0^3*a2*b1^2*y2^5*z1^4 + 
        3*a0^4*a2*b1^2*y2^5*z1^4 + 3*a0*a2^2*b1^2*y2^5*z1^4 - 
        8*a0^2*a2^2*b1^2*y2^5*z1^4 + 16*a0^3*a2^2*b1^2*y2^5*z1^4 - 
        3*a0^4*a2^2*b1^2*y2^5*z1^4 + 4*a0^2*a2^3*b1^2*y2^5*z1^4 - 
        5*a0^3*a2^3*b1^2*y2^5*z1^4 + a0^4*a2^3*b1^2*y2^5*z1^4 - 
        a0*b1^3*y2^5*z1^4 - 2*a0^2*b1^3*y2^5*z1^4 - 4*a0^3*b1^3*y2^5*z1^4 + 
        a0*a2*b1^3*y2^5*z1^4 + a0^2*a2*b1^3*y2^5*z1^4 + 
        7*a0^3*a2*b1^3*y2^5*z1^4 + a0^2*a2^2*b1^3*y2^5*z1^4 - 
        3*a0^3*a2^2*b1^3*y2^5*z1^4 - a0^3*b1*y2^6*z1^4 + 
        3*a0^3*a2*b1*y2^6*z1^4 - 3*a0^3*a2^2*b1*y2^6*z1^4 + 
        a0^3*a2^3*b1*y2^6*z1^4 + a0^3*b1^2*y2^6*z1^4 - 2*a0^3*a2*b1^2*y2^6*
         z1^4 + a0^3*a2^2*b1^2*y2^6*z1^4 - 2*a0*a2^4*b1^4*z1^5 - 
        9*a2^3*b1^3*y2*z1^5 - 3*a0*a2^3*b1^3*y2*z1^5 + 4*a0^2*a2^3*b1^3*y2*
         z1^5 + 9*a2^4*b1^3*y2*z1^5 + 3*a0*a2^4*b1^3*y2*z1^5 - 
        4*a0^2*a2^4*b1^3*y2*z1^5 + 3*a0*a2^3*b1^4*y2*z1^5 + 
        a0*a2^4*b1^4*y2*z1^5 - 6*a2^2*b1^2*y2^2*z1^5 + 13*a0*a2^2*b1^2*y2^2*
         z1^5 + 5*a0^2*a2^2*b1^2*y2^2*z1^5 - 2*a0^3*a2^2*b1^2*y2^2*z1^5 + 
        12*a2^3*b1^2*y2^2*z1^5 - 26*a0*a2^3*b1^2*y2^2*z1^5 - 
        10*a0^2*a2^3*b1^2*y2^2*z1^5 + 4*a0^3*a2^3*b1^2*y2^2*z1^5 - 
        6*a2^4*b1^2*y2^2*z1^5 + 13*a0*a2^4*b1^2*y2^2*z1^5 + 
        5*a0^2*a2^4*b1^2*y2^2*z1^5 - 2*a0^3*a2^4*b1^2*y2^2*z1^5 + 
        6*a2^2*b1^3*y2^2*z1^5 + 4*a0*a2^2*b1^3*y2^2*z1^5 - 
        5*a0^2*a2^2*b1^3*y2^2*z1^5 - 2*a2^3*b1^3*y2^2*z1^5 - 
        3*a0*a2^3*b1^3*y2^2*z1^5 + 3*a0^2*a2^3*b1^3*y2^2*z1^5 - 
        4*a2^4*b1^3*y2^2*z1^5 - a0*a2^4*b1^3*y2^2*z1^5 + 
        2*a0^2*a2^4*b1^3*y2^2*z1^5 - 3*a0*a2^2*b1^4*y2^2*z1^5 + 
        a0*a2^3*b1^4*y2^2*z1^5 + a2*b1*y2^3*z1^5 + 4*a0*a2*b1*y2^3*z1^5 - 
        a0^2*a2*b1*y2^3*z1^5 - 2*a0^3*a2*b1*y2^3*z1^5 - 3*a2^2*b1*y2^3*z1^5 - 
        12*a0*a2^2*b1*y2^3*z1^5 + 3*a0^2*a2^2*b1*y2^3*z1^5 + 
        6*a0^3*a2^2*b1*y2^3*z1^5 + 3*a2^3*b1*y2^3*z1^5 + 
        12*a0*a2^3*b1*y2^3*z1^5 - 3*a0^2*a2^3*b1*y2^3*z1^5 - 
        6*a0^3*a2^3*b1*y2^3*z1^5 - a2^4*b1*y2^3*z1^5 - 
        4*a0*a2^4*b1*y2^3*z1^5 + a0^2*a2^4*b1*y2^3*z1^5 + 
        2*a0^3*a2^4*b1*y2^3*z1^5 - 2*a2*b1^2*y2^3*z1^5 - 
        4*a0*a2*b1^2*y2^3*z1^5 - 10*a0^2*a2*b1^2*y2^3*z1^5 + 
        2*a0^3*a2*b1^2*y2^3*z1^5 + 6*a2^2*b1^2*y2^3*z1^5 + 
        2*a0*a2^2*b1^2*y2^3*z1^5 + 18*a0^2*a2^2*b1^2*y2^3*z1^5 - 
        3*a0^3*a2^2*b1^2*y2^3*z1^5 - 6*a2^3*b1^2*y2^3*z1^5 + 
        8*a0*a2^3*b1^2*y2^3*z1^5 - 6*a0^2*a2^3*b1^2*y2^3*z1^5 + 
        2*a2^4*b1^2*y2^3*z1^5 - 6*a0*a2^4*b1^2*y2^3*z1^5 - 
        2*a0^2*a2^4*b1^2*y2^3*z1^5 + a0^3*a2^4*b1^2*y2^3*z1^5 + 
        a2*b1^3*y2^3*z1^5 - 2*a0*a2*b1^3*y2^3*z1^5 + 6*a0^2*a2*b1^3*y2^3*
         z1^5 - 3*a2^2*b1^3*y2^3*z1^5 + 4*a0*a2^2*b1^3*y2^3*z1^5 - 
        7*a0^2*a2^2*b1^3*y2^3*z1^5 + 2*a2^3*b1^3*y2^3*z1^5 - 
        2*a0*a2^3*b1^3*y2^3*z1^5 + a0^2*a2^3*b1^3*y2^3*z1^5 + 
        2*a0*a2*b1^4*y2^3*z1^5 - 2*a0*a2^2*b1^4*y2^3*z1^5 + 
        2*a0^2*y2^4*z1^5 - 2*a0^3*y2^4*z1^5 - 8*a0^2*a2*y2^4*z1^5 + 
        8*a0^3*a2*y2^4*z1^5 + 12*a0^2*a2^2*y2^4*z1^5 - 
        12*a0^3*a2^2*y2^4*z1^5 - 8*a0^2*a2^3*y2^4*z1^5 + 
        8*a0^3*a2^3*y2^4*z1^5 + 2*a0^2*a2^4*y2^4*z1^5 - 
        2*a0^3*a2^4*y2^4*z1^5 - a0*b1*y2^4*z1^5 - 3*a0^2*b1*y2^4*z1^5 + 
        4*a0^3*b1*y2^4*z1^5 + a0*a2*b1*y2^4*z1^5 + 11*a0^2*a2*b1*y2^4*z1^5 - 
        11*a0^3*a2*b1*y2^4*z1^5 + 3*a0*a2^2*b1*y2^4*z1^5 - 
        15*a0^2*a2^2*b1*y2^4*z1^5 + 9*a0^3*a2^2*b1*y2^4*z1^5 - 
        5*a0*a2^3*b1*y2^4*z1^5 + 9*a0^2*a2^3*b1*y2^4*z1^5 - 
        a0^3*a2^3*b1*y2^4*z1^5 + 2*a0*a2^4*b1*y2^4*z1^5 - 
        2*a0^2*a2^4*b1*y2^4*z1^5 - a0^3*a2^4*b1*y2^4*z1^5 + 
        2*a0*b1^2*y2^4*z1^5 + 4*a0^2*b1^2*y2^4*z1^5 - 2*a0^3*b1^2*y2^4*z1^5 - 
        a0*a2*b1^2*y2^4*z1^5 - 9*a0^2*a2*b1^2*y2^4*z1^5 + 
        4*a0^3*a2*b1^2*y2^4*z1^5 - 4*a0*a2^2*b1^2*y2^4*z1^5 + 
        6*a0^2*a2^2*b1^2*y2^4*z1^5 - 2*a0^3*a2^2*b1^2*y2^4*z1^5 + 
        3*a0*a2^3*b1^2*y2^4*z1^5 - a0^2*a2^3*b1^2*y2^4*z1^5 - 
        a0*b1^3*y2^4*z1^5 - 3*a0^2*b1^3*y2^4*z1^5 + 4*a0^2*a2*b1^3*y2^4*
         z1^5 + a0*a2^2*b1^3*y2^4*z1^5 - a0^2*a2^2*b1^3*y2^4*z1^5 - 
        a0^2*b1*y2^5*z1^5 - a0^3*b1*y2^5*z1^5 + 3*a0^2*a2*b1*y2^5*z1^5 + 
        3*a0^3*a2*b1*y2^5*z1^5 - 3*a0^2*a2^2*b1*y2^5*z1^5 - 
        3*a0^3*a2^2*b1*y2^5*z1^5 + a0^2*a2^3*b1*y2^5*z1^5 + 
        a0^3*a2^3*b1*y2^5*z1^5 + a0^2*b1^2*y2^5*z1^5 + a0^3*b1^2*y2^5*z1^5 - 
        2*a0^2*a2*b1^2*y2^5*z1^5 - 2*a0^3*a2*b1^2*y2^5*z1^5 + 
        a0^2*a2^2*b1^2*y2^5*z1^5 + a0^3*a2^2*b1^2*y2^5*z1^5 + 
        2*a2^3*b1^3*y2*z1^6 - 2*a2^4*b1^3*y2*z1^6 + 2*a2^2*b1^2*y2^2*z1^6 - 
        4*a0*a2^2*b1^2*y2^2*z1^6 - 4*a2^3*b1^2*y2^2*z1^6 + 
        8*a0*a2^3*b1^2*y2^2*z1^6 + 2*a2^4*b1^2*y2^2*z1^6 - 
        4*a0*a2^4*b1^2*y2^2*z1^6 - 2*a2^2*b1^3*y2^2*z1^6 + 
        a0*a2^2*b1^3*y2^2*z1^6 + 2*a2^3*b1^3*y2^2*z1^6 - 
        a0*a2^3*b1^3*y2^2*z1^6 - 2*a0*a2*b1*y2^3*z1^6 + 
        2*a0^2*a2*b1*y2^3*z1^6 + 6*a0*a2^2*b1*y2^3*z1^6 - 
        6*a0^2*a2^2*b1*y2^3*z1^6 - 6*a0*a2^3*b1*y2^3*z1^6 + 
        6*a0^2*a2^3*b1*y2^3*z1^6 + 2*a0*a2^4*b1*y2^3*z1^6 - 
        2*a0^2*a2^4*b1*y2^3*z1^6 + 3*a0*a2*b1^2*y2^3*z1^6 - 
        a0^2*a2*b1^2*y2^3*z1^6 - 6*a0*a2^2*b1^2*y2^3*z1^6 + 
        2*a0^2*a2^2*b1^2*y2^3*z1^6 + 3*a0*a2^3*b1^2*y2^3*z1^6 - 
        a0^2*a2^3*b1^2*y2^3*z1^6 - a0*a2*b1^3*y2^3*z1^6 + 
        a0*a2^2*b1^3*y2^3*z1^6 - a0^2*b1*y2^4*z1^6 + 3*a0^2*a2*b1*y2^4*z1^6 - 
        3*a0^2*a2^2*b1*y2^4*z1^6 + a0^2*a2^3*b1*y2^4*z1^6 + 
        a0^2*b1^2*y2^4*z1^6 - 2*a0^2*a2*b1^2*y2^4*z1^6 + 
        a0^2*a2^2*b1^2*y2^4*z1^6))/((-1 + a2)*a2*(-1 + z1)*(-1 + y2 + z1)*
       (-(a2*b1) + a0*b1*y2 + a2*b1*z1 - a0*y2*z1 + a0*a2*y2*z1)*
       (-(a2*b1) + a2*b1*y2 + a2*b1*z1 + y2*z1 - a2*y2*z1 - b1*y2*z1)^2*
       (-(a2*b1) + a0*b1*y2 + a2*b1*y2 - a0*b1*y2^2 + a2*b1*z1 + y2*z1 - 
        a0*y2*z1 - a2*y2*z1 + a0*a2*y2*z1 - b1*y2*z1))}
 
finLog3 = {-((a0*y2^2*z1^2*(a2^3*b1^4 - 2*a0^2*a2^3*b1^4 - a2^4*b1^4 + 
         2*a0^2*a2^4*b1^4 + 2*a0*a2^3*b1^5 + 2*a0^2*a2^3*b1^5 - 
         2*a0*a2^4*b1^5 - 5*a0*a2^2*b1^4*y2 + 6*a0^2*a2^2*b1^4*y2 + 
         2*a0^3*a2^2*b1^4*y2 - 2*a2^3*b1^4*y2 + 6*a0*a2^3*b1^4*y2 - 
         4*a0^2*a2^3*b1^4*y2 - 2*a0^3*a2^3*b1^4*y2 + 2*a2^4*b1^4*y2 - 
         a0*a2^4*b1^4*y2 - 2*a0^2*a2^4*b1^4*y2 - 8*a0^2*a2^2*b1^5*y2 - 
         2*a0^3*a2^2*b1^5*y2 - 4*a0*a2^3*b1^5*y2 + 2*a0^2*a2^3*b1^5*y2 + 
         4*a0*a2^4*b1^5*y2 + 4*a0^2*a2*b1^4*y2^2 - 6*a0^3*a2*b1^4*y2^2 + 
         10*a0*a2^2*b1^4*y2^2 - 17*a0^2*a2^2*b1^4*y2^2 + 
         4*a0^3*a2^2*b1^4*y2^2 + a2^3*b1^4*y2^2 - 12*a0*a2^3*b1^4*y2^2 + 
         15*a0^2*a2^3*b1^4*y2^2 + 2*a0^3*a2^3*b1^4*y2^2 - a2^4*b1^4*y2^2 + 
         2*a0*a2^4*b1^4*y2^2 - 2*a0^2*a2^4*b1^4*y2^2 + 6*a0^3*a2*b1^5*y2^2 + 
         16*a0^2*a2^2*b1^5*y2^2 + 2*a0*a2^3*b1^5*y2^2 - 
         10*a0^2*a2^3*b1^5*y2^2 - 2*a0*a2^4*b1^5*y2^2 - 8*a0^2*a2*b1^4*y2^3 + 
         12*a0^3*a2*b1^4*y2^3 - 5*a0*a2^2*b1^4*y2^3 + 16*a0^2*a2^2*b1^4*
          y2^3 - 14*a0^3*a2^2*b1^4*y2^3 + 6*a0*a2^3*b1^4*y2^3 - 
         10*a0^2*a2^3*b1^4*y2^3 + 2*a0^3*a2^3*b1^4*y2^3 - a0*a2^4*b1^4*y2^3 + 
         2*a0^2*a2^4*b1^4*y2^3 - 12*a0^3*a2*b1^5*y2^3 - 
         8*a0^2*a2^2*b1^5*y2^3 + 6*a0^3*a2^2*b1^5*y2^3 + 
         6*a0^2*a2^3*b1^5*y2^3 + 4*a0^2*a2*b1^4*y2^4 - 6*a0^3*a2*b1^4*y2^4 - 
         5*a0^2*a2^2*b1^4*y2^4 + 8*a0^3*a2^2*b1^4*y2^4 + 
         a0^2*a2^3*b1^4*y2^4 - 2*a0^3*a2^3*b1^4*y2^4 + 6*a0^3*a2*b1^5*y2^4 - 
         4*a0^3*a2^2*b1^5*y2^4 - a2^3*b1^3*z1 - a0*a2^3*b1^3*z1 + 
         2*a0^2*a2^3*b1^3*z1 + a2^4*b1^3*z1 + a0*a2^4*b1^3*z1 - 
         2*a0^2*a2^4*b1^3*z1 - 4*a2^3*b1^4*z1 - 3*a0*a2^3*b1^4*z1 + 
         4*a0^2*a2^3*b1^4*z1 + 4*a2^4*b1^4*z1 + 4*a0*a2^4*b1^4*z1 - 
         6*a0^2*a2^4*b1^4*z1 - 6*a0*a2^3*b1^5*z1 - 6*a0^2*a2^3*b1^5*z1 + 
         6*a0*a2^4*b1^5*z1 - 2*a2^2*b1^3*y2*z1 + 16*a0*a2^2*b1^3*y2*z1 - 
         8*a0^2*a2^2*b1^3*y2*z1 - 4*a0^3*a2^2*b1^3*y2*z1 + 
         6*a2^3*b1^3*y2*z1 - 25*a0*a2^3*b1^3*y2*z1 + 9*a0^2*a2^3*b1^3*y2*z1 + 
         6*a0^3*a2^3*b1^3*y2*z1 - 4*a2^4*b1^3*y2*z1 + 9*a0*a2^4*b1^3*y2*z1 - 
         a0^2*a2^4*b1^3*y2*z1 - 2*a0^3*a2^4*b1^3*y2*z1 + 2*a2^2*b1^4*y2*z1 + 
         5*a0*a2^2*b1^4*y2*z1 + 4*a2^3*b1^4*y2*z1 + a0*a2^3*b1^4*y2*z1 - 
         7*a0^2*a2^3*b1^4*y2*z1 + 2*a0^3*a2^3*b1^4*y2*z1 - 
         6*a2^4*b1^4*y2*z1 - 9*a0*a2^4*b1^4*y2*z1 + 12*a0^2*a2^4*b1^4*y2*z1 + 
         4*a0*a2^2*b1^5*y2*z1 + 18*a0^2*a2^2*b1^5*y2*z1 + 
         4*a0^3*a2^2*b1^5*y2*z1 + 4*a0*a2^3*b1^5*y2*z1 - 
         8*a0*a2^4*b1^5*y2*z1 - 25*a0^2*a2*b1^3*y2^2*z1 + 
         18*a0^3*a2*b1^3*y2^2*z1 + 2*a2^2*b1^3*y2^2*z1 - 
         24*a0*a2^2*b1^3*y2^2*z1 + 65*a0^2*a2^2*b1^3*y2^2*z1 - 
         28*a0^3*a2^2*b1^3*y2^2*z1 - 5*a2^3*b1^3*y2^2*z1 + 
         37*a0*a2^3*b1^3*y2^2*z1 - 51*a0^2*a2^3*b1^3*y2^2*z1 + 
         10*a0^3*a2^3*b1^3*y2^2*z1 + 3*a2^4*b1^3*y2^2*z1 - 
         13*a0*a2^4*b1^3*y2^2*z1 + 11*a0^2*a2^4*b1^3*y2^2*z1 + 
         12*a0^2*a2*b1^4*y2^2*z1 - 12*a0^3*a2*b1^4*y2^2*z1 - 
         2*a2^2*b1^4*y2^2*z1 - 12*a0*a2^2*b1^4*y2^2*z1 - 
         21*a0^2*a2^2*b1^4*y2^2*z1 + 18*a0^3*a2^2*b1^4*y2^2*z1 + 
         11*a0*a2^3*b1^4*y2^2*z1 + 11*a0^2*a2^3*b1^4*y2^2*z1 - 
         12*a0^3*a2^3*b1^4*y2^2*z1 + 2*a2^4*b1^4*y2^2*z1 + 
         4*a0*a2^4*b1^4*y2^2*z1 - 5*a0^2*a2^4*b1^4*y2^2*z1 - 
         7*a0^2*a2*b1^5*y2^2*z1 - 6*a0^3*a2*b1^5*y2^2*z1 - 
         4*a0*a2^2*b1^5*y2^2*z1 - 22*a0^2*a2^2*b1^5*y2^2*z1 - 
         6*a0^3*a2^2*b1^5*y2^2*z1 + 2*a0*a2^3*b1^5*y2^2*z1 + 
         11*a0^2*a2^3*b1^5*y2^2*z1 + 2*a0*a2^4*b1^5*y2^2*z1 + 
         6*a0^2*b1^3*y2^3*z1 - a0^3*b1^3*y2^3*z1 + 19*a0^2*a2*b1^3*y2^3*z1 - 
         25*a0^3*a2*b1^3*y2^3*z1 + 8*a0*a2^2*b1^3*y2^3*z1 - 
         59*a0^2*a2^2*b1^3*y2^3*z1 + 45*a0^3*a2^2*b1^3*y2^3*z1 - 
         11*a0*a2^3*b1^3*y2^3*z1 + 42*a0^2*a2^3*b1^3*y2^3*z1 - 
         21*a0^3*a2^3*b1^3*y2^3*z1 + 3*a0*a2^4*b1^3*y2^3*z1 - 
         8*a0^2*a2^4*b1^3*y2^3*z1 + 2*a0^3*a2^4*b1^3*y2^3*z1 - 
         6*a0^2*b1^4*y2^3*z1 + 2*a0^3*b1^4*y2^3*z1 + 11*a0^3*a2*b1^4*y2^3*
          z1 + 7*a0*a2^2*b1^4*y2^3*z1 + 13*a0^2*a2^2*b1^4*y2^3*z1 - 
         16*a0^3*a2^2*b1^4*y2^3*z1 - 9*a0*a2^3*b1^4*y2^3*z1 - 
         7*a0^2*a2^3*b1^4*y2^3*z1 + 9*a0^3*a2^3*b1^4*y2^3*z1 + 
         a0*a2^4*b1^4*y2^3*z1 - a0^2*a2^4*b1^4*y2^3*z1 - a0^3*b1^5*y2^3*z1 + 
         7*a0^2*a2*b1^5*y2^3*z1 + 14*a0^3*a2*b1^5*y2^3*z1 + 
         4*a0^2*a2^2*b1^5*y2^3*z1 - a0^3*a2^2*b1^5*y2^3*z1 - 
         5*a0^2*a2^3*b1^5*y2^3*z1 - 6*a0^2*b1^3*y2^4*z1 + a0^3*b1^3*y2^4*z1 + 
         6*a0^2*a2*b1^3*y2^4*z1 + 7*a0^3*a2*b1^3*y2^4*z1 + 
         2*a0^2*a2^2*b1^3*y2^4*z1 - 13*a0^3*a2^2*b1^3*y2^4*z1 - 
         2*a0^2*a2^3*b1^3*y2^4*z1 + 5*a0^3*a2^3*b1^3*y2^4*z1 + 
         6*a0^2*b1^4*y2^4*z1 - 2*a0^3*b1^4*y2^4*z1 - 12*a0^2*a2*b1^4*y2^4*
          z1 + a0^3*a2*b1^4*y2^4*z1 + 8*a0^2*a2^2*b1^4*y2^4*z1 - 
         2*a0^3*a2^2*b1^4*y2^4*z1 - a0^2*a2^3*b1^4*y2^4*z1 + 
         a0^3*a2^3*b1^4*y2^4*z1 + a0^3*b1^5*y2^4*z1 - 8*a0^3*a2*b1^5*y2^4*
          z1 + 3*a0^3*a2^2*b1^5*y2^4*z1 + 4*a2^3*b1^3*z1^2 + 
         6*a0*a2^3*b1^3*z1^2 - 6*a0^2*a2^3*b1^3*z1^2 - 4*a2^4*b1^3*z1^2 - 
         6*a0*a2^4*b1^3*z1^2 + 6*a0^2*a2^4*b1^3*z1^2 + 6*a2^3*b1^4*z1^2 + 
         8*a0*a2^3*b1^4*z1^2 - 6*a2^4*b1^4*z1^2 - 12*a0*a2^4*b1^4*z1^2 + 
         6*a0^2*a2^4*b1^4*z1^2 + 6*a0*a2^3*b1^5*z1^2 + 6*a0^2*a2^3*b1^5*
          z1^2 - 6*a0*a2^4*b1^5*z1^2 + 2*a2^2*b1^2*y2*z1^2 - 
         8*a0*a2^2*b1^2*y2*z1^2 + 2*a0^2*a2^2*b1^2*y2*z1^2 + 
         2*a0^3*a2^2*b1^2*y2*z1^2 - 4*a2^3*b1^2*y2*z1^2 + 
         16*a0*a2^3*b1^2*y2*z1^2 - 4*a0^2*a2^3*b1^2*y2*z1^2 - 
         4*a0^3*a2^3*b1^2*y2*z1^2 + 2*a2^4*b1^2*y2*z1^2 - 
         8*a0*a2^4*b1^2*y2*z1^2 + 2*a0^2*a2^4*b1^2*y2*z1^2 + 
         2*a0^3*a2^4*b1^2*y2*z1^2 + 4*a2^2*b1^3*y2*z1^2 - 
         40*a0*a2^2*b1^3*y2*z1^2 + 8*a0^2*a2^2*b1^3*y2*z1^2 + 
         6*a0^3*a2^2*b1^3*y2*z1^2 - 16*a2^3*b1^3*y2*z1^2 + 
         55*a0*a2^3*b1^3*y2*z1^2 + a0^2*a2^3*b1^3*y2*z1^2 - 
         10*a0^3*a2^3*b1^3*y2*z1^2 + 12*a2^4*b1^3*y2*z1^2 - 
         15*a0*a2^4*b1^3*y2*z1^2 - 9*a0^2*a2^4*b1^3*y2*z1^2 + 
         4*a0^3*a2^4*b1^3*y2*z1^2 - 6*a2^2*b1^4*y2*z1^2 + 
         6*a0*a2^2*b1^4*y2*z1^2 - 18*a0^2*a2^2*b1^4*y2*z1^2 - 
         6*a0^3*a2^2*b1^4*y2*z1^2 - 15*a0*a2^3*b1^4*y2*z1^2 + 
         21*a0^2*a2^3*b1^4*y2*z1^2 + 2*a0^3*a2^3*b1^4*y2*z1^2 + 
         6*a2^4*b1^4*y2*z1^2 + 21*a0*a2^4*b1^4*y2*z1^2 - 
         18*a0^2*a2^4*b1^4*y2*z1^2 - 8*a0*a2^2*b1^5*y2*z1^2 - 
         12*a0^2*a2^2*b1^5*y2*z1^2 - 2*a0^3*a2^2*b1^5*y2*z1^2 + 
         4*a0*a2^3*b1^5*y2*z1^2 - 6*a0^2*a2^3*b1^5*y2*z1^2 + 
         4*a0*a2^4*b1^5*y2*z1^2 + a2*b1^2*y2^2*z1^2 - 12*a0*a2*b1^2*y2^2*
          z1^2 + 36*a0^2*a2*b1^2*y2^2*z1^2 - 18*a0^3*a2*b1^2*y2^2*z1^2 - 
         5*a2^2*b1^2*y2^2*z1^2 + 44*a0*a2^2*b1^2*y2^2*z1^2 - 
         96*a0^2*a2^2*b1^2*y2^2*z1^2 + 42*a0^3*a2^2*b1^2*y2^2*z1^2 + 
         7*a2^3*b1^2*y2^2*z1^2 - 52*a0*a2^3*b1^2*y2^2*z1^2 + 
         84*a0^2*a2^3*b1^2*y2^2*z1^2 - 30*a0^3*a2^3*b1^2*y2^2*z1^2 - 
         3*a2^4*b1^2*y2^2*z1^2 + 20*a0*a2^4*b1^2*y2^2*z1^2 - 
         24*a0^2*a2^4*b1^2*y2^2*z1^2 + 6*a0^3*a2^4*b1^2*y2^2*z1^2 - 
         2*a2*b1^3*y2^2*z1^2 + 26*a0*a2*b1^3*y2^2*z1^2 + 
         5*a0^2*a2*b1^3*y2^2*z1^2 + 2*a2^2*b1^3*y2^2*z1^2 - 
         6*a0*a2^2*b1^3*y2^2*z1^2 - 17*a0^2*a2^2*b1^3*y2^2*z1^2 - 
         12*a0^3*a2^2*b1^3*y2^2*z1^2 + 6*a2^3*b1^3*y2^2*z1^2 - 
         34*a0*a2^3*b1^3*y2^2*z1^2 + 7*a0^2*a2^3*b1^3*y2^2*z1^2 + 
         18*a0^3*a2^3*b1^3*y2^2*z1^2 - 6*a2^4*b1^3*y2^2*z1^2 + 
         14*a0*a2^4*b1^3*y2^2*z1^2 + 5*a0^2*a2^4*b1^3*y2^2*z1^2 - 
         6*a0^3*a2^4*b1^3*y2^2*z1^2 + a2*b1^4*y2^2*z1^2 - 
         16*a0*a2*b1^4*y2^2*z1^2 - 6*a0^2*a2*b1^4*y2^2*z1^2 + 
         18*a0^3*a2*b1^4*y2^2*z1^2 + 3*a2^2*b1^4*y2^2*z1^2 + 
         20*a0*a2^2*b1^4*y2^2*z1^2 + 21*a0^2*a2^2*b1^4*y2^2*z1^2 - 
         12*a0^3*a2^2*b1^4*y2^2*z1^2 - 3*a2^3*b1^4*y2^2*z1^2 - 
         10*a0*a2^3*b1^4*y2^2*z1^2 - 13*a0^2*a2^3*b1^4*y2^2*z1^2 + 
         6*a0^3*a2^3*b1^4*y2^2*z1^2 - a2^4*b1^4*y2^2*z1^2 - 
         6*a0*a2^4*b1^4*y2^2*z1^2 + 7*a0^2*a2^4*b1^4*y2^2*z1^2 + 
         2*a0*a2*b1^5*y2^2*z1^2 + 5*a0^2*a2*b1^5*y2^2*z1^2 + 
         2*a0*a2^2*b1^5*y2^2*z1^2 + 14*a0^2*a2^2*b1^5*y2^2*z1^2 + 
         6*a0^3*a2^2*b1^5*y2^2*z1^2 - 4*a0*a2^3*b1^5*y2^2*z1^2 - 
         a0^2*a2^3*b1^5*y2^2*z1^2 + 5*a0*b1^2*y2^3*z1^2 - 
         11*a0^2*b1^2*y2^3*z1^2 + a0^3*b1^2*y2^3*z1^2 - 12*a0*a2*b1^2*y2^3*
          z1^2 + 2*a0^2*a2*b1^2*y2^3*z1^2 + 16*a0^3*a2*b1^2*y2^3*z1^2 + 
         6*a0*a2^2*b1^2*y2^3*z1^2 + 40*a0^2*a2^2*b1^2*y2^3*z1^2 - 
         40*a0^3*a2^2*b1^2*y2^3*z1^2 + 4*a0*a2^3*b1^2*y2^3*z1^2 - 
         42*a0^2*a2^3*b1^2*y2^3*z1^2 + 28*a0^3*a2^3*b1^2*y2^3*z1^2 - 
         3*a0*a2^4*b1^2*y2^3*z1^2 + 11*a0^2*a2^4*b1^2*y2^3*z1^2 - 
         5*a0^3*a2^4*b1^2*y2^3*z1^2 - 10*a0*b1^3*y2^3*z1^2 - 
         a0^2*b1^3*y2^3*z1^2 + 14*a0*a2*b1^3*y2^3*z1^2 - 
         22*a0^2*a2*b1^3*y2^3*z1^2 + 9*a0^3*a2*b1^3*y2^3*z1^2 - 
         14*a0*a2^2*b1^3*y2^3*z1^2 + 48*a0^2*a2^2*b1^3*y2^3*z1^2 - 
         13*a0^3*a2^2*b1^3*y2^3*z1^2 + 13*a0*a2^3*b1^3*y2^3*z1^2 - 
         29*a0^2*a2^3*b1^3*y2^3*z1^2 + 5*a0^3*a2^3*b1^3*y2^3*z1^2 - 
         3*a0*a2^4*b1^3*y2^3*z1^2 + 4*a0^2*a2^4*b1^3*y2^3*z1^2 - 
         a0^3*a2^4*b1^3*y2^3*z1^2 + 5*a0*b1^4*y2^3*z1^2 + 
         11*a0^2*b1^4*y2^3*z1^2 - 3*a0^3*b1^4*y2^3*z1^2 - 
         2*a0*a2*b1^4*y2^3*z1^2 + 4*a0^2*a2*b1^4*y2^3*z1^2 - 
         21*a0^3*a2*b1^4*y2^3*z1^2 - 2*a0*a2^2*b1^4*y2^3*z1^2 - 
         21*a0^2*a2^2*b1^4*y2^3*z1^2 + 21*a0^3*a2^2*b1^4*y2^3*z1^2 + 
         3*a0*a2^3*b1^4*y2^3*z1^2 + 9*a0^2*a2^3*b1^4*y2^3*z1^2 - 
         9*a0^3*a2^3*b1^4*y2^3*z1^2 + a0^2*b1^5*y2^3*z1^2 + 
         2*a0^3*b1^5*y2^3*z1^2 - 8*a0^2*a2*b1^5*y2^3*z1^2 - 
         4*a0^3*a2*b1^5*y2^3*z1^2 + a0^2*a2^2*b1^5*y2^3*z1^2 - 
         4*a0^3*a2^2*b1^5*y2^3*z1^2 + 5*a0^2*b1^2*y2^4*z1^2 - 
         9*a0^2*a2*b1^2*y2^4*z1^2 - 4*a0^3*a2*b1^2*y2^4*z1^2 + 
         3*a0^2*a2^2*b1^2*y2^4*z1^2 + 8*a0^3*a2^2*b1^2*y2^4*z1^2 + 
         a0^2*a2^3*b1^2*y2^4*z1^2 - 4*a0^3*a2^3*b1^2*y2^4*z1^2 + 
         8*a0^2*b1^3*y2^4*z1^2 - 2*a0^3*b1^3*y2^4*z1^2 - 
         10*a0^2*a2*b1^3*y2^4*z1^2 + 4*a0^3*a2^2*b1^3*y2^4*z1^2 + 
         2*a0^2*a2^3*b1^3*y2^4*z1^2 - 2*a0^3*a2^3*b1^3*y2^4*z1^2 - 
         13*a0^2*b1^4*y2^4*z1^2 + 4*a0^3*b1^4*y2^4*z1^2 + 
         13*a0^2*a2*b1^4*y2^4*z1^2 - 3*a0^2*a2^2*b1^4*y2^4*z1^2 - 
         2*a0^3*b1^5*y2^4*z1^2 + 4*a0^3*a2*b1^5*y2^4*z1^2 - 
         6*a2^3*b1^3*z1^3 - 12*a0*a2^3*b1^3*z1^3 + 6*a0^2*a2^3*b1^3*z1^3 + 
         6*a2^4*b1^3*z1^3 + 12*a0*a2^4*b1^3*z1^3 - 6*a0^2*a2^4*b1^3*z1^3 - 
         4*a2^3*b1^4*z1^3 - 6*a0*a2^3*b1^4*z1^3 - 4*a0^2*a2^3*b1^4*z1^3 + 
         4*a2^4*b1^4*z1^3 + 12*a0*a2^4*b1^4*z1^3 - 2*a0^2*a2^4*b1^4*z1^3 - 
         2*a0*a2^3*b1^5*z1^3 - 2*a0^2*a2^3*b1^5*z1^3 + 2*a0*a2^4*b1^5*z1^3 - 
         6*a2^2*b1^2*y2*z1^3 + 20*a0*a2^2*b1^2*y2*z1^3 - 
         4*a0^3*a2^2*b1^2*y2*z1^3 + 12*a2^3*b1^2*y2*z1^3 - 
         40*a0*a2^3*b1^2*y2*z1^3 + 8*a0^3*a2^3*b1^2*y2*z1^3 - 
         6*a2^4*b1^2*y2*z1^3 + 20*a0*a2^4*b1^2*y2*z1^3 - 
         4*a0^3*a2^4*b1^2*y2*z1^3 + 36*a0*a2^2*b1^3*y2*z1^3 + 
         6*a0^2*a2^2*b1^3*y2*z1^3 + 12*a2^3*b1^3*y2*z1^3 - 
         39*a0*a2^3*b1^3*y2*z1^3 - 27*a0^2*a2^3*b1^3*y2*z1^3 + 
         2*a0^3*a2^3*b1^3*y2*z1^3 - 12*a2^4*b1^3*y2*z1^3 + 
         3*a0*a2^4*b1^3*y2*z1^3 + 21*a0^2*a2^4*b1^3*y2*z1^3 - 
         2*a0^3*a2^4*b1^3*y2*z1^3 + 6*a2^2*b1^4*y2*z1^3 - 
         10*a0*a2^2*b1^4*y2*z1^3 + 12*a0^2*a2^2*b1^4*y2*z1^3 + 
         4*a0^3*a2^2*b1^4*y2*z1^3 - 4*a2^3*b1^4*y2*z1^3 + 
         3*a0*a2^3*b1^4*y2*z1^3 - 5*a0^2*a2^3*b1^4*y2*z1^3 - 
         2*a0^3*a2^3*b1^4*y2*z1^3 - 2*a2^4*b1^4*y2*z1^3 - 
         11*a0*a2^4*b1^4*y2*z1^3 + 8*a0^2*a2^4*b1^4*y2*z1^3 + 
         4*a0*a2^2*b1^5*y2*z1^3 + 2*a0^2*a2^2*b1^5*y2*z1^3 - 
         4*a0*a2^3*b1^5*y2*z1^3 + 4*a0^2*a2^3*b1^5*y2*z1^3 - 
         a2*b1*y2^2*z1^3 + 9*a0*a2*b1*y2^2*z1^3 - 15*a0^2*a2*b1*y2^2*z1^3 + 
         6*a0^3*a2*b1*y2^2*z1^3 + 3*a2^2*b1*y2^2*z1^3 - 27*a0*a2^2*b1*y2^2*
          z1^3 + 45*a0^2*a2^2*b1*y2^2*z1^3 - 18*a0^3*a2^2*b1*y2^2*z1^3 - 
         3*a2^3*b1*y2^2*z1^3 + 27*a0*a2^3*b1*y2^2*z1^3 - 
         45*a0^2*a2^3*b1*y2^2*z1^3 + 18*a0^3*a2^3*b1*y2^2*z1^3 + 
         a2^4*b1*y2^2*z1^3 - 9*a0*a2^4*b1*y2^2*z1^3 + 15*a0^2*a2^4*b1*y2^2*
          z1^3 - 6*a0^3*a2^4*b1*y2^2*z1^3 + 5*a0*a2*b1^2*y2^2*z1^3 - 
         38*a0^2*a2*b1^2*y2^2*z1^3 + 12*a0^3*a2*b1^2*y2^2*z1^3 + 
         6*a2^2*b1^2*y2^2*z1^3 - 42*a0*a2^2*b1^2*y2^2*z1^3 + 
         97*a0^2*a2^2*b1^2*y2^2*z1^3 - 24*a0^3*a2^2*b1^2*y2^2*z1^3 - 
         12*a2^3*b1^2*y2^2*z1^3 + 69*a0*a2^3*b1^2*y2^2*z1^3 - 
         80*a0^2*a2^3*b1^2*y2^2*z1^3 + 12*a0^3*a2^3*b1^2*y2^2*z1^3 + 
         6*a2^4*b1^2*y2^2*z1^3 - 32*a0*a2^4*b1^2*y2^2*z1^3 + 
         21*a0^2*a2^4*b1^2*y2^2*z1^3 + 3*a2*b1^3*y2^2*z1^3 - 
         39*a0*a2*b1^3*y2^2*z1^3 + 15*a0^2*a2*b1^3*y2^2*z1^3 - 
         18*a0^3*a2*b1^3*y2^2*z1^3 - 9*a2^2*b1^3*y2^2*z1^3 + 
         47*a0*a2^2*b1^3*y2^2*z1^3 - 30*a0^2*a2^2*b1^3*y2^2*z1^3 + 
         36*a0^3*a2^2*b1^3*y2^2*z1^3 + 3*a2^3*b1^3*y2^2*z1^3 - 
         7*a0*a2^3*b1^3*y2^2*z1^3 + 31*a0^2*a2^3*b1^3*y2^2*z1^3 - 
         24*a0^3*a2^3*b1^3*y2^2*z1^3 + 3*a2^4*b1^3*y2^2*z1^3 - 
         a0*a2^4*b1^3*y2^2*z1^3 - 16*a0^2*a2^4*b1^3*y2^2*z1^3 + 
         6*a0^3*a2^4*b1^3*y2^2*z1^3 - 2*a2*b1^4*y2^2*z1^3 + 
         27*a0*a2*b1^4*y2^2*z1^3 - 4*a0^2*a2*b1^4*y2^2*z1^3 - 
         20*a0*a2^2*b1^4*y2^2*z1^3 + 8*a0^2*a2^2*b1^4*y2^2*z1^3 - 
         10*a0^3*a2^2*b1^4*y2^2*z1^3 + 2*a2^3*b1^4*y2^2*z1^3 + 
         11*a0*a2^3*b1^4*y2^2*z1^3 - 13*a0^2*a2^3*b1^4*y2^2*z1^3 + 
         4*a0^3*a2^3*b1^4*y2^2*z1^3 - 2*a0*a2*b1^5*y2^2*z1^3 + 
         2*a0^2*a2*b1^5*y2^2*z1^3 + 2*a0*a2^2*b1^5*y2^2*z1^3 - 
         8*a0^2*a2^2*b1^5*y2^2*z1^3 - 4*a0*b1*y2^3*z1^3 + 
         4*a0^2*b1*y2^3*z1^3 + a0^3*b1*y2^3*z1^3 + 11*a0*a2*b1*y2^3*z1^3 - 
         6*a0^2*a2*b1*y2^3*z1^3 - 7*a0^3*a2*b1*y2^3*z1^3 - 
         9*a0*a2^2*b1*y2^3*z1^3 - 6*a0^2*a2^2*b1*y2^3*z1^3 + 
         15*a0^3*a2^2*b1*y2^3*z1^3 + a0*a2^3*b1*y2^3*z1^3 + 
         14*a0^2*a2^3*b1*y2^3*z1^3 - 13*a0^3*a2^3*b1*y2^3*z1^3 + 
         a0*a2^4*b1*y2^3*z1^3 - 6*a0^2*a2^4*b1*y2^3*z1^3 + 
         4*a0^3*a2^4*b1*y2^3*z1^3 - 3*a0*b1^2*y2^3*z1^3 + 
         20*a0^2*b1^2*y2^3*z1^3 - 6*a0^3*b1^2*y2^3*z1^3 + 
         13*a0*a2*b1^2*y2^3*z1^3 - 27*a0^2*a2*b1^2*y2^3*z1^3 + 
         3*a0^3*a2*b1^2*y2^3*z1^3 - 14*a0*a2^2*b1^2*y2^3*z1^3 - 
         11*a0^2*a2^2*b1^2*y2^3*z1^3 + 14*a0^3*a2^2*b1^2*y2^3*z1^3 + 
         a0*a2^3*b1^2*y2^3*z1^3 + 23*a0^2*a2^3*b1^2*y2^3*z1^3 - 
         13*a0^3*a2^3*b1^2*y2^3*z1^3 + 3*a0*a2^4*b1^2*y2^3*z1^3 - 
         5*a0^2*a2^4*b1^2*y2^3*z1^3 + 2*a0^3*a2^4*b1^2*y2^3*z1^3 + 
         18*a0*b1^3*y2^3*z1^3 - 18*a0^2*b1^3*y2^3*z1^3 + 
         9*a0^3*b1^3*y2^3*z1^3 - 29*a0*a2*b1^3*y2^3*z1^3 + 
         34*a0^2*a2*b1^3*y2^3*z1^3 - 6*a0^3*a2*b1^3*y2^3*z1^3 + 
         13*a0*a2^2*b1^3*y2^3*z1^3 - 25*a0^2*a2^2*b1^3*y2^3*z1^3 - 
         9*a0^3*a2^2*b1^3*y2^3*z1^3 - 2*a0*a2^3*b1^3*y2^3*z1^3 + 
         9*a0^2*a2^3*b1^3*y2^3*z1^3 + 6*a0^3*a2^3*b1^3*y2^3*z1^3 - 
         11*a0*b1^4*y2^3*z1^3 - 4*a0^2*b1^4*y2^3*z1^3 - 
         4*a0^3*b1^4*y2^3*z1^3 + 5*a0*a2*b1^4*y2^3*z1^3 - 
         9*a0^2*a2*b1^4*y2^3*z1^3 + 10*a0^3*a2*b1^4*y2^3*z1^3 + 
         10*a0^2*a2^2*b1^4*y2^3*z1^3 - 2*a0^2*b1^5*y2^3*z1^3 + 
         4*a0^2*a2*b1^5*y2^3*z1^3 - a0^3*b1*y2^4*z1^3 + 
         3*a0^3*a2*b1*y2^4*z1^3 - 3*a0^3*a2^2*b1*y2^4*z1^3 + 
         a0^3*a2^3*b1*y2^4*z1^3 - 10*a0^2*b1^2*y2^4*z1^3 + 
         4*a0^3*b1^2*y2^4*z1^3 + 19*a0^2*a2*b1^2*y2^4*z1^3 - 
         7*a0^3*a2*b1^2*y2^4*z1^3 - 8*a0^2*a2^2*b1^2*y2^4*z1^3 + 
         2*a0^3*a2^2*b1^2*y2^4*z1^3 - a0^2*a2^3*b1^2*y2^4*z1^3 + 
         a0^3*a2^3*b1^2*y2^4*z1^3 + 2*a0^2*b1^3*y2^4*z1^3 - 
         5*a0^3*b1^3*y2^4*z1^3 + 8*a0^3*a2*b1^3*y2^4*z1^3 - 
         2*a0^2*a2^2*b1^3*y2^4*z1^3 - 3*a0^3*a2^2*b1^3*y2^4*z1^3 + 
         8*a0^2*b1^4*y2^4*z1^3 + 2*a0^3*b1^4*y2^4*z1^3 - 
         5*a0^2*a2*b1^4*y2^4*z1^3 - 4*a0^3*a2*b1^4*y2^4*z1^3 + 
         4*a2^3*b1^3*z1^4 + 10*a0*a2^3*b1^3*z1^4 - 2*a0^2*a2^3*b1^3*z1^4 - 
         4*a2^4*b1^3*z1^4 - 10*a0*a2^4*b1^3*z1^4 + 2*a0^2*a2^4*b1^3*z1^4 + 
         a2^3*b1^4*z1^4 + 2*a0^2*a2^3*b1^4*z1^4 - a2^4*b1^4*z1^4 - 
         4*a0*a2^4*b1^4*z1^4 + 6*a2^2*b1^2*y2*z1^4 - 16*a0*a2^2*b1^2*y2*
          z1^4 - 6*a0^2*a2^2*b1^2*y2*z1^4 + 2*a0^3*a2^2*b1^2*y2*z1^4 - 
         12*a2^3*b1^2*y2*z1^4 + 32*a0*a2^3*b1^2*y2*z1^4 + 
         12*a0^2*a2^3*b1^2*y2*z1^4 - 4*a0^3*a2^3*b1^2*y2*z1^4 + 
         6*a2^4*b1^2*y2*z1^4 - 16*a0*a2^4*b1^2*y2*z1^4 - 
         6*a0^2*a2^4*b1^2*y2*z1^4 + 2*a0^3*a2^4*b1^2*y2*z1^4 - 
         4*a2^2*b1^3*y2*z1^4 - 16*a0*a2^2*b1^3*y2*z1^4 - 
         4*a0^2*a2^2*b1^3*y2*z1^4 - 2*a0^3*a2^2*b1^3*y2*z1^4 + 
         13*a0*a2^3*b1^3*y2*z1^4 + 15*a0^2*a2^3*b1^3*y2*z1^4 + 
         2*a0^3*a2^3*b1^3*y2*z1^4 + 4*a2^4*b1^3*y2*z1^4 + 
         3*a0*a2^4*b1^3*y2*z1^4 - 11*a0^2*a2^4*b1^3*y2*z1^4 - 
         2*a2^2*b1^4*y2*z1^4 + 7*a0*a2^2*b1^4*y2*z1^4 + 2*a2^3*b1^4*y2*z1^4 + 
         5*a0*a2^3*b1^4*y2*z1^4 - 5*a0^2*a2^3*b1^4*y2*z1^4 + 
         2*a2*b1*y2^2*z1^4 - 16*a0*a2*b1*y2^2*z1^4 + 21*a0^2*a2*b1*y2^2*
          z1^4 - 6*a0^3*a2*b1*y2^2*z1^4 - 6*a2^2*b1*y2^2*z1^4 + 
         48*a0*a2^2*b1*y2^2*z1^4 - 63*a0^2*a2^2*b1*y2^2*z1^4 + 
         18*a0^3*a2^2*b1*y2^2*z1^4 + 6*a2^3*b1*y2^2*z1^4 - 
         48*a0*a2^3*b1*y2^2*z1^4 + 63*a0^2*a2^3*b1*y2^2*z1^4 - 
         18*a0^3*a2^3*b1*y2^2*z1^4 - 2*a2^4*b1*y2^2*z1^4 + 
         16*a0*a2^4*b1*y2^2*z1^4 - 21*a0^2*a2^4*b1*y2^2*z1^4 + 
         6*a0^3*a2^4*b1*y2^2*z1^4 - 3*a2*b1^2*y2^2*z1^4 + 
         18*a0*a2*b1^2*y2^2*z1^4 + 4*a0^2*a2*b1^2*y2^2*z1^4 + 
         6*a0^3*a2*b1^2*y2^2*z1^4 + 3*a2^2*b1^2*y2^2*z1^4 - 
         24*a0*a2^2*b1^2*y2^2*z1^4 - 5*a0^2*a2^2*b1^2*y2^2*z1^4 - 
         18*a0^3*a2^2*b1^2*y2^2*z1^4 + 3*a2^3*b1^2*y2^2*z1^4 - 
         6*a0*a2^3*b1^2*y2^2*z1^4 - 2*a0^2*a2^3*b1^2*y2^2*z1^4 + 
         18*a0^3*a2^3*b1^2*y2^2*z1^4 - 3*a2^4*b1^2*y2^2*z1^4 + 
         12*a0*a2^4*b1^2*y2^2*z1^4 + 3*a0^2*a2^4*b1^2*y2^2*z1^4 - 
         6*a0^3*a2^4*b1^2*y2^2*z1^4 + 12*a0*a2*b1^3*y2^2*z1^4 + 
         a0^2*a2*b1^3*y2^2*z1^4 + 4*a2^2*b1^3*y2^2*z1^4 - 
         16*a0*a2^2*b1^3*y2^2*z1^4 - 14*a0^2*a2^2*b1^3*y2^2*z1^4 + 
         4*a0^3*a2^2*b1^3*y2^2*z1^4 - 4*a2^3*b1^3*y2^2*z1^4 + 
         4*a0*a2^3*b1^3*y2^2*z1^4 + 13*a0^2*a2^3*b1^3*y2^2*z1^4 - 
         4*a0^3*a2^3*b1^3*y2^2*z1^4 + a2*b1^4*y2^2*z1^4 - 
         14*a0*a2*b1^4*y2^2*z1^4 - 6*a0^2*a2*b1^4*y2^2*z1^4 - 
         a2^2*b1^4*y2^2*z1^4 + 2*a0*a2^2*b1^4*y2^2*z1^4 + 
         9*a0^2*a2^2*b1^4*y2^2*z1^4 + a0^2*y2^3*z1^4 - a0^3*y2^3*z1^4 - 
         4*a0^2*a2*y2^3*z1^4 + 4*a0^3*a2*y2^3*z1^4 + 6*a0^2*a2^2*y2^3*z1^4 - 
         6*a0^3*a2^2*y2^3*z1^4 - 4*a0^2*a2^3*y2^3*z1^4 + 
         4*a0^3*a2^3*y2^3*z1^4 + a0^2*a2^4*y2^3*z1^4 - a0^3*a2^4*y2^3*z1^4 + 
         8*a0*b1*y2^3*z1^4 - 13*a0^2*b1*y2^3*z1^4 + 4*a0^3*b1*y2^3*z1^4 - 
         23*a0*a2*b1*y2^3*z1^4 + 37*a0^2*a2*b1*y2^3*z1^4 - 
         11*a0^3*a2*b1*y2^3*z1^4 + 21*a0*a2^2*b1*y2^3*z1^4 - 
         33*a0^2*a2^2*b1*y2^3*z1^4 + 9*a0^3*a2^2*b1*y2^3*z1^4 - 
         5*a0*a2^3*b1*y2^3*z1^4 + 7*a0^2*a2^3*b1*y2^3*z1^4 - 
         a0^3*a2^3*b1*y2^3*z1^4 - a0*a2^4*b1*y2^3*z1^4 + 
         2*a0^2*a2^4*b1*y2^3*z1^4 - a0^3*a2^4*b1*y2^3*z1^4 - 
         9*a0*b1^2*y2^3*z1^4 + 3*a0^2*b1^2*y2^3*z1^4 - 5*a0^3*b1^2*y2^3*
          z1^4 + 13*a0*a2*b1^2*y2^3*z1^4 - 15*a0^2*a2*b1^2*y2^3*z1^4 + 
         13*a0^3*a2*b1^2*y2^3*z1^4 + a0*a2^2*b1^2*y2^3*z1^4 + 
         21*a0^2*a2^2*b1^2*y2^3*z1^4 - 11*a0^3*a2^2*b1^2*y2^3*z1^4 - 
         5*a0*a2^3*b1^2*y2^3*z1^4 - 9*a0^2*a2^3*b1^2*y2^3*z1^4 + 
         3*a0^3*a2^3*b1^2*y2^3*z1^4 - 6*a0*b1^3*y2^3*z1^4 + 
         5*a0^2*b1^3*y2^3*z1^4 + 2*a0^3*b1^3*y2^3*z1^4 + 
         13*a0*a2*b1^3*y2^3*z1^4 + a0^2*a2*b1^3*y2^3*z1^4 - 
         6*a0^3*a2*b1^3*y2^3*z1^4 - 7*a0*a2^2*b1^3*y2^3*z1^4 - 
         6*a0^2*a2^2*b1^3*y2^3*z1^4 + 4*a0^3*a2^2*b1^3*y2^3*z1^4 + 
         7*a0*b1^4*y2^3*z1^4 + 4*a0^2*b1^4*y2^3*z1^4 - 3*a0*a2*b1^4*y2^3*
          z1^4 - 3*a0^2*a2*b1^4*y2^3*z1^4 + 5*a0^2*b1^2*y2^4*z1^4 - 
         10*a0^2*a2*b1^2*y2^4*z1^4 + 5*a0^2*a2^2*b1^2*y2^4*z1^4 - 
         4*a0^2*b1^3*y2^4*z1^4 + 4*a0^2*a2*b1^3*y2^4*z1^4 - 
         a0^2*b1^4*y2^4*z1^4 - a2^3*b1^3*z1^5 - 3*a0*a2^3*b1^3*z1^5 + 
         a2^4*b1^3*z1^5 + 3*a0*a2^4*b1^3*z1^5 + a0*a2^3*b1^4*z1^5 - 
         2*a2^2*b1^2*y2*z1^5 + 4*a0*a2^2*b1^2*y2*z1^5 + 4*a0^2*a2^2*b1^2*y2*
          z1^5 + 4*a2^3*b1^2*y2*z1^5 - 8*a0*a2^3*b1^2*y2*z1^5 - 
         8*a0^2*a2^3*b1^2*y2*z1^5 - 2*a2^4*b1^2*y2*z1^5 + 
         4*a0*a2^4*b1^2*y2*z1^5 + 4*a0^2*a2^4*b1^2*y2*z1^5 + 
         2*a2^2*b1^3*y2*z1^5 + 4*a0*a2^2*b1^3*y2*z1^5 - 2*a0^2*a2^2*b1^3*y2*
          z1^5 - 2*a2^3*b1^3*y2*z1^5 - 4*a0*a2^3*b1^3*y2*z1^5 + 
         2*a0^2*a2^3*b1^3*y2*z1^5 - 3*a0*a2^2*b1^4*y2*z1^5 - 
         a2*b1*y2^2*z1^5 + 7*a0*a2*b1*y2^2*z1^5 - 6*a0^2*a2*b1*y2^2*z1^5 + 
         3*a2^2*b1*y2^2*z1^5 - 21*a0*a2^2*b1*y2^2*z1^5 + 
         18*a0^2*a2^2*b1*y2^2*z1^5 - 3*a2^3*b1*y2^2*z1^5 + 
         21*a0*a2^3*b1*y2^2*z1^5 - 18*a0^2*a2^3*b1*y2^2*z1^5 + 
         a2^4*b1*y2^2*z1^5 - 7*a0*a2^4*b1*y2^2*z1^5 + 6*a0^2*a2^4*b1*y2^2*
          z1^5 + 2*a2*b1^2*y2^2*z1^5 - 11*a0*a2*b1^2*y2^2*z1^5 - 
         2*a0^2*a2*b1^2*y2^2*z1^5 - 4*a2^2*b1^2*y2^2*z1^5 + 
         22*a0*a2^2*b1^2*y2^2*z1^5 + 4*a0^2*a2^2*b1^2*y2^2*z1^5 + 
         2*a2^3*b1^2*y2^2*z1^5 - 11*a0*a2^3*b1^2*y2^2*z1^5 - 
         2*a0^2*a2^3*b1^2*y2^2*z1^5 - a2*b1^3*y2^2*z1^5 + 
         a0*a2*b1^3*y2^2*z1^5 + 4*a0^2*a2*b1^3*y2^2*z1^5 + 
         a2^2*b1^3*y2^2*z1^5 - a0*a2^2*b1^3*y2^2*z1^5 - 4*a0^2*a2^2*b1^3*y2^2*
          z1^5 + 3*a0*a2*b1^4*y2^2*z1^5 - 4*a0*b1*y2^3*z1^5 + 
         4*a0^2*b1*y2^3*z1^5 + 12*a0*a2*b1*y2^3*z1^5 - 12*a0^2*a2*b1*y2^3*
          z1^5 - 12*a0*a2^2*b1*y2^3*z1^5 + 12*a0^2*a2^2*b1*y2^3*z1^5 + 
         4*a0*a2^3*b1*y2^3*z1^5 - 4*a0^2*a2^3*b1*y2^3*z1^5 + 
         7*a0*b1^2*y2^3*z1^5 - 2*a0^2*b1^2*y2^3*z1^5 - 14*a0*a2*b1^2*y2^3*
          z1^5 + 4*a0^2*a2*b1^2*y2^3*z1^5 + 7*a0*a2^2*b1^2*y2^3*z1^5 - 
         2*a0^2*a2^2*b1^2*y2^3*z1^5 - 2*a0*b1^3*y2^3*z1^5 - 
         2*a0^2*b1^3*y2^3*z1^5 + 2*a0*a2*b1^3*y2^3*z1^5 + 
         2*a0^2*a2*b1^3*y2^3*z1^5 - a0*b1^4*y2^3*z1^5))/
       (a2*(-1 + z1)^2*(-(a2*b1) + a2*b1*y2 + a2*b1*z1 + y2*z1 - a2*y2*z1 - 
          b1*y2*z1)^4*(-(a2*b1) + a0*b1*y2 + a2*b1*y2 - a0*b1*y2^2 + 
         a2*b1*z1 + y2*z1 - a0*y2*z1 - a2*y2*z1 + a0*a2*y2*z1 - b1*y2*z1))), 
     -((a0*z1*(-(a2^4*b1^4) + 3*a2^4*b1^5 - 3*a2^4*b1^6 + a2^4*b1^7 + 
         2*a0*a2^3*b1^4*y2 + 3*a2^4*b1^4*y2 - 6*a0*a2^3*b1^5*y2 - 
         10*a2^4*b1^5*y2 + 6*a0*a2^3*b1^6*y2 + 10*a2^4*b1^6*y2 - 
         2*a0*a2^3*b1^7*y2 - 3*a2^4*b1^7*y2 - 6*a0*a2^3*b1^4*y2^2 - 
         2*a0^2*a2^3*b1^4*y2^2 - 3*a2^4*b1^4*y2^2 + a0^2*a2^4*b1^4*y2^2 + 
         18*a0*a2^3*b1^5*y2^2 + 4*a0^2*a2^3*b1^5*y2^2 + 12*a2^4*b1^5*y2^2 + 
         a0*a2^4*b1^5*y2^2 - a0^2*a2^4*b1^5*y2^2 - 18*a0*a2^3*b1^6*y2^2 - 
         2*a0^2*a2^3*b1^6*y2^2 - 12*a2^4*b1^6*y2^2 + 6*a0*a2^3*b1^7*y2^2 + 
         3*a2^4*b1^7*y2^2 + 6*a0*a2^3*b1^4*y2^3 + 6*a0^2*a2^3*b1^4*y2^3 + 
         a2^4*b1^4*y2^3 - 3*a0^2*a2^4*b1^4*y2^3 - 18*a0*a2^3*b1^5*y2^3 - 
         12*a0^2*a2^3*b1^5*y2^3 - 6*a2^4*b1^5*y2^3 - 3*a0*a2^4*b1^5*y2^3 + 
         3*a0^2*a2^4*b1^5*y2^3 + 18*a0*a2^3*b1^6*y2^3 + 
         6*a0^2*a2^3*b1^6*y2^3 + 6*a2^4*b1^6*y2^3 - 6*a0*a2^3*b1^7*y2^3 - 
         a2^4*b1^7*y2^3 - 2*a0*a2^3*b1^4*y2^4 - 6*a0^2*a2^3*b1^4*y2^4 + 
         3*a0^2*a2^4*b1^4*y2^4 + 6*a0*a2^3*b1^5*y2^4 + 12*a0^2*a2^3*b1^5*
          y2^4 + a2^4*b1^5*y2^4 + 3*a0*a2^4*b1^5*y2^4 - 
         3*a0^2*a2^4*b1^5*y2^4 - 6*a0*a2^3*b1^6*y2^4 - 6*a0^2*a2^3*b1^6*
          y2^4 - a2^4*b1^6*y2^4 + 2*a0*a2^3*b1^7*y2^4 + 
         2*a0^2*a2^3*b1^4*y2^5 - a0^2*a2^4*b1^4*y2^5 - 4*a0^2*a2^3*b1^5*
          y2^5 - a0*a2^4*b1^5*y2^5 + a0^2*a2^4*b1^5*y2^5 + 
         2*a0^2*a2^3*b1^6*y2^5 + 4*a2^4*b1^4*z1 - 12*a2^4*b1^5*z1 + 
         12*a2^4*b1^6*z1 - 4*a2^4*b1^7*z1 + 5*a2^3*b1^3*y2*z1 - 
         6*a0*a2^3*b1^3*y2*z1 - 5*a2^4*b1^3*y2*z1 + 6*a0*a2^4*b1^3*y2*z1 - 
         17*a2^3*b1^4*y2*z1 + 16*a0*a2^3*b1^4*y2*z1 + 3*a2^4*b1^4*y2*z1 - 
         18*a0*a2^4*b1^4*y2*z1 + 21*a2^3*b1^5*y2*z1 - 12*a0*a2^3*b1^5*y2*z1 + 
         24*a2^4*b1^5*y2*z1 + 18*a0*a2^4*b1^5*y2*z1 - 11*a2^3*b1^6*y2*z1 - 
         32*a2^4*b1^6*y2*z1 - 6*a0*a2^4*b1^6*y2*z1 + 2*a2^3*b1^7*y2*z1 + 
         2*a0*a2^3*b1^7*y2*z1 + 10*a2^4*b1^7*y2*z1 - 5*a2^2*b1^3*y2^2*z1 + 
         2*a0*a2^2*b1^3*y2^2*z1 + 2*a0^2*a2^2*b1^3*y2^2*z1 - 
         3*a2^3*b1^3*y2^2*z1 + 7*a0*a2^3*b1^3*y2^2*z1 + 2*a0^2*a2^3*b1^3*y2^2*
          z1 + 8*a2^4*b1^3*y2^2*z1 - 9*a0*a2^4*b1^3*y2^2*z1 - 
         4*a0^2*a2^4*b1^3*y2^2*z1 + 15*a2^2*b1^4*y2^2*z1 - 
         10*a0*a2^2*b1^4*y2^2*z1 - 8*a0^2*a2^2*b1^4*y2^2*z1 + 
         20*a2^3*b1^4*y2^2*z1 - 12*a0*a2^3*b1^4*y2^2*z1 + 
         2*a0^2*a2^3*b1^4*y2^2*z1 - 17*a2^4*b1^4*y2^2*z1 + 
         30*a0*a2^4*b1^4*y2^2*z1 + 4*a0^2*a2^4*b1^4*y2^2*z1 - 
         15*a2^2*b1^5*y2^2*z1 + 18*a0*a2^2*b1^5*y2^2*z1 + 
         12*a0^2*a2^2*b1^5*y2^2*z1 - 35*a2^3*b1^5*y2^2*z1 - 
         7*a0*a2^3*b1^5*y2^2*z1 - 10*a0^2*a2^3*b1^5*y2^2*z1 - 
         13*a2^4*b1^5*y2^2*z1 - 36*a0*a2^4*b1^5*y2^2*z1 + 
         5*a2^2*b1^6*y2^2*z1 - 14*a0*a2^2*b1^6*y2^2*z1 - 
         8*a0^2*a2^2*b1^6*y2^2*z1 + 22*a2^3*b1^6*y2^2*z1 + 
         22*a0*a2^3*b1^6*y2^2*z1 + 6*a0^2*a2^3*b1^6*y2^2*z1 + 
         30*a2^4*b1^6*y2^2*z1 + 10*a0*a2^4*b1^6*y2^2*z1 + 
         4*a0*a2^2*b1^7*y2^2*z1 + 2*a0^2*a2^2*b1^7*y2^2*z1 - 
         4*a2^3*b1^7*y2^2*z1 - 10*a0*a2^3*b1^7*y2^2*z1 - 
         8*a2^4*b1^7*y2^2*z1 + 4*a0*a2*b1^3*y2^3*z1 - 6*a0^2*a2*b1^3*y2^3*
          z1 + 10*a2^2*b1^3*y2^3*z1 - 9*a0*a2^2*b1^3*y2^3*z1 + 
         8*a0^2*a2^2*b1^3*y2^3*z1 - 9*a2^3*b1^3*y2^3*z1 + 
         5*a0*a2^3*b1^3*y2^3*z1 - 14*a0^2*a2^3*b1^3*y2^3*z1 - 
         a2^4*b1^3*y2^3*z1 + 12*a0^2*a2^4*b1^3*y2^3*z1 - 
         12*a0*a2*b1^4*y2^3*z1 + 24*a0^2*a2*b1^4*y2^3*z1 - 
         30*a2^2*b1^4*y2^3*z1 + 35*a0*a2^2*b1^4*y2^3*z1 - 
         24*a0^2*a2^2*b1^4*y2^3*z1 + 11*a2^3*b1^4*y2^3*z1 - 
         33*a0*a2^3*b1^4*y2^3*z1 + 18*a0^2*a2^3*b1^4*y2^3*z1 + 
         9*a2^4*b1^4*y2^3*z1 - 2*a0*a2^4*b1^4*y2^3*z1 - 
         12*a0^2*a2^4*b1^4*y2^3*z1 + 12*a0*a2*b1^5*y2^3*z1 - 
         36*a0^2*a2*b1^5*y2^3*z1 + 30*a2^2*b1^5*y2^3*z1 - 
         51*a0*a2^2*b1^5*y2^3*z1 + 24*a0^2*a2^2*b1^5*y2^3*z1 + 
         7*a2^3*b1^5*y2^3*z1 + 59*a0*a2^3*b1^5*y2^3*z1 + 
         6*a0^2*a2^3*b1^5*y2^3*z1 + 2*a2^4*b1^5*y2^3*z1 + 
         19*a0*a2^4*b1^5*y2^3*z1 - 4*a0*a2*b1^6*y2^3*z1 + 
         24*a0^2*a2*b1^6*y2^3*z1 - 10*a2^2*b1^6*y2^3*z1 + 
         33*a0*a2^2*b1^6*y2^3*z1 - 8*a0^2*a2^2*b1^6*y2^3*z1 - 
         11*a2^3*b1^6*y2^3*z1 - 45*a0*a2^3*b1^6*y2^3*z1 - 
         10*a0^2*a2^3*b1^6*y2^3*z1 - 12*a2^4*b1^6*y2^3*z1 - 
         2*a0*a2^4*b1^6*y2^3*z1 - 6*a0^2*a2*b1^7*y2^3*z1 - 
         8*a0*a2^2*b1^7*y2^3*z1 + 2*a2^3*b1^7*y2^3*z1 + 14*a0*a2^3*b1^7*y2^3*
          z1 + 2*a2^4*b1^7*y2^3*z1 - 8*a0*a2*b1^3*y2^4*z1 + 
         12*a0^2*a2*b1^3*y2^4*z1 - 5*a2^2*b1^3*y2^4*z1 + 
         12*a0*a2^2*b1^3*y2^4*z1 - 22*a0^2*a2^2*b1^3*y2^4*z1 + 
         7*a2^3*b1^3*y2^4*z1 - 7*a0*a2^3*b1^3*y2^4*z1 + 
         22*a0^2*a2^3*b1^3*y2^4*z1 - 2*a2^4*b1^3*y2^4*z1 + 
         3*a0*a2^4*b1^3*y2^4*z1 - 12*a0^2*a2^4*b1^3*y2^4*z1 + 
         24*a0*a2*b1^4*y2^4*z1 - 48*a0^2*a2*b1^4*y2^4*z1 + 
         15*a2^2*b1^4*y2^4*z1 - 40*a0*a2^2*b1^4*y2^4*z1 + 
         72*a0^2*a2^2*b1^4*y2^4*z1 - 14*a2^3*b1^4*y2^4*z1 + 
         38*a0*a2^3*b1^4*y2^4*z1 - 42*a0^2*a2^3*b1^4*y2^4*z1 + 
         a2^4*b1^4*y2^4*z1 - 14*a0*a2^4*b1^4*y2^4*z1 + 12*a0^2*a2^4*b1^4*y2^4*
          z1 - 24*a0*a2*b1^5*y2^4*z1 + 72*a0^2*a2*b1^5*y2^4*z1 - 
         15*a2^2*b1^5*y2^4*z1 + 48*a0*a2^2*b1^5*y2^4*z1 - 
         84*a0^2*a2^2*b1^5*y2^4*z1 + 7*a2^3*b1^5*y2^4*z1 - 
         49*a0*a2^3*b1^5*y2^4*z1 + 18*a0^2*a2^3*b1^5*y2^4*z1 - 
         a2^4*b1^5*y2^4*z1 - 2*a0*a2^4*b1^5*y2^4*z1 + 8*a0*a2*b1^6*y2^4*z1 - 
         48*a0^2*a2*b1^6*y2^4*z1 + 5*a2^2*b1^6*y2^4*z1 - 
         24*a0*a2^2*b1^6*y2^4*z1 + 40*a0^2*a2^2*b1^6*y2^4*z1 + 
         24*a0*a2^3*b1^6*y2^4*z1 + 2*a0^2*a2^3*b1^6*y2^4*z1 + 
         2*a2^4*b1^6*y2^4*z1 - 2*a0*a2^4*b1^6*y2^4*z1 + 12*a0^2*a2*b1^7*y2^4*
          z1 + 4*a0*a2^2*b1^7*y2^4*z1 - 6*a0^2*a2^2*b1^7*y2^4*z1 - 
         6*a0*a2^3*b1^7*y2^4*z1 + 4*a0*a2*b1^3*y2^5*z1 - 
         6*a0^2*a2*b1^3*y2^5*z1 - 5*a0*a2^2*b1^3*y2^5*z1 + 
         12*a0^2*a2^2*b1^3*y2^5*z1 + a0*a2^3*b1^3*y2^5*z1 - 
         10*a0^2*a2^3*b1^3*y2^5*z1 + 4*a0^2*a2^4*b1^3*y2^5*z1 - 
         12*a0*a2*b1^4*y2^5*z1 + 24*a0^2*a2*b1^4*y2^5*z1 + 
         15*a0*a2^2*b1^4*y2^5*z1 - 40*a0^2*a2^2*b1^4*y2^5*z1 - 
         9*a0*a2^3*b1^4*y2^5*z1 + 22*a0^2*a2^3*b1^4*y2^5*z1 + 
         4*a0*a2^4*b1^4*y2^5*z1 - 4*a0^2*a2^4*b1^4*y2^5*z1 + 
         12*a0*a2*b1^5*y2^5*z1 - 36*a0^2*a2*b1^5*y2^5*z1 - 
         15*a0*a2^2*b1^5*y2^5*z1 + 48*a0^2*a2^2*b1^5*y2^5*z1 + 
         9*a0*a2^3*b1^5*y2^5*z1 - 14*a0^2*a2^3*b1^5*y2^5*z1 + 
         a0*a2^4*b1^5*y2^5*z1 - 4*a0*a2*b1^6*y2^5*z1 + 24*a0^2*a2*b1^6*y2^5*
          z1 + 5*a0*a2^2*b1^6*y2^5*z1 - 24*a0^2*a2^2*b1^6*y2^5*z1 - 
         a0*a2^3*b1^6*y2^5*z1 + 2*a0^2*a2^3*b1^6*y2^5*z1 - 
         6*a0^2*a2*b1^7*y2^5*z1 + 4*a0^2*a2^2*b1^7*y2^5*z1 - 
         6*a2^4*b1^4*z1^2 + 18*a2^4*b1^5*z1^2 - 18*a2^4*b1^6*z1^2 + 
         6*a2^4*b1^7*z1^2 - 18*a2^3*b1^3*y2*z1^2 + 18*a0*a2^3*b1^3*y2*z1^2 + 
         18*a2^4*b1^3*y2*z1^2 - 18*a0*a2^4*b1^3*y2*z1^2 + 
         60*a2^3*b1^4*y2*z1^2 - 60*a0*a2^3*b1^4*y2*z1^2 - 
         34*a2^4*b1^4*y2*z1^2 + 54*a0*a2^4*b1^4*y2*z1^2 - 
         72*a2^3*b1^5*y2*z1^2 + 72*a0*a2^3*b1^5*y2*z1^2 - 
         8*a2^4*b1^5*y2*z1^2 - 54*a0*a2^4*b1^5*y2*z1^2 + 
         36*a2^3*b1^6*y2*z1^2 - 36*a0*a2^3*b1^6*y2*z1^2 + 
         36*a2^4*b1^6*y2*z1^2 + 18*a0*a2^4*b1^6*y2*z1^2 - 
         6*a2^3*b1^7*y2*z1^2 + 6*a0*a2^3*b1^7*y2*z1^2 - 
         12*a2^4*b1^7*y2*z1^2 - a2^2*b1^2*y2^2*z1^2 + 8*a0*a2^2*b1^2*y2^2*
          z1^2 - 2*a0^2*a2^2*b1^2*y2^2*z1^2 + 2*a2^3*b1^2*y2^2*z1^2 - 
         16*a0*a2^3*b1^2*y2^2*z1^2 + 4*a0^2*a2^3*b1^2*y2^2*z1^2 - 
         a2^4*b1^2*y2^2*z1^2 + 8*a0*a2^4*b1^2*y2^2*z1^2 - 
         2*a0^2*a2^4*b1^2*y2^2*z1^2 + 25*a2^2*b1^3*y2^2*z1^2 - 
         40*a0*a2^2*b1^3*y2^2*z1^2 + 4*a0^2*a2^2*b1^3*y2^2*z1^2 - 
         4*a2^3*b1^3*y2^2*z1^2 + 41*a0*a2^3*b1^3*y2^2*z1^2 - 
         22*a0^2*a2^3*b1^3*y2^2*z1^2 - 21*a2^4*b1^3*y2^2*z1^2 - 
         a0*a2^4*b1^3*y2^2*z1^2 + 18*a0^2*a2^4*b1^3*y2^2*z1^2 - 
         70*a2^2*b1^4*y2^2*z1^2 + 88*a0*a2^2*b1^4*y2^2*z1^2 + 
         4*a0^2*a2^2*b1^4*y2^2*z1^2 - 38*a2^3*b1^4*y2^2*z1^2 - 
         21*a0*a2^3*b1^4*y2^2*z1^2 + 30*a0^2*a2^3*b1^4*y2^2*z1^2 + 
         66*a2^4*b1^4*y2^2*z1^2 - 56*a0*a2^4*b1^4*y2^2*z1^2 - 
         24*a0^2*a2^4*b1^4*y2^2*z1^2 + 70*a2^2*b1^5*y2^2*z1^2 - 
         104*a0*a2^2*b1^5*y2^2*z1^2 - 16*a0^2*a2^2*b1^5*y2^2*z1^2 + 
         90*a2^3*b1^5*y2^2*z1^2 - 19*a0*a2^3*b1^5*y2^2*z1^2 - 
         10*a0^2*a2^3*b1^5*y2^2*z1^2 - 28*a2^4*b1^5*y2^2*z1^2 + 
         85*a0*a2^4*b1^5*y2^2*z1^2 + 8*a0^2*a2^4*b1^5*y2^2*z1^2 - 
         25*a2^2*b1^6*y2^2*z1^2 + 64*a0*a2^2*b1^6*y2^2*z1^2 + 
         14*a0^2*a2^2*b1^6*y2^2*z1^2 - 60*a2^3*b1^6*y2^2*z1^2 + 
         17*a0*a2^3*b1^6*y2^2*z1^2 - 2*a0^2*a2^3*b1^6*y2^2*z1^2 - 
         23*a2^4*b1^6*y2^2*z1^2 - 26*a0*a2^4*b1^6*y2^2*z1^2 + 
         a2^2*b1^7*y2^2*z1^2 - 16*a0*a2^2*b1^7*y2^2*z1^2 - 
         4*a0^2*a2^2*b1^7*y2^2*z1^2 + 10*a2^3*b1^7*y2^2*z1^2 - 
         2*a0*a2^3*b1^7*y2^2*z1^2 + 7*a2^4*b1^7*y2^2*z1^2 + 
         4*a2*b1^2*y2^3*z1^2 - 20*a0*a2*b1^2*y2^3*z1^2 + 
         12*a0^2*a2*b1^2*y2^3*z1^2 - 11*a2^2*b1^2*y2^3*z1^2 + 
         42*a0*a2^2*b1^2*y2^3*z1^2 - 34*a0^2*a2^2*b1^2*y2^3*z1^2 + 
         10*a2^3*b1^2*y2^3*z1^2 - 24*a0*a2^3*b1^2*y2^3*z1^2 + 
         32*a0^2*a2^3*b1^2*y2^3*z1^2 - 3*a2^4*b1^2*y2^3*z1^2 + 
         2*a0*a2^4*b1^2*y2^3*z1^2 - 10*a0^2*a2^4*b1^2*y2^3*z1^2 - 
         16*a2*b1^3*y2^3*z1^2 + 70*a0*a2*b1^3*y2^3*z1^2 - 
         42*a0^2*a2*b1^3*y2^3*z1^2 - 2*a2^2*b1^3*y2^3*z1^2 - 
         120*a0*a2^2*b1^3*y2^3*z1^2 + 118*a0^2*a2^2*b1^3*y2^3*z1^2 + 
         14*a2^3*b1^3*y2^3*z1^2 + 49*a0*a2^3*b1^3*y2^3*z1^2 - 
         70*a0^2*a2^3*b1^3*y2^3*z1^2 + 4*a2^4*b1^3*y2^3*z1^2 + 
         a0*a2^4*b1^3*y2^3*z1^2 - 6*a0^2*a2^4*b1^3*y2^3*z1^2 + 
         24*a2*b1^4*y2^3*z1^2 - 96*a0*a2*b1^4*y2^3*z1^2 + 
         48*a0^2*a2*b1^4*y2^3*z1^2 + 73*a2^2*b1^4*y2^3*z1^2 + 
         88*a0*a2^2*b1^4*y2^3*z1^2 - 156*a0^2*a2^2*b1^4*y2^3*z1^2 - 
         42*a2^3*b1^4*y2^3*z1^2 + 13*a0*a2^3*b1^4*y2^3*z1^2 + 
         54*a0^2*a2^3*b1^4*y2^3*z1^2 - 25*a2^4*b1^4*y2^3*z1^2 - 
         2*a0*a2^4*b1^4*y2^3*z1^2 + 24*a0^2*a2^4*b1^4*y2^3*z1^2 - 
         16*a2*b1^5*y2^3*z1^2 + 68*a0*a2*b1^5*y2^3*z1^2 - 
         12*a0^2*a2*b1^5*y2^3*z1^2 - 97*a2^2*b1^5*y2^3*z1^2 + 
         36*a0*a2^2*b1^5*y2^3*z1^2 + 100*a0^2*a2^2*b1^5*y2^3*z1^2 - 
         2*a2^3*b1^5*y2^3*z1^2 - 61*a0*a2^3*b1^5*y2^3*z1^2 - 
         26*a0^2*a2^3*b1^5*y2^3*z1^2 + 19*a2^4*b1^5*y2^3*z1^2 - 
         37*a0*a2^4*b1^5*y2^3*z1^2 - 8*a0^2*a2^4*b1^5*y2^3*z1^2 + 
         4*a2*b1^6*y2^3*z1^2 - 28*a0*a2*b1^6*y2^3*z1^2 - 
         12*a0^2*a2*b1^6*y2^3*z1^2 + 38*a2^2*b1^6*y2^3*z1^2 - 
         66*a0*a2^2*b1^6*y2^3*z1^2 - 34*a0^2*a2^2*b1^6*y2^3*z1^2 + 
         24*a2^3*b1^6*y2^3*z1^2 + 31*a0*a2^3*b1^6*y2^3*z1^2 + 
         10*a0^2*a2^3*b1^6*y2^3*z1^2 + 6*a2^4*b1^6*y2^3*z1^2 + 
         6*a0*a2^4*b1^6*y2^3*z1^2 + 6*a0*a2*b1^7*y2^3*z1^2 + 
         6*a0^2*a2*b1^7*y2^3*z1^2 - a2^2*b1^7*y2^3*z1^2 + 
         20*a0*a2^2*b1^7*y2^3*z1^2 + 6*a0^2*a2^2*b1^7*y2^3*z1^2 - 
         4*a2^3*b1^7*y2^3*z1^2 - 8*a0*a2^3*b1^7*y2^3*z1^2 - 
         a2^4*b1^7*y2^3*z1^2 + 6*a0*b1^2*y2^4*z1^2 - a0^2*b1^2*y2^4*z1^2 - 
         4*a2*b1^2*y2^4*z1^2 + 6*a0*a2*b1^2*y2^4*z1^2 - 14*a0^2*a2*b1^2*y2^4*
          z1^2 + 12*a2^2*b1^2*y2^4*z1^2 - 40*a0*a2^2*b1^2*y2^4*z1^2 + 
         49*a0^2*a2^2*b1^2*y2^4*z1^2 - 12*a2^3*b1^2*y2^4*z1^2 + 
         38*a0*a2^3*b1^2*y2^4*z1^2 - 52*a0^2*a2^3*b1^2*y2^4*z1^2 + 
         4*a2^4*b1^2*y2^4*z1^2 - 10*a0*a2^4*b1^2*y2^4*z1^2 + 
         18*a0^2*a2^4*b1^2*y2^4*z1^2 - 24*a0*b1^3*y2^4*z1^2 + 
         5*a0^2*b1^3*y2^4*z1^2 + 16*a2*b1^3*y2^4*z1^2 - 16*a0*a2*b1^3*y2^4*
          z1^2 + 42*a0^2*a2*b1^3*y2^4*z1^2 - 23*a2^2*b1^3*y2^4*z1^2 + 
         135*a0*a2^2*b1^3*y2^4*z1^2 - 155*a0^2*a2^2*b1^3*y2^4*z1^2 + 
         8*a2^3*b1^3*y2^4*z1^2 - 119*a0*a2^3*b1^3*y2^4*z1^2 + 
         126*a0^2*a2^3*b1^3*y2^4*z1^2 - a2^4*b1^3*y2^4*z1^2 + 
         24*a0*a2^4*b1^3*y2^4*z1^2 - 18*a0^2*a2^4*b1^3*y2^4*z1^2 + 
         36*a0*b1^4*y2^4*z1^2 - 10*a0^2*b1^4*y2^4*z1^2 - 
         24*a2*b1^4*y2^4*z1^2 + 18*a0*a2*b1^4*y2^4*z1^2 - 
         28*a0^2*a2*b1^4*y2^4*z1^2 - 3*a2^2*b1^4*y2^4*z1^2 - 
         148*a0*a2^2*b1^4*y2^4*z1^2 + 170*a0^2*a2^2*b1^4*y2^4*z1^2 + 
         20*a2^3*b1^4*y2^4*z1^2 + 71*a0*a2^3*b1^4*y2^4*z1^2 - 
         102*a0^2*a2^3*b1^4*y2^4*z1^2 - a2^4*b1^4*y2^4*z1^2 + 
         8*a0*a2^4*b1^4*y2^4*z1^2 - 24*a0*b1^5*y2^4*z1^2 + 
         10*a0^2*b1^5*y2^4*z1^2 + 16*a2*b1^5*y2^4*z1^2 - 
         18*a0*a2*b1^5*y2^4*z1^2 - 28*a0^2*a2*b1^5*y2^4*z1^2 + 
         27*a2^2*b1^5*y2^4*z1^2 + 47*a0*a2^2*b1^5*y2^4*z1^2 - 
         70*a0^2*a2^2*b1^5*y2^4*z1^2 - 16*a2^3*b1^5*y2^4*z1^2 + 
         19*a0*a2^3*b1^5*y2^4*z1^2 + 34*a0^2*a2^3*b1^5*y2^4*z1^2 - 
         a2^4*b1^5*y2^4*z1^2 + 6*a0*a2^4*b1^5*y2^4*z1^2 + 
         6*a0*b1^6*y2^4*z1^2 - 5*a0^2*b1^6*y2^4*z1^2 - 4*a2*b1^6*y2^4*z1^2 + 
         16*a0*a2*b1^6*y2^4*z1^2 + 42*a0^2*a2*b1^6*y2^4*z1^2 - 
         13*a2^2*b1^6*y2^4*z1^2 + 10*a0*a2^2*b1^6*y2^4*z1^2 + 
         5*a0^2*a2^2*b1^6*y2^4*z1^2 - 13*a0*a2^3*b1^6*y2^4*z1^2 - 
         6*a0^2*a2^3*b1^6*y2^4*z1^2 - a2^4*b1^6*y2^4*z1^2 + 
         2*a0*a2^4*b1^6*y2^4*z1^2 + a0^2*b1^7*y2^4*z1^2 - 
         6*a0*a2*b1^7*y2^4*z1^2 - 14*a0^2*a2*b1^7*y2^4*z1^2 - 
         4*a0*a2^2*b1^7*y2^4*z1^2 + a0^2*a2^2*b1^7*y2^4*z1^2 + 
         4*a0*a2^3*b1^7*y2^4*z1^2 - 6*a0*b1^2*y2^5*z1^2 + 
         a0^2*b1^2*y2^5*z1^2 + 14*a0*a2*b1^2*y2^5*z1^2 + 
         2*a0^2*a2*b1^2*y2^5*z1^2 - 10*a0*a2^2*b1^2*y2^5*z1^2 - 
         13*a0^2*a2^2*b1^2*y2^5*z1^2 + 2*a0*a2^3*b1^2*y2^5*z1^2 + 
         16*a0^2*a2^3*b1^2*y2^5*z1^2 - 6*a0^2*a2^4*b1^2*y2^5*z1^2 + 
         24*a0*b1^3*y2^5*z1^2 - 5*a0^2*b1^3*y2^5*z1^2 - 54*a0*a2*b1^3*y2^5*
          z1^2 + 25*a0*a2^2*b1^3*y2^5*z1^2 + 33*a0^2*a2^2*b1^3*y2^5*z1^2 + 
         11*a0*a2^3*b1^3*y2^5*z1^2 - 34*a0^2*a2^3*b1^3*y2^5*z1^2 - 
         6*a0*a2^4*b1^3*y2^5*z1^2 + 6*a0^2*a2^4*b1^3*y2^5*z1^2 - 
         36*a0*b1^4*y2^5*z1^2 + 10*a0^2*b1^4*y2^5*z1^2 + 
         78*a0*a2*b1^4*y2^5*z1^2 - 20*a0^2*a2*b1^4*y2^5*z1^2 - 
         28*a0*a2^2*b1^4*y2^5*z1^2 - 18*a0^2*a2^2*b1^4*y2^5*z1^2 - 
         3*a0*a2^3*b1^4*y2^5*z1^2 + 18*a0^2*a2^3*b1^4*y2^5*z1^2 - 
         4*a0*a2^4*b1^4*y2^5*z1^2 + 24*a0*b1^5*y2^5*z1^2 - 
         10*a0^2*b1^5*y2^5*z1^2 - 50*a0*a2*b1^5*y2^5*z1^2 + 
         40*a0^2*a2*b1^5*y2^5*z1^2 + 21*a0*a2^2*b1^5*y2^5*z1^2 - 
         14*a0^2*a2^2*b1^5*y2^5*z1^2 - 11*a0*a2^3*b1^5*y2^5*z1^2 + 
         2*a0^2*a2^3*b1^5*y2^5*z1^2 - 6*a0*b1^6*y2^5*z1^2 + 
         5*a0^2*b1^6*y2^5*z1^2 + 12*a0*a2*b1^6*y2^5*z1^2 - 
         30*a0^2*a2*b1^6*y2^5*z1^2 - 8*a0*a2^2*b1^6*y2^5*z1^2 + 
         15*a0^2*a2^2*b1^6*y2^5*z1^2 + a0*a2^3*b1^6*y2^5*z1^2 - 
         2*a0^2*a2^3*b1^6*y2^5*z1^2 - a0^2*b1^7*y2^5*z1^2 + 
         8*a0^2*a2*b1^7*y2^5*z1^2 - 3*a0^2*a2^2*b1^7*y2^5*z1^2 + 
         4*a2^4*b1^4*z1^3 - 12*a2^4*b1^5*z1^3 + 12*a2^4*b1^6*z1^3 - 
         4*a2^4*b1^7*z1^3 + 24*a2^3*b1^3*y2*z1^3 - 18*a0*a2^3*b1^3*y2*z1^3 - 
         24*a2^4*b1^3*y2*z1^3 + 18*a0*a2^4*b1^3*y2*z1^3 - 
         78*a2^3*b1^4*y2*z1^3 + 64*a0*a2^3*b1^4*y2*z1^3 + 
         54*a2^4*b1^4*y2*z1^3 - 54*a0*a2^4*b1^4*y2*z1^3 + 
         90*a2^3*b1^5*y2*z1^3 - 84*a0*a2^3*b1^5*y2*z1^3 - 
         20*a2^4*b1^5*y2*z1^3 + 54*a0*a2^4*b1^5*y2*z1^3 - 
         42*a2^3*b1^6*y2*z1^3 + 48*a0*a2^3*b1^6*y2*z1^3 - 
         16*a2^4*b1^6*y2*z1^3 - 18*a0*a2^4*b1^6*y2*z1^3 + 
         6*a2^3*b1^7*y2*z1^3 - 10*a0*a2^3*b1^7*y2*z1^3 + 
         6*a2^4*b1^7*y2*z1^3 + 2*a2^2*b1^2*y2^2*z1^3 - 20*a0*a2^2*b1^2*y2^2*
          z1^3 + 4*a0^2*a2^2*b1^2*y2^2*z1^3 - 4*a2^3*b1^2*y2^2*z1^3 + 
         40*a0*a2^3*b1^2*y2^2*z1^3 - 8*a0^2*a2^3*b1^2*y2^2*z1^3 + 
         2*a2^4*b1^2*y2^2*z1^3 - 20*a0*a2^4*b1^2*y2^2*z1^3 + 
         4*a0^2*a2^4*b1^2*y2^2*z1^3 - 40*a2^2*b1^3*y2^2*z1^3 + 
         88*a0*a2^2*b1^3*y2^2*z1^3 - 14*a0^2*a2^2*b1^3*y2^2*z1^3 + 
         20*a2^3*b1^3*y2^2*z1^3 - 129*a0*a2^3*b1^3*y2^2*z1^3 + 
         38*a0^2*a2^3*b1^3*y2^2*z1^3 + 20*a2^4*b1^3*y2^2*z1^3 + 
         41*a0*a2^4*b1^3*y2^2*z1^3 - 24*a0^2*a2^4*b1^3*y2^2*z1^3 + 
         110*a2^2*b1^4*y2^2*z1^3 - 164*a0*a2^2*b1^4*y2^2*z1^3 + 
         16*a0^2*a2^2*b1^4*y2^2*z1^3 + 14*a2^3*b1^4*y2^2*z1^3 + 
         131*a0*a2^3*b1^4*y2^2*z1^3 - 58*a0^2*a2^3*b1^4*y2^2*z1^3 - 
         76*a2^4*b1^4*y2^2*z1^3 + 12*a0*a2^4*b1^4*y2^2*z1^3 + 
         32*a0^2*a2^4*b1^4*y2^2*z1^3 - 110*a2^2*b1^5*y2^2*z1^3 + 
         164*a0*a2^2*b1^5*y2^2*z1^3 - 4*a0^2*a2^2*b1^5*y2^2*z1^3 - 
         80*a2^3*b1^5*y2^2*z1^3 - 25*a0*a2^3*b1^5*y2^2*z1^3 + 
         34*a0^2*a2^3*b1^5*y2^2*z1^3 + 52*a2^4*b1^5*y2^2*z1^3 - 
         65*a0*a2^4*b1^5*y2^2*z1^3 - 12*a0^2*a2^4*b1^5*y2^2*z1^3 + 
         40*a2^2*b1^6*y2^2*z1^3 - 88*a0*a2^2*b1^6*y2^2*z1^3 - 
         4*a0^2*a2^2*b1^6*y2^2*z1^3 + 58*a2^3*b1^6*y2^2*z1^3 - 
         27*a0*a2^3*b1^6*y2^2*z1^3 - 6*a0^2*a2^3*b1^6*y2^2*z1^3 + 
         4*a2^4*b1^6*y2^2*z1^3 + 22*a0*a2^4*b1^6*y2^2*z1^3 - 
         2*a2^2*b1^7*y2^2*z1^3 + 20*a0*a2^2*b1^7*y2^2*z1^3 + 
         2*a0^2*a2^2*b1^7*y2^2*z1^3 - 8*a2^3*b1^7*y2^2*z1^3 + 
         10*a0*a2^3*b1^7*y2^2*z1^3 - 2*a2^4*b1^7*y2^2*z1^3 - 
         3*a2*b1*y2^3*z1^3 + 8*a0*a2*b1*y2^3*z1^3 - 6*a0^2*a2*b1*y2^3*z1^3 + 
         9*a2^2*b1*y2^3*z1^3 - 24*a0*a2^2*b1*y2^3*z1^3 + 
         18*a0^2*a2^2*b1*y2^3*z1^3 - 9*a2^3*b1*y2^3*z1^3 + 
         24*a0*a2^3*b1*y2^3*z1^3 - 18*a0^2*a2^3*b1*y2^3*z1^3 + 
         3*a2^4*b1*y2^3*z1^3 - 8*a0*a2^4*b1*y2^3*z1^3 + 6*a0^2*a2^4*b1*y2^3*
          z1^3 + 3*a2*b1^2*y2^3*z1^3 + 12*a0*a2*b1^2*y2^3*z1^3 + 
         12*a0^2*a2*b1^2*y2^3*z1^3 - 7*a2^2*b1^2*y2^3*z1^3 - 
         4*a0*a2^2*b1^2*y2^3*z1^3 - 28*a0^2*a2^2*b1^2*y2^3*z1^3 + 
         5*a2^3*b1^2*y2^3*z1^3 - 28*a0*a2^3*b1^2*y2^3*z1^3 + 
         20*a0^2*a2^3*b1^2*y2^3*z1^3 - a2^4*b1^2*y2^3*z1^3 + 
         20*a0*a2^4*b1^2*y2^3*z1^3 - 4*a0^2*a2^4*b1^2*y2^3*z1^3 + 
         18*a2*b1^3*y2^3*z1^3 - 114*a0*a2*b1^3*y2^3*z1^3 + 
         12*a0^2*a2*b1^3*y2^3*z1^3 + 15*a2^2*b1^3*y2^3*z1^3 + 
         158*a0*a2^2*b1^3*y2^3*z1^3 - 50*a0^2*a2^2*b1^3*y2^3*z1^3 - 
         36*a2^3*b1^3*y2^3*z1^3 - 9*a0*a2^3*b1^3*y2^3*z1^3 + 
         26*a0^2*a2^3*b1^3*y2^3*z1^3 + 3*a2^4*b1^3*y2^3*z1^3 - 
         35*a0*a2^4*b1^3*y2^3*z1^3 + 12*a0^2*a2^4*b1^3*y2^3*z1^3 - 
         42*a2*b1^4*y2^3*z1^3 + 200*a0*a2*b1^4*y2^3*z1^3 - 
         48*a0^2*a2*b1^4*y2^3*z1^3 - 95*a2^2*b1^4*y2^3*z1^3 - 
         190*a0*a2^2*b1^4*y2^3*z1^3 + 144*a0^2*a2^2*b1^4*y2^3*z1^3 + 
         82*a2^3*b1^4*y2^3*z1^3 - 45*a0*a2^3*b1^4*y2^3*z1^3 - 
         42*a0^2*a2^3*b1^4*y2^3*z1^3 + 15*a2^4*b1^4*y2^3*z1^3 + 
         38*a0*a2^4*b1^4*y2^3*z1^3 - 24*a0^2*a2^4*b1^4*y2^3*z1^3 + 
         33*a2*b1^5*y2^3*z1^3 - 156*a0*a2*b1^5*y2^3*z1^3 + 
         42*a0^2*a2*b1^5*y2^3*z1^3 + 130*a2^2*b1^5*y2^3*z1^3 + 
         22*a0*a2^2*b1^5*y2^3*z1^3 - 122*a0^2*a2^2*b1^5*y2^3*z1^3 - 
         29*a2^3*b1^5*y2^3*z1^3 + 73*a0*a2^3*b1^5*y2^3*z1^3 + 
         16*a0^2*a2^3*b1^5*y2^3*z1^3 - 20*a2^4*b1^5*y2^3*z1^3 + 
         19*a0*a2^4*b1^5*y2^3*z1^3 + 10*a0^2*a2^4*b1^5*y2^3*z1^3 - 
         9*a2*b1^6*y2^3*z1^3 + 60*a0*a2*b1^6*y2^3*z1^3 - 
         12*a0^2*a2*b1^6*y2^3*z1^3 - 54*a2^2*b1^6*y2^3*z1^3 + 
         58*a0*a2^2*b1^6*y2^3*z1^3 + 44*a0^2*a2^2*b1^6*y2^3*z1^3 - 
         15*a2^3*b1^6*y2^3*z1^3 - 15*a0*a2^3*b1^6*y2^3*z1^3 - 
         2*a0^2*a2^3*b1^6*y2^3*z1^3 - 4*a0*a2^4*b1^6*y2^3*z1^3 - 
         10*a0*a2*b1^7*y2^3*z1^3 + 2*a2^2*b1^7*y2^3*z1^3 - 
         20*a0*a2^2*b1^7*y2^3*z1^3 - 6*a0^2*a2^2*b1^7*y2^3*z1^3 + 
         2*a2^3*b1^7*y2^3*z1^3 + b1*y2^4*z1^3 - 4*a0*b1*y2^4*z1^3 - 
         a2*b1*y2^4*z1^3 + 5*a0*a2*b1*y2^4*z1^3 + 10*a0^2*a2*b1*y2^4*z1^3 - 
         3*a2^2*b1*y2^4*z1^3 + 9*a0*a2^2*b1*y2^4*z1^3 - 30*a0^2*a2^2*b1*y2^4*
          z1^3 + 5*a2^3*b1*y2^4*z1^3 - 17*a0*a2^3*b1*y2^4*z1^3 + 
         30*a0^2*a2^3*b1*y2^4*z1^3 - 2*a2^4*b1*y2^4*z1^3 + 
         7*a0*a2^4*b1*y2^4*z1^3 - 10*a0^2*a2^4*b1*y2^4*z1^3 - 
         5*b1^2*y2^4*z1^3 + 2*a0*b1^2*y2^4*z1^3 + 2*a0^2*b1^2*y2^4*z1^3 + 
         16*a2*b1^2*y2^4*z1^3 - 18*a0*a2*b1^2*y2^4*z1^3 - 
         34*a0^2*a2*b1^2*y2^4*z1^3 - 22*a2^2*b1^2*y2^4*z1^3 + 
         28*a0*a2^2*b1^2*y2^4*z1^3 + 66*a0^2*a2^2*b1^2*y2^4*z1^3 + 
         16*a2^3*b1^2*y2^4*z1^3 - 10*a0*a2^3*b1^2*y2^4*z1^3 - 
         38*a0^2*a2^3*b1^2*y2^4*z1^3 - 5*a2^4*b1^2*y2^4*z1^3 - 
         2*a0*a2^4*b1^2*y2^4*z1^3 + 4*a0^2*a2^4*b1^2*y2^4*z1^3 + 
         10*b1^3*y2^4*z1^3 + 32*a0*b1^3*y2^4*z1^3 - 10*a0^2*b1^3*y2^4*z1^3 - 
         54*a2*b1^3*y2^4*z1^3 + 38*a0*a2*b1^3*y2^4*z1^3 + 
         40*a0^2*a2*b1^3*y2^4*z1^3 + 73*a2^2*b1^3*y2^4*z1^3 - 
         201*a0*a2^2*b1^3*y2^4*z1^3 + 8*a0^2*a2^2*b1^3*y2^4*z1^3 - 
         36*a2^3*b1^3*y2^4*z1^3 + 161*a0*a2^3*b1^3*y2^4*z1^3 - 
         50*a0^2*a2^3*b1^3*y2^4*z1^3 + 7*a2^4*b1^3*y2^4*z1^3 - 
         30*a0*a2^4*b1^3*y2^4*z1^3 + 12*a0^2*a2^4*b1^3*y2^4*z1^3 - 
         10*b1^4*y2^4*z1^3 - 68*a0*b1^4*y2^4*z1^3 + 20*a0^2*b1^4*y2^4*z1^3 + 
         76*a2*b1^4*y2^4*z1^3 - 66*a0*a2*b1^4*y2^4*z1^3 - 
         20*a0^2*a2*b1^4*y2^4*z1^3 - 57*a2^2*b1^4*y2^4*z1^3 + 
         306*a0*a2^2*b1^4*y2^4*z1^3 - 124*a0^2*a2^2*b1^4*y2^4*z1^3 + 
         4*a2^3*b1^4*y2^4*z1^3 - 157*a0*a2^3*b1^4*y2^4*z1^3 + 
         102*a0^2*a2^3*b1^4*y2^4*z1^3 - a2^4*b1^4*y2^4*z1^3 + 
         2*a0*a2^4*b1^4*y2^4*z1^3 - 8*a0^2*a2^4*b1^4*y2^4*z1^3 + 
         5*b1^5*y2^4*z1^3 + 52*a0*b1^5*y2^4*z1^3 - 20*a0^2*b1^5*y2^4*z1^3 - 
         49*a2*b1^5*y2^4*z1^3 + 75*a0*a2*b1^5*y2^4*z1^3 + 
         10*a0^2*a2*b1^5*y2^4*z1^3 - 2*a2^2*b1^5*y2^4*z1^3 - 
         166*a0*a2^2*b1^5*y2^4*z1^3 + 114*a0^2*a2^2*b1^5*y2^4*z1^3 + 
         11*a2^3*b1^5*y2^4*z1^3 + 28*a0*a2^3*b1^5*y2^4*z1^3 - 
         52*a0^2*a2^3*b1^5*y2^4*z1^3 + a2^4*b1^5*y2^4*z1^3 - 
         7*a0*a2^4*b1^5*y2^4*z1^3 + 2*a0^2*a2^4*b1^5*y2^4*z1^3 - 
         b1^6*y2^4*z1^3 - 14*a0*b1^6*y2^4*z1^3 + 10*a0^2*b1^6*y2^4*z1^3 + 
         12*a2*b1^6*y2^4*z1^3 - 44*a0*a2*b1^6*y2^4*z1^3 - 
         10*a0^2*a2*b1^6*y2^4*z1^3 + 11*a2^2*b1^6*y2^4*z1^3 + 
         24*a0*a2^2*b1^6*y2^4*z1^3 - 38*a0^2*a2^2*b1^6*y2^4*z1^3 - 
         5*a0*a2^3*b1^6*y2^4*z1^3 + 8*a0^2*a2^3*b1^6*y2^4*z1^3 - 
         2*a0^2*b1^7*y2^4*z1^3 + 10*a0*a2*b1^7*y2^4*z1^3 + 
         4*a0^2*a2*b1^7*y2^4*z1^3 + 4*a0^2*a2^2*b1^7*y2^4*z1^3 + 
         3*a0*b1*y2^5*z1^3 - 9*a0*a2*b1*y2^5*z1^3 - 4*a0^2*a2*b1*y2^5*z1^3 + 
         9*a0*a2^2*b1*y2^5*z1^3 + 12*a0^2*a2^2*b1*y2^5*z1^3 - 
         3*a0*a2^3*b1*y2^5*z1^3 - 12*a0^2*a2^3*b1*y2^5*z1^3 + 
         4*a0^2*a2^4*b1*y2^5*z1^3 + a0*b1^2*y2^5*z1^3 - 
         2*a0^2*b1^2*y2^5*z1^3 - 5*a0*a2*b1^2*y2^5*z1^3 + 
         22*a0^2*a2*b1^2*y2^5*z1^3 + 11*a0*a2^2*b1^2*y2^5*z1^3 - 
         42*a0^2*a2^2*b1^2*y2^5*z1^3 - 11*a0*a2^3*b1^2*y2^5*z1^3 + 
         26*a0^2*a2^3*b1^2*y2^5*z1^3 + 4*a0*a2^4*b1^2*y2^5*z1^3 - 
         4*a0^2*a2^4*b1^2*y2^5*z1^3 - 34*a0*b1^3*y2^5*z1^3 + 
         10*a0^2*b1^3*y2^5*z1^3 + 82*a0*a2*b1^3*y2^5*z1^3 - 
         52*a0^2*a2*b1^3*y2^5*z1^3 - 51*a0*a2^2*b1^3*y2^5*z1^3 + 
         56*a0^2*a2^2*b1^3*y2^5*z1^3 - 3*a0*a2^3*b1^3*y2^5*z1^3 - 
         14*a0^2*a2^3*b1^3*y2^5*z1^3 + 6*a0*a2^4*b1^3*y2^5*z1^3 + 
         66*a0*b1^4*y2^5*z1^3 - 20*a0^2*b1^4*y2^5*z1^3 - 
         126*a0*a2*b1^4*y2^5*z1^3 + 68*a0^2*a2*b1^4*y2^5*z1^3 + 
         36*a0*a2^2*b1^4*y2^5*z1^3 - 36*a0^2*a2^2*b1^4*y2^5*z1^3 + 
         15*a0*a2^3*b1^4*y2^5*z1^3 - 2*a0^2*a2^3*b1^4*y2^5*z1^3 - 
         49*a0*b1^5*y2^5*z1^3 + 20*a0^2*b1^5*y2^5*z1^3 + 
         71*a0*a2*b1^5*y2^5*z1^3 - 52*a0^2*a2*b1^5*y2^5*z1^3 - 
         8*a0*a2^2*b1^5*y2^5*z1^3 + 12*a0^2*a2^2*b1^5*y2^5*z1^3 + 
         2*a0*a2^3*b1^5*y2^5*z1^3 + 2*a0^2*a2^3*b1^5*y2^5*z1^3 + 
         13*a0*b1^6*y2^5*z1^3 - 10*a0^2*b1^6*y2^5*z1^3 - 
         13*a0*a2*b1^6*y2^5*z1^3 + 22*a0^2*a2*b1^6*y2^5*z1^3 + 
         3*a0*a2^2*b1^6*y2^5*z1^3 - 2*a0^2*a2^2*b1^6*y2^5*z1^3 + 
         2*a0^2*b1^7*y2^5*z1^3 - 4*a0^2*a2*b1^7*y2^5*z1^3 - a2^4*b1^4*z1^4 + 
         3*a2^4*b1^5*z1^4 - 3*a2^4*b1^6*z1^4 + a2^4*b1^7*z1^4 - 
         14*a2^3*b1^3*y2*z1^4 + 6*a0*a2^3*b1^3*y2*z1^4 + 
         14*a2^4*b1^3*y2*z1^4 - 6*a0*a2^4*b1^3*y2*z1^4 + 
         44*a2^3*b1^4*y2*z1^4 - 22*a0*a2^3*b1^4*y2*z1^4 - 
         33*a2^4*b1^4*y2*z1^4 + 18*a0*a2^4*b1^4*y2*z1^4 - 
         48*a2^3*b1^5*y2*z1^4 + 30*a0*a2^3*b1^5*y2*z1^4 + 
         18*a2^4*b1^5*y2*z1^4 - 18*a0*a2^4*b1^5*y2*z1^4 + 
         20*a2^3*b1^6*y2*z1^4 - 18*a0*a2^3*b1^6*y2*z1^4 + 
         2*a2^4*b1^6*y2*z1^4 + 6*a0*a2^4*b1^6*y2*z1^4 - 2*a2^3*b1^7*y2*z1^4 + 
         4*a0*a2^3*b1^7*y2*z1^4 - a2^4*b1^7*y2*z1^4 - a2^2*b1^2*y2^2*z1^4 + 
         16*a0*a2^2*b1^2*y2^2*z1^4 - 2*a0^2*a2^2*b1^2*y2^2*z1^4 + 
         2*a2^3*b1^2*y2^2*z1^4 - 32*a0*a2^3*b1^2*y2^2*z1^4 + 
         4*a0^2*a2^3*b1^2*y2^2*z1^4 - a2^4*b1^2*y2^2*z1^4 + 
         16*a0*a2^4*b1^2*y2^2*z1^4 - 2*a0^2*a2^4*b1^2*y2^2*z1^4 + 
         25*a2^2*b1^3*y2^2*z1^4 - 64*a0*a2^2*b1^3*y2^2*z1^4 + 
         8*a0^2*a2^2*b1^3*y2^2*z1^4 - 16*a2^3*b1^3*y2^2*z1^4 + 
         107*a0*a2^3*b1^3*y2^2*z1^4 - 18*a0^2*a2^3*b1^3*y2^2*z1^4 - 
         9*a2^4*b1^3*y2^2*z1^4 - 43*a0*a2^4*b1^3*y2^2*z1^4 + 
         10*a0^2*a2^4*b1^3*y2^2*z1^4 - 70*a2^2*b1^4*y2^2*z1^4 + 
         104*a0*a2^2*b1^4*y2^2*z1^4 - 12*a0^2*a2^2*b1^4*y2^2*z1^4 + 
         6*a2^3*b1^4*y2^2*z1^4 - 121*a0*a2^3*b1^4*y2^2*z1^4 + 
         28*a0^2*a2^3*b1^4*y2^2*z1^4 + 37*a2^4*b1^4*y2^2*z1^4 + 
         24*a0*a2^4*b1^4*y2^2*z1^4 - 13*a0^2*a2^4*b1^4*y2^2*z1^4 + 
         70*a2^2*b1^5*y2^2*z1^4 - 88*a0*a2^2*b1^5*y2^2*z1^4 + 
         8*a0^2*a2^2*b1^5*y2^2*z1^4 + 30*a2^3*b1^5*y2^2*z1^4 + 
         45*a0*a2^3*b1^5*y2^2*z1^4 - 18*a0^2*a2^3*b1^5*y2^2*z1^4 - 
         28*a2^4*b1^5*y2^2*z1^4 + 14*a0*a2^4*b1^5*y2^2*z1^4 + 
         5*a0^2*a2^4*b1^5*y2^2*z1^4 - 25*a2^2*b1^6*y2^2*z1^4 + 
         40*a0*a2^2*b1^6*y2^2*z1^4 - 2*a0^2*a2^2*b1^6*y2^2*z1^4 - 
         24*a2^3*b1^6*y2^2*z1^4 + 5*a0*a2^3*b1^6*y2^2*z1^4 + 
         4*a0^2*a2^3*b1^6*y2^2*z1^4 + a2^4*b1^6*y2^2*z1^4 - 
         6*a0*a2^4*b1^6*y2^2*z1^4 + a2^2*b1^7*y2^2*z1^4 - 
         8*a0*a2^2*b1^7*y2^2*z1^4 + 2*a2^3*b1^7*y2^2*z1^4 - 
         4*a0*a2^3*b1^7*y2^2*z1^4 + 6*a2*b1*y2^3*z1^4 - 
         14*a0*a2*b1*y2^3*z1^4 + 6*a0^2*a2*b1*y2^3*z1^4 - 
         18*a2^2*b1*y2^3*z1^4 + 42*a0*a2^2*b1*y2^3*z1^4 - 
         18*a0^2*a2^2*b1*y2^3*z1^4 + 18*a2^3*b1*y2^3*z1^4 - 
         42*a0*a2^3*b1*y2^3*z1^4 + 18*a0^2*a2^3*b1*y2^3*z1^4 - 
         6*a2^4*b1*y2^3*z1^4 + 14*a0*a2^4*b1*y2^3*z1^4 - 
         6*a0^2*a2^4*b1*y2^3*z1^4 - 18*a2*b1^2*y2^3*z1^4 + 
         24*a0*a2*b1^2*y2^3*z1^4 - 24*a0^2*a2*b1^2*y2^3*z1^4 + 
         47*a2^2*b1^2*y2^3*z1^4 - 84*a0*a2^2*b1^2*y2^3*z1^4 + 
         62*a0^2*a2^2*b1^2*y2^3*z1^4 - 40*a2^3*b1^2*y2^3*z1^4 + 
         96*a0*a2^3*b1^2*y2^3*z1^4 - 52*a0^2*a2^3*b1^2*y2^3*z1^4 + 
         11*a2^4*b1^2*y2^3*z1^4 - 36*a0*a2^4*b1^2*y2^3*z1^4 + 
         14*a0^2*a2^4*b1^2*y2^3*z1^4 + 12*a2*b1^3*y2^3*z1^4 + 
         32*a0*a2*b1^3*y2^3*z1^4 + 36*a0^2*a2*b1^3*y2^3*z1^4 - 
         64*a2^2*b1^3*y2^3*z1^4 - 76*a0^2*a2^2*b1^3*y2^3*z1^4 + 
         66*a2^3*b1^3*y2^3*z1^4 - 79*a0*a2^3*b1^3*y2^3*z1^4 + 
         58*a0^2*a2^3*b1^3*y2^3*z1^4 - 14*a2^4*b1^3*y2^3*z1^4 + 
         47*a0*a2^4*b1^3*y2^3*z1^4 - 18*a0^2*a2^4*b1^3*y2^3*z1^4 + 
         12*a2*b1^4*y2^3*z1^4 - 104*a0*a2*b1^4*y2^3*z1^4 - 
         24*a0^2*a2*b1^4*y2^3*z1^4 + 91*a2^2*b1^4*y2^3*z1^4 + 
         76*a0*a2^2*b1^4*y2^3*z1^4 + 36*a0^2*a2^2*b1^4*y2^3*z1^4 - 
         82*a2^3*b1^4*y2^3*z1^4 + 73*a0*a2^3*b1^4*y2^3*z1^4 - 
         36*a0^2*a2^3*b1^4*y2^3*z1^4 + 4*a2^4*b1^4*y2^3*z1^4 - 
         42*a0*a2^4*b1^4*y2^3*z1^4 + 15*a0^2*a2^4*b1^4*y2^3*z1^4 - 
         18*a2*b1^5*y2^3*z1^4 + 90*a0*a2*b1^5*y2^3*z1^4 + 
         6*a0^2*a2*b1^5*y2^3*z1^4 - 89*a2^2*b1^5*y2^3*z1^4 - 
         18*a0*a2^2*b1^5*y2^3*z1^4 - 2*a0^2*a2^2*b1^5*y2^3*z1^4 + 
         36*a2^3*b1^5*y2^3*z1^4 - 59*a0*a2^3*b1^5*y2^3*z1^4 + 
         16*a0^2*a2^3*b1^5*y2^3*z1^4 + 5*a2^4*b1^5*y2^3*z1^4 + 
         2*a0*a2^4*b1^5*y2^3*z1^4 - 5*a0^2*a2^4*b1^5*y2^3*z1^4 + 
         6*a2*b1^6*y2^3*z1^4 - 32*a0*a2*b1^6*y2^3*z1^4 + 
         34*a2^2*b1^6*y2^3*z1^4 - 24*a0*a2^2*b1^6*y2^3*z1^4 - 
         2*a0^2*a2^2*b1^6*y2^3*z1^4 + 2*a2^3*b1^6*y2^3*z1^4 + 
         11*a0*a2^3*b1^6*y2^3*z1^4 - 4*a0^2*a2^3*b1^6*y2^3*z1^4 + 
         4*a0*a2*b1^7*y2^3*z1^4 - a2^2*b1^7*y2^3*z1^4 + 8*a0*a2^2*b1^7*y2^3*
          z1^4 + a0^2*y2^4*z1^4 - 4*a0^2*a2*y2^4*z1^4 + 
         6*a0^2*a2^2*y2^4*z1^4 - 4*a0^2*a2^3*y2^4*z1^4 + 
         a0^2*a2^4*y2^4*z1^4 - 2*b1*y2^4*z1^4 + 8*a0*b1*y2^4*z1^4 - 
         7*a0^2*b1*y2^4*z1^4 + 2*a2*b1*y2^4*z1^4 - 13*a0*a2*b1*y2^4*z1^4 + 
         16*a0^2*a2*b1*y2^4*z1^4 + 6*a2^2*b1*y2^4*z1^4 - 
         9*a0*a2^2*b1*y2^4*z1^4 - 6*a0^2*a2^2*b1*y2^4*z1^4 - 
         10*a2^3*b1*y2^4*z1^4 + 25*a0*a2^3*b1*y2^4*z1^4 - 
         8*a0^2*a2^3*b1*y2^4*z1^4 + 4*a2^4*b1*y2^4*z1^4 - 
         11*a0*a2^4*b1*y2^4*z1^4 + 5*a0^2*a2^4*b1*y2^4*z1^4 + 
         10*b1^2*y2^4*z1^4 - 22*a0*b1^2*y2^4*z1^4 + 20*a0^2*b1^2*y2^4*z1^4 - 
         20*a2*b1^2*y2^4*z1^4 + 35*a0*a2*b1^2*y2^4*z1^4 - 
         24*a0^2*a2*b1^2*y2^4*z1^4 + 8*a2^2*b1^2*y2^4*z1^4 + 
         16*a0*a2^2*b1^2*y2^4*z1^4 - 24*a0^2*a2^2*b1^2*y2^4*z1^4 + 
         4*a2^3*b1^2*y2^4*z1^4 - 49*a0*a2^3*b1^2*y2^4*z1^4 + 
         40*a0^2*a2^3*b1^2*y2^4*z1^4 - 2*a2^4*b1^2*y2^4*z1^4 + 
         20*a0*a2^4*b1^2*y2^4*z1^4 - 12*a0^2*a2^4*b1^2*y2^4*z1^4 - 
         20*b1^3*y2^4*z1^4 + 8*a0*b1^3*y2^4*z1^4 - 30*a0^2*b1^3*y2^4*z1^4 + 
         60*a2*b1^3*y2^4*z1^4 - 36*a0*a2*b1^3*y2^4*z1^4 + 
         16*a0^2*a2*b1^3*y2^4*z1^4 - 57*a2^2*b1^3*y2^4*z1^4 + 
         55*a0*a2^2*b1^3*y2^4*z1^4 + 44*a0^2*a2^2*b1^3*y2^4*z1^4 + 
         20*a2^3*b1^3*y2^4*z1^4 - 29*a0*a2^3*b1^3*y2^4*z1^4 - 
         38*a0^2*a2^3*b1^3*y2^4*z1^4 - 3*a2^4*b1^3*y2^4*z1^4 + 
         2*a0*a2^4*b1^3*y2^4*z1^4 + 8*a0^2*a2^4*b1^3*y2^4*z1^4 + 
         20*b1^4*y2^4*z1^4 + 28*a0*b1^4*y2^4*z1^4 + 25*a0^2*b1^4*y2^4*z1^4 - 
         80*a2*b1^4*y2^4*z1^4 + 32*a0*a2*b1^4*y2^4*z1^4 - 
         4*a0^2*a2*b1^4*y2^4*z1^4 + 63*a2^2*b1^4*y2^4*z1^4 - 
         132*a0*a2^2*b1^4*y2^4*z1^4 - 18*a0^2*a2^2*b1^4*y2^4*z1^4 - 
         12*a2^3*b1^4*y2^4*z1^4 + 57*a0*a2^3*b1^4*y2^4*z1^4 + 
         8*a0^2*a2^3*b1^4*y2^4*z1^4 + a2^4*b1^4*y2^4*z1^4 + 
         4*a0*a2^4*b1^4*y2^4*z1^4 - 2*a0^2*a2^4*b1^4*y2^4*z1^4 - 
         10*b1^5*y2^4*z1^4 - 32*a0*b1^5*y2^4*z1^4 - 11*a0^2*b1^5*y2^4*z1^4 + 
         50*a2*b1^5*y2^4*z1^4 - 35*a0*a2*b1^5*y2^4*z1^4 - 
         17*a2^2*b1^5*y2^4*z1^4 + 80*a0*a2^2*b1^5*y2^4*z1^4 - 
         6*a0^2*a2^2*b1^5*y2^4*z1^4 - 2*a2^3*b1^5*y2^4*z1^4 - 
         4*a0*a2^3*b1^5*y2^4*z1^4 + 2*a0^2*a2^3*b1^5*y2^4*z1^4 + 
         2*b1^6*y2^4*z1^4 + 10*a0*b1^6*y2^4*z1^4 + 2*a0^2*b1^6*y2^4*z1^4 - 
         12*a2*b1^6*y2^4*z1^4 + 21*a0*a2*b1^6*y2^4*z1^4 - 
         3*a2^2*b1^6*y2^4*z1^4 - 10*a0*a2^2*b1^6*y2^4*z1^4 + 
         4*a0^2*a2^2*b1^6*y2^4*z1^4 - 4*a0*a2*b1^7*y2^4*z1^4 - 
         a0^2*y2^5*z1^4 + 4*a0^2*a2*y2^5*z1^4 - 6*a0^2*a2^2*y2^5*z1^4 + 
         4*a0^2*a2^3*y2^5*z1^4 - a0^2*a2^4*y2^5*z1^4 - 6*a0*b1*y2^5*z1^4 + 
         7*a0^2*b1*y2^5*z1^4 + 19*a0*a2*b1*y2^5*z1^4 - 22*a0^2*a2*b1*y2^5*
          z1^4 - 21*a0*a2^2*b1*y2^5*z1^4 + 24*a0^2*a2^2*b1*y2^5*z1^4 + 
         9*a0*a2^3*b1*y2^5*z1^4 - 10*a0^2*a2^3*b1*y2^5*z1^4 - 
         a0*a2^4*b1*y2^5*z1^4 + a0^2*a2^4*b1*y2^5*z1^4 + 
         16*a0*b1^2*y2^5*z1^4 - 20*a0^2*b1^2*y2^5*z1^4 - 
         37*a0*a2*b1^2*y2^5*z1^4 + 48*a0^2*a2*b1^2*y2^5*z1^4 + 
         22*a0*a2^2*b1^2*y2^5*z1^4 - 36*a0^2*a2^2*b1^2*y2^5*z1^4 + 
         3*a0*a2^3*b1^2*y2^5*z1^4 + 8*a0^2*a2^3*b1^2*y2^5*z1^4 - 
         4*a0*a2^4*b1^2*y2^5*z1^4 - 4*a0*b1^3*y2^5*z1^4 + 
         30*a0^2*b1^3*y2^5*z1^4 - 8*a0*a2*b1^3*y2^5*z1^4 - 
         52*a0^2*a2*b1^3*y2^5*z1^4 + 21*a0*a2^2*b1^3*y2^5*z1^4 + 
         24*a0^2*a2^2*b1^3*y2^5*z1^4 - 9*a0*a2^3*b1^3*y2^5*z1^4 - 
         2*a0^2*a2^3*b1^3*y2^5*z1^4 - 24*a0*b1^4*y2^5*z1^4 - 
         25*a0^2*b1^4*y2^5*z1^4 + 56*a0*a2*b1^4*y2^5*z1^4 + 
         28*a0^2*a2*b1^4*y2^5*z1^4 - 24*a0*a2^2*b1^4*y2^5*z1^4 - 
         6*a0^2*a2^2*b1^4*y2^5*z1^4 - 3*a0*a2^3*b1^4*y2^5*z1^4 + 
         26*a0*b1^5*y2^5*z1^4 + 11*a0^2*b1^5*y2^5*z1^4 - 
         35*a0*a2*b1^5*y2^5*z1^4 - 6*a0^2*a2*b1^5*y2^5*z1^4 + 
         2*a0*a2^2*b1^5*y2^5*z1^4 - 8*a0*b1^6*y2^5*z1^4 - 
         2*a0^2*b1^6*y2^5*z1^4 + 5*a0*a2*b1^6*y2^5*z1^4 + 
         3*a2^3*b1^3*y2*z1^5 - 3*a2^4*b1^3*y2*z1^5 - 9*a2^3*b1^4*y2*z1^5 + 
         7*a2^4*b1^4*y2*z1^5 + 9*a2^3*b1^5*y2*z1^5 - 4*a2^4*b1^5*y2*z1^5 - 
         3*a2^3*b1^6*y2*z1^5 - 4*a0*a2^2*b1^2*y2^2*z1^5 + 
         8*a0*a2^3*b1^2*y2^2*z1^5 - 4*a0*a2^4*b1^2*y2^2*z1^5 - 
         5*a2^2*b1^3*y2^2*z1^5 + 14*a0*a2^2*b1^3*y2^2*z1^5 + 
         3*a2^3*b1^3*y2^2*z1^5 - 26*a0*a2^3*b1^3*y2^2*z1^5 + 
         2*a2^4*b1^3*y2^2*z1^5 + 12*a0*a2^4*b1^3*y2^2*z1^5 + 
         15*a2^2*b1^4*y2^2*z1^5 - 18*a0*a2^2*b1^4*y2^2*z1^5 - 
         2*a2^3*b1^4*y2^2*z1^5 + 29*a0*a2^3*b1^4*y2^2*z1^5 - 
         7*a2^4*b1^4*y2^2*z1^5 - 10*a0*a2^4*b1^4*y2^2*z1^5 - 
         15*a2^2*b1^5*y2^2*z1^5 + 10*a0*a2^2*b1^5*y2^2*z1^5 - 
         5*a2^3*b1^5*y2^2*z1^5 - 12*a0*a2^3*b1^5*y2^2*z1^5 + 
         5*a2^4*b1^5*y2^2*z1^5 + a0*a2^4*b1^5*y2^2*z1^5 + 
         5*a2^2*b1^6*y2^2*z1^5 - 2*a0*a2^2*b1^6*y2^2*z1^5 + 
         4*a2^3*b1^6*y2^2*z1^5 + a0*a2^3*b1^6*y2^2*z1^5 - 3*a2*b1*y2^3*z1^5 + 
         6*a0*a2*b1*y2^3*z1^5 + 9*a2^2*b1*y2^3*z1^5 - 18*a0*a2^2*b1*y2^3*
          z1^5 - 9*a2^3*b1*y2^3*z1^5 + 18*a0*a2^3*b1*y2^3*z1^5 + 
         3*a2^4*b1*y2^3*z1^5 - 6*a0*a2^4*b1*y2^3*z1^5 + 
         11*a2*b1^2*y2^3*z1^5 - 16*a0*a2*b1^2*y2^3*z1^5 - 
         29*a2^2*b1^2*y2^3*z1^5 + 46*a0*a2^2*b1^2*y2^3*z1^5 + 
         25*a2^3*b1^2*y2^3*z1^5 - 44*a0*a2^3*b1^2*y2^3*z1^5 - 
         7*a2^4*b1^2*y2^3*z1^5 + 14*a0*a2^4*b1^2*y2^3*z1^5 - 
         14*a2*b1^3*y2^3*z1^5 + 8*a0*a2*b1^3*y2^3*z1^5 + 
         41*a2^2*b1^3*y2^3*z1^5 - 29*a0*a2^2*b1^3*y2^3*z1^5 - 
         35*a2^3*b1^3*y2^3*z1^5 + 34*a0*a2^3*b1^3*y2^3*z1^5 + 
         8*a2^4*b1^3*y2^3*z1^5 - 13*a0*a2^4*b1^3*y2^3*z1^5 + 
         6*a2*b1^4*y2^3*z1^5 + 12*a0*a2*b1^4*y2^3*z1^5 - 
         39*a2^2*b1^4*y2^3*z1^5 - 9*a0*a2^2*b1^4*y2^3*z1^5 + 
         31*a2^3*b1^4*y2^3*z1^5 - 14*a0*a2^3*b1^4*y2^3*z1^5 - 
         4*a2^4*b1^4*y2^3*z1^5 + 8*a0*a2^4*b1^4*y2^3*z1^5 + 
         a2*b1^5*y2^3*z1^5 - 14*a0*a2*b1^5*y2^3*z1^5 + 26*a2^2*b1^5*y2^3*
          z1^5 + 11*a0*a2^2*b1^5*y2^3*z1^5 - 12*a2^3*b1^5*y2^3*z1^5 + 
         6*a0*a2^3*b1^5*y2^3*z1^5 - a2*b1^6*y2^3*z1^5 + 
         4*a0*a2*b1^6*y2^3*z1^5 - 8*a2^2*b1^6*y2^3*z1^5 - 
         a0*a2^2*b1^6*y2^3*z1^5 + b1*y2^4*z1^5 - 4*a0*b1*y2^4*z1^5 - 
         a2*b1*y2^4*z1^5 + 8*a0*a2*b1*y2^4*z1^5 - 3*a2^2*b1*y2^4*z1^5 + 
         5*a2^3*b1*y2^4*z1^5 - 8*a0*a2^3*b1*y2^4*z1^5 - 2*a2^4*b1*y2^4*z1^5 + 
         4*a0*a2^4*b1*y2^4*z1^5 - 5*b1^2*y2^4*z1^5 + 14*a0*b1^2*y2^4*z1^5 + 
         8*a2*b1^2*y2^4*z1^5 - 23*a0*a2*b1^2*y2^4*z1^5 + 
         2*a2^2*b1^2*y2^4*z1^5 - 4*a0*a2^2*b1^2*y2^4*z1^5 - 
         8*a2^3*b1^2*y2^4*z1^5 + 21*a0*a2^3*b1^2*y2^4*z1^5 + 
         3*a2^4*b1^2*y2^4*z1^5 - 8*a0*a2^4*b1^2*y2^4*z1^5 + 
         10*b1^3*y2^4*z1^5 - 16*a0*b1^3*y2^4*z1^5 - 22*a2*b1^3*y2^4*z1^5 + 
         22*a0*a2*b1^3*y2^4*z1^5 + 12*a2^2*b1^3*y2^4*z1^5 - 
         a0*a2^2*b1^3*y2^4*z1^5 + a2^3*b1^3*y2^4*z1^5 - 6*a0*a2^3*b1^3*y2^4*
          z1^5 - a2^4*b1^3*y2^4*z1^5 + a0*a2^4*b1^3*y2^4*z1^5 - 
         10*b1^4*y2^4*z1^5 + 4*a0*b1^4*y2^4*z1^5 + 28*a2*b1^4*y2^4*z1^5 - 
         8*a0*a2*b1^4*y2^4*z1^5 - 18*a2^2*b1^4*y2^4*z1^5 + 
         14*a0*a2^2*b1^4*y2^4*z1^5 + 2*a2^3*b1^4*y2^4*z1^5 - 
         7*a0*a2^3*b1^4*y2^4*z1^5 + 5*b1^5*y2^4*z1^5 + 4*a0*b1^5*y2^4*z1^5 - 
         17*a2*b1^5*y2^4*z1^5 + 2*a0*a2*b1^5*y2^4*z1^5 + 
         7*a2^2*b1^5*y2^4*z1^5 - 9*a0*a2^2*b1^5*y2^4*z1^5 - b1^6*y2^4*z1^5 - 
         2*a0*b1^6*y2^4*z1^5 + 4*a2*b1^6*y2^4*z1^5 - a0*a2*b1^6*y2^4*z1^5 + 
         3*a0*b1*y2^5*z1^5 - 10*a0*a2*b1*y2^5*z1^5 + 12*a0*a2^2*b1*y2^5*
          z1^5 - 6*a0*a2^3*b1*y2^5*z1^5 + a0*a2^4*b1*y2^5*z1^5 - 
         11*a0*b1^2*y2^5*z1^5 + 28*a0*a2*b1^2*y2^5*z1^5 - 
         23*a0*a2^2*b1^2*y2^5*z1^5 + 6*a0*a2^3*b1^2*y2^5*z1^5 + 
         14*a0*b1^3*y2^5*z1^5 - 24*a0*a2*b1^3*y2^5*z1^5 + 
         10*a0*a2^2*b1^3*y2^5*z1^5 - 6*a0*b1^4*y2^5*z1^5 + 
         4*a0*a2*b1^4*y2^5*z1^5 + a0*a2^2*b1^4*y2^5*z1^5 - 
         a0*b1^5*y2^5*z1^5 + 2*a0*a2*b1^5*y2^5*z1^5 + a0*b1^6*y2^5*z1^5))/
       (a2*(-1 + b1)^2*(-1 + a2 + b1)*(-1 + y2)*(-1 + z1)^2*
        (-(a2*b1) + a2*b1*y2 + a2*b1*z1 + y2*z1 - a2*y2*z1 - b1*y2*z1)^4)), 
     (a0*y2^2*z1^2*(a2^3*b1^4 - 2*a0^2*a2^3*b1^4 - a2^4*b1^4 + 
        2*a0^2*a2^4*b1^4 + 2*a0*a2^3*b1^5 + 2*a0^2*a2^3*b1^5 - 
        2*a0*a2^4*b1^5 - 5*a0*a2^2*b1^4*y2 + 6*a0^2*a2^2*b1^4*y2 + 
        2*a0^3*a2^2*b1^4*y2 - 2*a2^3*b1^4*y2 + 6*a0*a2^3*b1^4*y2 - 
        4*a0^2*a2^3*b1^4*y2 - 2*a0^3*a2^3*b1^4*y2 + 2*a2^4*b1^4*y2 - 
        a0*a2^4*b1^4*y2 - 2*a0^2*a2^4*b1^4*y2 - 8*a0^2*a2^2*b1^5*y2 - 
        2*a0^3*a2^2*b1^5*y2 - 4*a0*a2^3*b1^5*y2 + 2*a0^2*a2^3*b1^5*y2 + 
        4*a0*a2^4*b1^5*y2 + 4*a0^2*a2*b1^4*y2^2 - 6*a0^3*a2*b1^4*y2^2 + 
        10*a0*a2^2*b1^4*y2^2 - 17*a0^2*a2^2*b1^4*y2^2 + 
        4*a0^3*a2^2*b1^4*y2^2 + a2^3*b1^4*y2^2 - 12*a0*a2^3*b1^4*y2^2 + 
        15*a0^2*a2^3*b1^4*y2^2 + 2*a0^3*a2^3*b1^4*y2^2 - a2^4*b1^4*y2^2 + 
        2*a0*a2^4*b1^4*y2^2 - 2*a0^2*a2^4*b1^4*y2^2 + 6*a0^3*a2*b1^5*y2^2 + 
        16*a0^2*a2^2*b1^5*y2^2 + 2*a0*a2^3*b1^5*y2^2 - 
        10*a0^2*a2^3*b1^5*y2^2 - 2*a0*a2^4*b1^5*y2^2 - 8*a0^2*a2*b1^4*y2^3 + 
        12*a0^3*a2*b1^4*y2^3 - 5*a0*a2^2*b1^4*y2^3 + 16*a0^2*a2^2*b1^4*y2^3 - 
        14*a0^3*a2^2*b1^4*y2^3 + 6*a0*a2^3*b1^4*y2^3 - 
        10*a0^2*a2^3*b1^4*y2^3 + 2*a0^3*a2^3*b1^4*y2^3 - a0*a2^4*b1^4*y2^3 + 
        2*a0^2*a2^4*b1^4*y2^3 - 12*a0^3*a2*b1^5*y2^3 - 
        8*a0^2*a2^2*b1^5*y2^3 + 6*a0^3*a2^2*b1^5*y2^3 + 
        6*a0^2*a2^3*b1^5*y2^3 + 4*a0^2*a2*b1^4*y2^4 - 6*a0^3*a2*b1^4*y2^4 - 
        5*a0^2*a2^2*b1^4*y2^4 + 8*a0^3*a2^2*b1^4*y2^4 + a0^2*a2^3*b1^4*y2^4 - 
        2*a0^3*a2^3*b1^4*y2^4 + 6*a0^3*a2*b1^5*y2^4 - 4*a0^3*a2^2*b1^5*y2^4 - 
        a2^3*b1^3*z1 - a0*a2^3*b1^3*z1 + 2*a0^2*a2^3*b1^3*z1 + a2^4*b1^3*z1 + 
        a0*a2^4*b1^3*z1 - 2*a0^2*a2^4*b1^3*z1 - 4*a2^3*b1^4*z1 - 
        3*a0*a2^3*b1^4*z1 + 4*a0^2*a2^3*b1^4*z1 + 4*a2^4*b1^4*z1 + 
        4*a0*a2^4*b1^4*z1 - 6*a0^2*a2^4*b1^4*z1 - 6*a0*a2^3*b1^5*z1 - 
        6*a0^2*a2^3*b1^5*z1 + 6*a0*a2^4*b1^5*z1 - 2*a2^2*b1^3*y2*z1 + 
        16*a0*a2^2*b1^3*y2*z1 - 8*a0^2*a2^2*b1^3*y2*z1 - 
        4*a0^3*a2^2*b1^3*y2*z1 + 6*a2^3*b1^3*y2*z1 - 25*a0*a2^3*b1^3*y2*z1 + 
        9*a0^2*a2^3*b1^3*y2*z1 + 6*a0^3*a2^3*b1^3*y2*z1 - 4*a2^4*b1^3*y2*z1 + 
        9*a0*a2^4*b1^3*y2*z1 - a0^2*a2^4*b1^3*y2*z1 - 2*a0^3*a2^4*b1^3*y2*
         z1 + 2*a2^2*b1^4*y2*z1 + 5*a0*a2^2*b1^4*y2*z1 + 4*a2^3*b1^4*y2*z1 + 
        a0*a2^3*b1^4*y2*z1 - 7*a0^2*a2^3*b1^4*y2*z1 + 2*a0^3*a2^3*b1^4*y2*
         z1 - 6*a2^4*b1^4*y2*z1 - 9*a0*a2^4*b1^4*y2*z1 + 
        12*a0^2*a2^4*b1^4*y2*z1 + 4*a0*a2^2*b1^5*y2*z1 + 
        18*a0^2*a2^2*b1^5*y2*z1 + 4*a0^3*a2^2*b1^5*y2*z1 + 
        4*a0*a2^3*b1^5*y2*z1 - 8*a0*a2^4*b1^5*y2*z1 - 25*a0^2*a2*b1^3*y2^2*
         z1 + 18*a0^3*a2*b1^3*y2^2*z1 + 2*a2^2*b1^3*y2^2*z1 - 
        24*a0*a2^2*b1^3*y2^2*z1 + 65*a0^2*a2^2*b1^3*y2^2*z1 - 
        28*a0^3*a2^2*b1^3*y2^2*z1 - 5*a2^3*b1^3*y2^2*z1 + 
        37*a0*a2^3*b1^3*y2^2*z1 - 51*a0^2*a2^3*b1^3*y2^2*z1 + 
        10*a0^3*a2^3*b1^3*y2^2*z1 + 3*a2^4*b1^3*y2^2*z1 - 
        13*a0*a2^4*b1^3*y2^2*z1 + 11*a0^2*a2^4*b1^3*y2^2*z1 + 
        12*a0^2*a2*b1^4*y2^2*z1 - 12*a0^3*a2*b1^4*y2^2*z1 - 
        2*a2^2*b1^4*y2^2*z1 - 12*a0*a2^2*b1^4*y2^2*z1 - 
        21*a0^2*a2^2*b1^4*y2^2*z1 + 18*a0^3*a2^2*b1^4*y2^2*z1 + 
        11*a0*a2^3*b1^4*y2^2*z1 + 11*a0^2*a2^3*b1^4*y2^2*z1 - 
        12*a0^3*a2^3*b1^4*y2^2*z1 + 2*a2^4*b1^4*y2^2*z1 + 
        4*a0*a2^4*b1^4*y2^2*z1 - 5*a0^2*a2^4*b1^4*y2^2*z1 - 
        7*a0^2*a2*b1^5*y2^2*z1 - 6*a0^3*a2*b1^5*y2^2*z1 - 
        4*a0*a2^2*b1^5*y2^2*z1 - 22*a0^2*a2^2*b1^5*y2^2*z1 - 
        6*a0^3*a2^2*b1^5*y2^2*z1 + 2*a0*a2^3*b1^5*y2^2*z1 + 
        11*a0^2*a2^3*b1^5*y2^2*z1 + 2*a0*a2^4*b1^5*y2^2*z1 + 
        6*a0^2*b1^3*y2^3*z1 - a0^3*b1^3*y2^3*z1 + 19*a0^2*a2*b1^3*y2^3*z1 - 
        25*a0^3*a2*b1^3*y2^3*z1 + 8*a0*a2^2*b1^3*y2^3*z1 - 
        59*a0^2*a2^2*b1^3*y2^3*z1 + 45*a0^3*a2^2*b1^3*y2^3*z1 - 
        11*a0*a2^3*b1^3*y2^3*z1 + 42*a0^2*a2^3*b1^3*y2^3*z1 - 
        21*a0^3*a2^3*b1^3*y2^3*z1 + 3*a0*a2^4*b1^3*y2^3*z1 - 
        8*a0^2*a2^4*b1^3*y2^3*z1 + 2*a0^3*a2^4*b1^3*y2^3*z1 - 
        6*a0^2*b1^4*y2^3*z1 + 2*a0^3*b1^4*y2^3*z1 + 11*a0^3*a2*b1^4*y2^3*z1 + 
        7*a0*a2^2*b1^4*y2^3*z1 + 13*a0^2*a2^2*b1^4*y2^3*z1 - 
        16*a0^3*a2^2*b1^4*y2^3*z1 - 9*a0*a2^3*b1^4*y2^3*z1 - 
        7*a0^2*a2^3*b1^4*y2^3*z1 + 9*a0^3*a2^3*b1^4*y2^3*z1 + 
        a0*a2^4*b1^4*y2^3*z1 - a0^2*a2^4*b1^4*y2^3*z1 - a0^3*b1^5*y2^3*z1 + 
        7*a0^2*a2*b1^5*y2^3*z1 + 14*a0^3*a2*b1^5*y2^3*z1 + 
        4*a0^2*a2^2*b1^5*y2^3*z1 - a0^3*a2^2*b1^5*y2^3*z1 - 
        5*a0^2*a2^3*b1^5*y2^3*z1 - 6*a0^2*b1^3*y2^4*z1 + a0^3*b1^3*y2^4*z1 + 
        6*a0^2*a2*b1^3*y2^4*z1 + 7*a0^3*a2*b1^3*y2^4*z1 + 
        2*a0^2*a2^2*b1^3*y2^4*z1 - 13*a0^3*a2^2*b1^3*y2^4*z1 - 
        2*a0^2*a2^3*b1^3*y2^4*z1 + 5*a0^3*a2^3*b1^3*y2^4*z1 + 
        6*a0^2*b1^4*y2^4*z1 - 2*a0^3*b1^4*y2^4*z1 - 12*a0^2*a2*b1^4*y2^4*z1 + 
        a0^3*a2*b1^4*y2^4*z1 + 8*a0^2*a2^2*b1^4*y2^4*z1 - 
        2*a0^3*a2^2*b1^4*y2^4*z1 - a0^2*a2^3*b1^4*y2^4*z1 + 
        a0^3*a2^3*b1^4*y2^4*z1 + a0^3*b1^5*y2^4*z1 - 8*a0^3*a2*b1^5*y2^4*z1 + 
        3*a0^3*a2^2*b1^5*y2^4*z1 + 4*a2^3*b1^3*z1^2 + 6*a0*a2^3*b1^3*z1^2 - 
        6*a0^2*a2^3*b1^3*z1^2 - 4*a2^4*b1^3*z1^2 - 6*a0*a2^4*b1^3*z1^2 + 
        6*a0^2*a2^4*b1^3*z1^2 + 6*a2^3*b1^4*z1^2 + 8*a0*a2^3*b1^4*z1^2 - 
        6*a2^4*b1^4*z1^2 - 12*a0*a2^4*b1^4*z1^2 + 6*a0^2*a2^4*b1^4*z1^2 + 
        6*a0*a2^3*b1^5*z1^2 + 6*a0^2*a2^3*b1^5*z1^2 - 6*a0*a2^4*b1^5*z1^2 + 
        2*a2^2*b1^2*y2*z1^2 - 8*a0*a2^2*b1^2*y2*z1^2 + 2*a0^2*a2^2*b1^2*y2*
         z1^2 + 2*a0^3*a2^2*b1^2*y2*z1^2 - 4*a2^3*b1^2*y2*z1^2 + 
        16*a0*a2^3*b1^2*y2*z1^2 - 4*a0^2*a2^3*b1^2*y2*z1^2 - 
        4*a0^3*a2^3*b1^2*y2*z1^2 + 2*a2^4*b1^2*y2*z1^2 - 
        8*a0*a2^4*b1^2*y2*z1^2 + 2*a0^2*a2^4*b1^2*y2*z1^2 + 
        2*a0^3*a2^4*b1^2*y2*z1^2 + 4*a2^2*b1^3*y2*z1^2 - 
        40*a0*a2^2*b1^3*y2*z1^2 + 8*a0^2*a2^2*b1^3*y2*z1^2 + 
        6*a0^3*a2^2*b1^3*y2*z1^2 - 16*a2^3*b1^3*y2*z1^2 + 
        55*a0*a2^3*b1^3*y2*z1^2 + a0^2*a2^3*b1^3*y2*z1^2 - 
        10*a0^3*a2^3*b1^3*y2*z1^2 + 12*a2^4*b1^3*y2*z1^2 - 
        15*a0*a2^4*b1^3*y2*z1^2 - 9*a0^2*a2^4*b1^3*y2*z1^2 + 
        4*a0^3*a2^4*b1^3*y2*z1^2 - 6*a2^2*b1^4*y2*z1^2 + 
        6*a0*a2^2*b1^4*y2*z1^2 - 18*a0^2*a2^2*b1^4*y2*z1^2 - 
        6*a0^3*a2^2*b1^4*y2*z1^2 - 15*a0*a2^3*b1^4*y2*z1^2 + 
        21*a0^2*a2^3*b1^4*y2*z1^2 + 2*a0^3*a2^3*b1^4*y2*z1^2 + 
        6*a2^4*b1^4*y2*z1^2 + 21*a0*a2^4*b1^4*y2*z1^2 - 
        18*a0^2*a2^4*b1^4*y2*z1^2 - 8*a0*a2^2*b1^5*y2*z1^2 - 
        12*a0^2*a2^2*b1^5*y2*z1^2 - 2*a0^3*a2^2*b1^5*y2*z1^2 + 
        4*a0*a2^3*b1^5*y2*z1^2 - 6*a0^2*a2^3*b1^5*y2*z1^2 + 
        4*a0*a2^4*b1^5*y2*z1^2 + a2*b1^2*y2^2*z1^2 - 12*a0*a2*b1^2*y2^2*
         z1^2 + 36*a0^2*a2*b1^2*y2^2*z1^2 - 18*a0^3*a2*b1^2*y2^2*z1^2 - 
        5*a2^2*b1^2*y2^2*z1^2 + 44*a0*a2^2*b1^2*y2^2*z1^2 - 
        96*a0^2*a2^2*b1^2*y2^2*z1^2 + 42*a0^3*a2^2*b1^2*y2^2*z1^2 + 
        7*a2^3*b1^2*y2^2*z1^2 - 52*a0*a2^3*b1^2*y2^2*z1^2 + 
        84*a0^2*a2^3*b1^2*y2^2*z1^2 - 30*a0^3*a2^3*b1^2*y2^2*z1^2 - 
        3*a2^4*b1^2*y2^2*z1^2 + 20*a0*a2^4*b1^2*y2^2*z1^2 - 
        24*a0^2*a2^4*b1^2*y2^2*z1^2 + 6*a0^3*a2^4*b1^2*y2^2*z1^2 - 
        2*a2*b1^3*y2^2*z1^2 + 26*a0*a2*b1^3*y2^2*z1^2 + 
        5*a0^2*a2*b1^3*y2^2*z1^2 + 2*a2^2*b1^3*y2^2*z1^2 - 
        6*a0*a2^2*b1^3*y2^2*z1^2 - 17*a0^2*a2^2*b1^3*y2^2*z1^2 - 
        12*a0^3*a2^2*b1^3*y2^2*z1^2 + 6*a2^3*b1^3*y2^2*z1^2 - 
        34*a0*a2^3*b1^3*y2^2*z1^2 + 7*a0^2*a2^3*b1^3*y2^2*z1^2 + 
        18*a0^3*a2^3*b1^3*y2^2*z1^2 - 6*a2^4*b1^3*y2^2*z1^2 + 
        14*a0*a2^4*b1^3*y2^2*z1^2 + 5*a0^2*a2^4*b1^3*y2^2*z1^2 - 
        6*a0^3*a2^4*b1^3*y2^2*z1^2 + a2*b1^4*y2^2*z1^2 - 
        16*a0*a2*b1^4*y2^2*z1^2 - 6*a0^2*a2*b1^4*y2^2*z1^2 + 
        18*a0^3*a2*b1^4*y2^2*z1^2 + 3*a2^2*b1^4*y2^2*z1^2 + 
        20*a0*a2^2*b1^4*y2^2*z1^2 + 21*a0^2*a2^2*b1^4*y2^2*z1^2 - 
        12*a0^3*a2^2*b1^4*y2^2*z1^2 - 3*a2^3*b1^4*y2^2*z1^2 - 
        10*a0*a2^3*b1^4*y2^2*z1^2 - 13*a0^2*a2^3*b1^4*y2^2*z1^2 + 
        6*a0^3*a2^3*b1^4*y2^2*z1^2 - a2^4*b1^4*y2^2*z1^2 - 
        6*a0*a2^4*b1^4*y2^2*z1^2 + 7*a0^2*a2^4*b1^4*y2^2*z1^2 + 
        2*a0*a2*b1^5*y2^2*z1^2 + 5*a0^2*a2*b1^5*y2^2*z1^2 + 
        2*a0*a2^2*b1^5*y2^2*z1^2 + 14*a0^2*a2^2*b1^5*y2^2*z1^2 + 
        6*a0^3*a2^2*b1^5*y2^2*z1^2 - 4*a0*a2^3*b1^5*y2^2*z1^2 - 
        a0^2*a2^3*b1^5*y2^2*z1^2 + 5*a0*b1^2*y2^3*z1^2 - 
        11*a0^2*b1^2*y2^3*z1^2 + a0^3*b1^2*y2^3*z1^2 - 
        12*a0*a2*b1^2*y2^3*z1^2 + 2*a0^2*a2*b1^2*y2^3*z1^2 + 
        16*a0^3*a2*b1^2*y2^3*z1^2 + 6*a0*a2^2*b1^2*y2^3*z1^2 + 
        40*a0^2*a2^2*b1^2*y2^3*z1^2 - 40*a0^3*a2^2*b1^2*y2^3*z1^2 + 
        4*a0*a2^3*b1^2*y2^3*z1^2 - 42*a0^2*a2^3*b1^2*y2^3*z1^2 + 
        28*a0^3*a2^3*b1^2*y2^3*z1^2 - 3*a0*a2^4*b1^2*y2^3*z1^2 + 
        11*a0^2*a2^4*b1^2*y2^3*z1^2 - 5*a0^3*a2^4*b1^2*y2^3*z1^2 - 
        10*a0*b1^3*y2^3*z1^2 - a0^2*b1^3*y2^3*z1^2 + 14*a0*a2*b1^3*y2^3*
         z1^2 - 22*a0^2*a2*b1^3*y2^3*z1^2 + 9*a0^3*a2*b1^3*y2^3*z1^2 - 
        14*a0*a2^2*b1^3*y2^3*z1^2 + 48*a0^2*a2^2*b1^3*y2^3*z1^2 - 
        13*a0^3*a2^2*b1^3*y2^3*z1^2 + 13*a0*a2^3*b1^3*y2^3*z1^2 - 
        29*a0^2*a2^3*b1^3*y2^3*z1^2 + 5*a0^3*a2^3*b1^3*y2^3*z1^2 - 
        3*a0*a2^4*b1^3*y2^3*z1^2 + 4*a0^2*a2^4*b1^3*y2^3*z1^2 - 
        a0^3*a2^4*b1^3*y2^3*z1^2 + 5*a0*b1^4*y2^3*z1^2 + 
        11*a0^2*b1^4*y2^3*z1^2 - 3*a0^3*b1^4*y2^3*z1^2 - 
        2*a0*a2*b1^4*y2^3*z1^2 + 4*a0^2*a2*b1^4*y2^3*z1^2 - 
        21*a0^3*a2*b1^4*y2^3*z1^2 - 2*a0*a2^2*b1^4*y2^3*z1^2 - 
        21*a0^2*a2^2*b1^4*y2^3*z1^2 + 21*a0^3*a2^2*b1^4*y2^3*z1^2 + 
        3*a0*a2^3*b1^4*y2^3*z1^2 + 9*a0^2*a2^3*b1^4*y2^3*z1^2 - 
        9*a0^3*a2^3*b1^4*y2^3*z1^2 + a0^2*b1^5*y2^3*z1^2 + 
        2*a0^3*b1^5*y2^3*z1^2 - 8*a0^2*a2*b1^5*y2^3*z1^2 - 
        4*a0^3*a2*b1^5*y2^3*z1^2 + a0^2*a2^2*b1^5*y2^3*z1^2 - 
        4*a0^3*a2^2*b1^5*y2^3*z1^2 + 5*a0^2*b1^2*y2^4*z1^2 - 
        9*a0^2*a2*b1^2*y2^4*z1^2 - 4*a0^3*a2*b1^2*y2^4*z1^2 + 
        3*a0^2*a2^2*b1^2*y2^4*z1^2 + 8*a0^3*a2^2*b1^2*y2^4*z1^2 + 
        a0^2*a2^3*b1^2*y2^4*z1^2 - 4*a0^3*a2^3*b1^2*y2^4*z1^2 + 
        8*a0^2*b1^3*y2^4*z1^2 - 2*a0^3*b1^3*y2^4*z1^2 - 
        10*a0^2*a2*b1^3*y2^4*z1^2 + 4*a0^3*a2^2*b1^3*y2^4*z1^2 + 
        2*a0^2*a2^3*b1^3*y2^4*z1^2 - 2*a0^3*a2^3*b1^3*y2^4*z1^2 - 
        13*a0^2*b1^4*y2^4*z1^2 + 4*a0^3*b1^4*y2^4*z1^2 + 
        13*a0^2*a2*b1^4*y2^4*z1^2 - 3*a0^2*a2^2*b1^4*y2^4*z1^2 - 
        2*a0^3*b1^5*y2^4*z1^2 + 4*a0^3*a2*b1^5*y2^4*z1^2 - 6*a2^3*b1^3*z1^3 - 
        12*a0*a2^3*b1^3*z1^3 + 6*a0^2*a2^3*b1^3*z1^3 + 6*a2^4*b1^3*z1^3 + 
        12*a0*a2^4*b1^3*z1^3 - 6*a0^2*a2^4*b1^3*z1^3 - 4*a2^3*b1^4*z1^3 - 
        6*a0*a2^3*b1^4*z1^3 - 4*a0^2*a2^3*b1^4*z1^3 + 4*a2^4*b1^4*z1^3 + 
        12*a0*a2^4*b1^4*z1^3 - 2*a0^2*a2^4*b1^4*z1^3 - 2*a0*a2^3*b1^5*z1^3 - 
        2*a0^2*a2^3*b1^5*z1^3 + 2*a0*a2^4*b1^5*z1^3 - 6*a2^2*b1^2*y2*z1^3 + 
        20*a0*a2^2*b1^2*y2*z1^3 - 4*a0^3*a2^2*b1^2*y2*z1^3 + 
        12*a2^3*b1^2*y2*z1^3 - 40*a0*a2^3*b1^2*y2*z1^3 + 
        8*a0^3*a2^3*b1^2*y2*z1^3 - 6*a2^4*b1^2*y2*z1^3 + 
        20*a0*a2^4*b1^2*y2*z1^3 - 4*a0^3*a2^4*b1^2*y2*z1^3 + 
        36*a0*a2^2*b1^3*y2*z1^3 + 6*a0^2*a2^2*b1^3*y2*z1^3 + 
        12*a2^3*b1^3*y2*z1^3 - 39*a0*a2^3*b1^3*y2*z1^3 - 
        27*a0^2*a2^3*b1^3*y2*z1^3 + 2*a0^3*a2^3*b1^3*y2*z1^3 - 
        12*a2^4*b1^3*y2*z1^3 + 3*a0*a2^4*b1^3*y2*z1^3 + 
        21*a0^2*a2^4*b1^3*y2*z1^3 - 2*a0^3*a2^4*b1^3*y2*z1^3 + 
        6*a2^2*b1^4*y2*z1^3 - 10*a0*a2^2*b1^4*y2*z1^3 + 
        12*a0^2*a2^2*b1^4*y2*z1^3 + 4*a0^3*a2^2*b1^4*y2*z1^3 - 
        4*a2^3*b1^4*y2*z1^3 + 3*a0*a2^3*b1^4*y2*z1^3 - 5*a0^2*a2^3*b1^4*y2*
         z1^3 - 2*a0^3*a2^3*b1^4*y2*z1^3 - 2*a2^4*b1^4*y2*z1^3 - 
        11*a0*a2^4*b1^4*y2*z1^3 + 8*a0^2*a2^4*b1^4*y2*z1^3 + 
        4*a0*a2^2*b1^5*y2*z1^3 + 2*a0^2*a2^2*b1^5*y2*z1^3 - 
        4*a0*a2^3*b1^5*y2*z1^3 + 4*a0^2*a2^3*b1^5*y2*z1^3 - a2*b1*y2^2*z1^3 + 
        9*a0*a2*b1*y2^2*z1^3 - 15*a0^2*a2*b1*y2^2*z1^3 + 
        6*a0^3*a2*b1*y2^2*z1^3 + 3*a2^2*b1*y2^2*z1^3 - 
        27*a0*a2^2*b1*y2^2*z1^3 + 45*a0^2*a2^2*b1*y2^2*z1^3 - 
        18*a0^3*a2^2*b1*y2^2*z1^3 - 3*a2^3*b1*y2^2*z1^3 + 
        27*a0*a2^3*b1*y2^2*z1^3 - 45*a0^2*a2^3*b1*y2^2*z1^3 + 
        18*a0^3*a2^3*b1*y2^2*z1^3 + a2^4*b1*y2^2*z1^3 - 
        9*a0*a2^4*b1*y2^2*z1^3 + 15*a0^2*a2^4*b1*y2^2*z1^3 - 
        6*a0^3*a2^4*b1*y2^2*z1^3 + 5*a0*a2*b1^2*y2^2*z1^3 - 
        38*a0^2*a2*b1^2*y2^2*z1^3 + 12*a0^3*a2*b1^2*y2^2*z1^3 + 
        6*a2^2*b1^2*y2^2*z1^3 - 42*a0*a2^2*b1^2*y2^2*z1^3 + 
        97*a0^2*a2^2*b1^2*y2^2*z1^3 - 24*a0^3*a2^2*b1^2*y2^2*z1^3 - 
        12*a2^3*b1^2*y2^2*z1^3 + 69*a0*a2^3*b1^2*y2^2*z1^3 - 
        80*a0^2*a2^3*b1^2*y2^2*z1^3 + 12*a0^3*a2^3*b1^2*y2^2*z1^3 + 
        6*a2^4*b1^2*y2^2*z1^3 - 32*a0*a2^4*b1^2*y2^2*z1^3 + 
        21*a0^2*a2^4*b1^2*y2^2*z1^3 + 3*a2*b1^3*y2^2*z1^3 - 
        39*a0*a2*b1^3*y2^2*z1^3 + 15*a0^2*a2*b1^3*y2^2*z1^3 - 
        18*a0^3*a2*b1^3*y2^2*z1^3 - 9*a2^2*b1^3*y2^2*z1^3 + 
        47*a0*a2^2*b1^3*y2^2*z1^3 - 30*a0^2*a2^2*b1^3*y2^2*z1^3 + 
        36*a0^3*a2^2*b1^3*y2^2*z1^3 + 3*a2^3*b1^3*y2^2*z1^3 - 
        7*a0*a2^3*b1^3*y2^2*z1^3 + 31*a0^2*a2^3*b1^3*y2^2*z1^3 - 
        24*a0^3*a2^3*b1^3*y2^2*z1^3 + 3*a2^4*b1^3*y2^2*z1^3 - 
        a0*a2^4*b1^3*y2^2*z1^3 - 16*a0^2*a2^4*b1^3*y2^2*z1^3 + 
        6*a0^3*a2^4*b1^3*y2^2*z1^3 - 2*a2*b1^4*y2^2*z1^3 + 
        27*a0*a2*b1^4*y2^2*z1^3 - 4*a0^2*a2*b1^4*y2^2*z1^3 - 
        20*a0*a2^2*b1^4*y2^2*z1^3 + 8*a0^2*a2^2*b1^4*y2^2*z1^3 - 
        10*a0^3*a2^2*b1^4*y2^2*z1^3 + 2*a2^3*b1^4*y2^2*z1^3 + 
        11*a0*a2^3*b1^4*y2^2*z1^3 - 13*a0^2*a2^3*b1^4*y2^2*z1^3 + 
        4*a0^3*a2^3*b1^4*y2^2*z1^3 - 2*a0*a2*b1^5*y2^2*z1^3 + 
        2*a0^2*a2*b1^5*y2^2*z1^3 + 2*a0*a2^2*b1^5*y2^2*z1^3 - 
        8*a0^2*a2^2*b1^5*y2^2*z1^3 - 4*a0*b1*y2^3*z1^3 + 
        4*a0^2*b1*y2^3*z1^3 + a0^3*b1*y2^3*z1^3 + 11*a0*a2*b1*y2^3*z1^3 - 
        6*a0^2*a2*b1*y2^3*z1^3 - 7*a0^3*a2*b1*y2^3*z1^3 - 
        9*a0*a2^2*b1*y2^3*z1^3 - 6*a0^2*a2^2*b1*y2^3*z1^3 + 
        15*a0^3*a2^2*b1*y2^3*z1^3 + a0*a2^3*b1*y2^3*z1^3 + 
        14*a0^2*a2^3*b1*y2^3*z1^3 - 13*a0^3*a2^3*b1*y2^3*z1^3 + 
        a0*a2^4*b1*y2^3*z1^3 - 6*a0^2*a2^4*b1*y2^3*z1^3 + 
        4*a0^3*a2^4*b1*y2^3*z1^3 - 3*a0*b1^2*y2^3*z1^3 + 
        20*a0^2*b1^2*y2^3*z1^3 - 6*a0^3*b1^2*y2^3*z1^3 + 
        13*a0*a2*b1^2*y2^3*z1^3 - 27*a0^2*a2*b1^2*y2^3*z1^3 + 
        3*a0^3*a2*b1^2*y2^3*z1^3 - 14*a0*a2^2*b1^2*y2^3*z1^3 - 
        11*a0^2*a2^2*b1^2*y2^3*z1^3 + 14*a0^3*a2^2*b1^2*y2^3*z1^3 + 
        a0*a2^3*b1^2*y2^3*z1^3 + 23*a0^2*a2^3*b1^2*y2^3*z1^3 - 
        13*a0^3*a2^3*b1^2*y2^3*z1^3 + 3*a0*a2^4*b1^2*y2^3*z1^3 - 
        5*a0^2*a2^4*b1^2*y2^3*z1^3 + 2*a0^3*a2^4*b1^2*y2^3*z1^3 + 
        18*a0*b1^3*y2^3*z1^3 - 18*a0^2*b1^3*y2^3*z1^3 + 
        9*a0^3*b1^3*y2^3*z1^3 - 29*a0*a2*b1^3*y2^3*z1^3 + 
        34*a0^2*a2*b1^3*y2^3*z1^3 - 6*a0^3*a2*b1^3*y2^3*z1^3 + 
        13*a0*a2^2*b1^3*y2^3*z1^3 - 25*a0^2*a2^2*b1^3*y2^3*z1^3 - 
        9*a0^3*a2^2*b1^3*y2^3*z1^3 - 2*a0*a2^3*b1^3*y2^3*z1^3 + 
        9*a0^2*a2^3*b1^3*y2^3*z1^3 + 6*a0^3*a2^3*b1^3*y2^3*z1^3 - 
        11*a0*b1^4*y2^3*z1^3 - 4*a0^2*b1^4*y2^3*z1^3 - 
        4*a0^3*b1^4*y2^3*z1^3 + 5*a0*a2*b1^4*y2^3*z1^3 - 
        9*a0^2*a2*b1^4*y2^3*z1^3 + 10*a0^3*a2*b1^4*y2^3*z1^3 + 
        10*a0^2*a2^2*b1^4*y2^3*z1^3 - 2*a0^2*b1^5*y2^3*z1^3 + 
        4*a0^2*a2*b1^5*y2^3*z1^3 - a0^3*b1*y2^4*z1^3 + 
        3*a0^3*a2*b1*y2^4*z1^3 - 3*a0^3*a2^2*b1*y2^4*z1^3 + 
        a0^3*a2^3*b1*y2^4*z1^3 - 10*a0^2*b1^2*y2^4*z1^3 + 
        4*a0^3*b1^2*y2^4*z1^3 + 19*a0^2*a2*b1^2*y2^4*z1^3 - 
        7*a0^3*a2*b1^2*y2^4*z1^3 - 8*a0^2*a2^2*b1^2*y2^4*z1^3 + 
        2*a0^3*a2^2*b1^2*y2^4*z1^3 - a0^2*a2^3*b1^2*y2^4*z1^3 + 
        a0^3*a2^3*b1^2*y2^4*z1^3 + 2*a0^2*b1^3*y2^4*z1^3 - 
        5*a0^3*b1^3*y2^4*z1^3 + 8*a0^3*a2*b1^3*y2^4*z1^3 - 
        2*a0^2*a2^2*b1^3*y2^4*z1^3 - 3*a0^3*a2^2*b1^3*y2^4*z1^3 + 
        8*a0^2*b1^4*y2^4*z1^3 + 2*a0^3*b1^4*y2^4*z1^3 - 
        5*a0^2*a2*b1^4*y2^4*z1^3 - 4*a0^3*a2*b1^4*y2^4*z1^3 + 
        4*a2^3*b1^3*z1^4 + 10*a0*a2^3*b1^3*z1^4 - 2*a0^2*a2^3*b1^3*z1^4 - 
        4*a2^4*b1^3*z1^4 - 10*a0*a2^4*b1^3*z1^4 + 2*a0^2*a2^4*b1^3*z1^4 + 
        a2^3*b1^4*z1^4 + 2*a0^2*a2^3*b1^4*z1^4 - a2^4*b1^4*z1^4 - 
        4*a0*a2^4*b1^4*z1^4 + 6*a2^2*b1^2*y2*z1^4 - 16*a0*a2^2*b1^2*y2*z1^4 - 
        6*a0^2*a2^2*b1^2*y2*z1^4 + 2*a0^3*a2^2*b1^2*y2*z1^4 - 
        12*a2^3*b1^2*y2*z1^4 + 32*a0*a2^3*b1^2*y2*z1^4 + 
        12*a0^2*a2^3*b1^2*y2*z1^4 - 4*a0^3*a2^3*b1^2*y2*z1^4 + 
        6*a2^4*b1^2*y2*z1^4 - 16*a0*a2^4*b1^2*y2*z1^4 - 
        6*a0^2*a2^4*b1^2*y2*z1^4 + 2*a0^3*a2^4*b1^2*y2*z1^4 - 
        4*a2^2*b1^3*y2*z1^4 - 16*a0*a2^2*b1^3*y2*z1^4 - 
        4*a0^2*a2^2*b1^3*y2*z1^4 - 2*a0^3*a2^2*b1^3*y2*z1^4 + 
        13*a0*a2^3*b1^3*y2*z1^4 + 15*a0^2*a2^3*b1^3*y2*z1^4 + 
        2*a0^3*a2^3*b1^3*y2*z1^4 + 4*a2^4*b1^3*y2*z1^4 + 
        3*a0*a2^4*b1^3*y2*z1^4 - 11*a0^2*a2^4*b1^3*y2*z1^4 - 
        2*a2^2*b1^4*y2*z1^4 + 7*a0*a2^2*b1^4*y2*z1^4 + 2*a2^3*b1^4*y2*z1^4 + 
        5*a0*a2^3*b1^4*y2*z1^4 - 5*a0^2*a2^3*b1^4*y2*z1^4 + 
        2*a2*b1*y2^2*z1^4 - 16*a0*a2*b1*y2^2*z1^4 + 21*a0^2*a2*b1*y2^2*z1^4 - 
        6*a0^3*a2*b1*y2^2*z1^4 - 6*a2^2*b1*y2^2*z1^4 + 
        48*a0*a2^2*b1*y2^2*z1^4 - 63*a0^2*a2^2*b1*y2^2*z1^4 + 
        18*a0^3*a2^2*b1*y2^2*z1^4 + 6*a2^3*b1*y2^2*z1^4 - 
        48*a0*a2^3*b1*y2^2*z1^4 + 63*a0^2*a2^3*b1*y2^2*z1^4 - 
        18*a0^3*a2^3*b1*y2^2*z1^4 - 2*a2^4*b1*y2^2*z1^4 + 
        16*a0*a2^4*b1*y2^2*z1^4 - 21*a0^2*a2^4*b1*y2^2*z1^4 + 
        6*a0^3*a2^4*b1*y2^2*z1^4 - 3*a2*b1^2*y2^2*z1^4 + 
        18*a0*a2*b1^2*y2^2*z1^4 + 4*a0^2*a2*b1^2*y2^2*z1^4 + 
        6*a0^3*a2*b1^2*y2^2*z1^4 + 3*a2^2*b1^2*y2^2*z1^4 - 
        24*a0*a2^2*b1^2*y2^2*z1^4 - 5*a0^2*a2^2*b1^2*y2^2*z1^4 - 
        18*a0^3*a2^2*b1^2*y2^2*z1^4 + 3*a2^3*b1^2*y2^2*z1^4 - 
        6*a0*a2^3*b1^2*y2^2*z1^4 - 2*a0^2*a2^3*b1^2*y2^2*z1^4 + 
        18*a0^3*a2^3*b1^2*y2^2*z1^4 - 3*a2^4*b1^2*y2^2*z1^4 + 
        12*a0*a2^4*b1^2*y2^2*z1^4 + 3*a0^2*a2^4*b1^2*y2^2*z1^4 - 
        6*a0^3*a2^4*b1^2*y2^2*z1^4 + 12*a0*a2*b1^3*y2^2*z1^4 + 
        a0^2*a2*b1^3*y2^2*z1^4 + 4*a2^2*b1^3*y2^2*z1^4 - 
        16*a0*a2^2*b1^3*y2^2*z1^4 - 14*a0^2*a2^2*b1^3*y2^2*z1^4 + 
        4*a0^3*a2^2*b1^3*y2^2*z1^4 - 4*a2^3*b1^3*y2^2*z1^4 + 
        4*a0*a2^3*b1^3*y2^2*z1^4 + 13*a0^2*a2^3*b1^3*y2^2*z1^4 - 
        4*a0^3*a2^3*b1^3*y2^2*z1^4 + a2*b1^4*y2^2*z1^4 - 
        14*a0*a2*b1^4*y2^2*z1^4 - 6*a0^2*a2*b1^4*y2^2*z1^4 - 
        a2^2*b1^4*y2^2*z1^4 + 2*a0*a2^2*b1^4*y2^2*z1^4 + 
        9*a0^2*a2^2*b1^4*y2^2*z1^4 + a0^2*y2^3*z1^4 - a0^3*y2^3*z1^4 - 
        4*a0^2*a2*y2^3*z1^4 + 4*a0^3*a2*y2^3*z1^4 + 6*a0^2*a2^2*y2^3*z1^4 - 
        6*a0^3*a2^2*y2^3*z1^4 - 4*a0^2*a2^3*y2^3*z1^4 + 
        4*a0^3*a2^3*y2^3*z1^4 + a0^2*a2^4*y2^3*z1^4 - a0^3*a2^4*y2^3*z1^4 + 
        8*a0*b1*y2^3*z1^4 - 13*a0^2*b1*y2^3*z1^4 + 4*a0^3*b1*y2^3*z1^4 - 
        23*a0*a2*b1*y2^3*z1^4 + 37*a0^2*a2*b1*y2^3*z1^4 - 
        11*a0^3*a2*b1*y2^3*z1^4 + 21*a0*a2^2*b1*y2^3*z1^4 - 
        33*a0^2*a2^2*b1*y2^3*z1^4 + 9*a0^3*a2^2*b1*y2^3*z1^4 - 
        5*a0*a2^3*b1*y2^3*z1^4 + 7*a0^2*a2^3*b1*y2^3*z1^4 - 
        a0^3*a2^3*b1*y2^3*z1^4 - a0*a2^4*b1*y2^3*z1^4 + 
        2*a0^2*a2^4*b1*y2^3*z1^4 - a0^3*a2^4*b1*y2^3*z1^4 - 
        9*a0*b1^2*y2^3*z1^4 + 3*a0^2*b1^2*y2^3*z1^4 - 5*a0^3*b1^2*y2^3*z1^4 + 
        13*a0*a2*b1^2*y2^3*z1^4 - 15*a0^2*a2*b1^2*y2^3*z1^4 + 
        13*a0^3*a2*b1^2*y2^3*z1^4 + a0*a2^2*b1^2*y2^3*z1^4 + 
        21*a0^2*a2^2*b1^2*y2^3*z1^4 - 11*a0^3*a2^2*b1^2*y2^3*z1^4 - 
        5*a0*a2^3*b1^2*y2^3*z1^4 - 9*a0^2*a2^3*b1^2*y2^3*z1^4 + 
        3*a0^3*a2^3*b1^2*y2^3*z1^4 - 6*a0*b1^3*y2^3*z1^4 + 
        5*a0^2*b1^3*y2^3*z1^4 + 2*a0^3*b1^3*y2^3*z1^4 + 
        13*a0*a2*b1^3*y2^3*z1^4 + a0^2*a2*b1^3*y2^3*z1^4 - 
        6*a0^3*a2*b1^3*y2^3*z1^4 - 7*a0*a2^2*b1^3*y2^3*z1^4 - 
        6*a0^2*a2^2*b1^3*y2^3*z1^4 + 4*a0^3*a2^2*b1^3*y2^3*z1^4 + 
        7*a0*b1^4*y2^3*z1^4 + 4*a0^2*b1^4*y2^3*z1^4 - 3*a0*a2*b1^4*y2^3*
         z1^4 - 3*a0^2*a2*b1^4*y2^3*z1^4 + 5*a0^2*b1^2*y2^4*z1^4 - 
        10*a0^2*a2*b1^2*y2^4*z1^4 + 5*a0^2*a2^2*b1^2*y2^4*z1^4 - 
        4*a0^2*b1^3*y2^4*z1^4 + 4*a0^2*a2*b1^3*y2^4*z1^4 - 
        a0^2*b1^4*y2^4*z1^4 - a2^3*b1^3*z1^5 - 3*a0*a2^3*b1^3*z1^5 + 
        a2^4*b1^3*z1^5 + 3*a0*a2^4*b1^3*z1^5 + a0*a2^3*b1^4*z1^5 - 
        2*a2^2*b1^2*y2*z1^5 + 4*a0*a2^2*b1^2*y2*z1^5 + 4*a0^2*a2^2*b1^2*y2*
         z1^5 + 4*a2^3*b1^2*y2*z1^5 - 8*a0*a2^3*b1^2*y2*z1^5 - 
        8*a0^2*a2^3*b1^2*y2*z1^5 - 2*a2^4*b1^2*y2*z1^5 + 
        4*a0*a2^4*b1^2*y2*z1^5 + 4*a0^2*a2^4*b1^2*y2*z1^5 + 
        2*a2^2*b1^3*y2*z1^5 + 4*a0*a2^2*b1^3*y2*z1^5 - 2*a0^2*a2^2*b1^3*y2*
         z1^5 - 2*a2^3*b1^3*y2*z1^5 - 4*a0*a2^3*b1^3*y2*z1^5 + 
        2*a0^2*a2^3*b1^3*y2*z1^5 - 3*a0*a2^2*b1^4*y2*z1^5 - a2*b1*y2^2*z1^5 + 
        7*a0*a2*b1*y2^2*z1^5 - 6*a0^2*a2*b1*y2^2*z1^5 + 3*a2^2*b1*y2^2*z1^5 - 
        21*a0*a2^2*b1*y2^2*z1^5 + 18*a0^2*a2^2*b1*y2^2*z1^5 - 
        3*a2^3*b1*y2^2*z1^5 + 21*a0*a2^3*b1*y2^2*z1^5 - 
        18*a0^2*a2^3*b1*y2^2*z1^5 + a2^4*b1*y2^2*z1^5 - 
        7*a0*a2^4*b1*y2^2*z1^5 + 6*a0^2*a2^4*b1*y2^2*z1^5 + 
        2*a2*b1^2*y2^2*z1^5 - 11*a0*a2*b1^2*y2^2*z1^5 - 
        2*a0^2*a2*b1^2*y2^2*z1^5 - 4*a2^2*b1^2*y2^2*z1^5 + 
        22*a0*a2^2*b1^2*y2^2*z1^5 + 4*a0^2*a2^2*b1^2*y2^2*z1^5 + 
        2*a2^3*b1^2*y2^2*z1^5 - 11*a0*a2^3*b1^2*y2^2*z1^5 - 
        2*a0^2*a2^3*b1^2*y2^2*z1^5 - a2*b1^3*y2^2*z1^5 + 
        a0*a2*b1^3*y2^2*z1^5 + 4*a0^2*a2*b1^3*y2^2*z1^5 + 
        a2^2*b1^3*y2^2*z1^5 - a0*a2^2*b1^3*y2^2*z1^5 - 4*a0^2*a2^2*b1^3*y2^2*
         z1^5 + 3*a0*a2*b1^4*y2^2*z1^5 - 4*a0*b1*y2^3*z1^5 + 
        4*a0^2*b1*y2^3*z1^5 + 12*a0*a2*b1*y2^3*z1^5 - 12*a0^2*a2*b1*y2^3*
         z1^5 - 12*a0*a2^2*b1*y2^3*z1^5 + 12*a0^2*a2^2*b1*y2^3*z1^5 + 
        4*a0*a2^3*b1*y2^3*z1^5 - 4*a0^2*a2^3*b1*y2^3*z1^5 + 
        7*a0*b1^2*y2^3*z1^5 - 2*a0^2*b1^2*y2^3*z1^5 - 14*a0*a2*b1^2*y2^3*
         z1^5 + 4*a0^2*a2*b1^2*y2^3*z1^5 + 7*a0*a2^2*b1^2*y2^3*z1^5 - 
        2*a0^2*a2^2*b1^2*y2^3*z1^5 - 2*a0*b1^3*y2^3*z1^5 - 
        2*a0^2*b1^3*y2^3*z1^5 + 2*a0*a2*b1^3*y2^3*z1^5 + 
        2*a0^2*a2*b1^3*y2^3*z1^5 - a0*b1^4*y2^3*z1^5))/
      (a2*(-1 + z1)^2*(-(a2*b1) + a2*b1*y2 + a2*b1*z1 + y2*z1 - a2*y2*z1 - 
         b1*y2*z1)^4*(-(a2*b1) + a0*b1*y2 + a2*b1*y2 - a0*b1*y2^2 + 
        a2*b1*z1 + y2*z1 - a0*y2*z1 - a2*y2*z1 + a0*a2*y2*z1 - b1*y2*z1)), 
     -((a0*b1*z1*(-2*a0*a2^5*b1^4 + 4*a0*a2^5*b1^5 - 2*a0*a2^5*b1^6 - 
         a2^4*b1^4*y2 + 4*a0*a2^4*b1^4*y2 + 4*a0^2*a2^4*b1^4*y2 + 
         a2^5*b1^4*y2 + 6*a0*a2^5*b1^4*y2 + a2^4*b1^5*y2 - 
         8*a0*a2^4*b1^5*y2 - 8*a0^2*a2^4*b1^5*y2 - a2^5*b1^5*y2 - 
         12*a0*a2^5*b1^5*y2 + 4*a0*a2^4*b1^6*y2 + 4*a0^2*a2^4*b1^6*y2 + 
         6*a0*a2^5*b1^6*y2 + 2*a0*a2^3*b1^4*y2^2 - 9*a0^2*a2^3*b1^4*y2^2 - 
         2*a0^3*a2^3*b1^4*y2^2 + 4*a2^4*b1^4*y2^2 - 18*a0*a2^4*b1^4*y2^2 - 
         10*a0^2*a2^4*b1^4*y2^2 - 4*a2^5*b1^4*y2^2 - 4*a0*a2^5*b1^4*y2^2 - 
         a0^2*a2^5*b1^4*y2^2 - 2*a0*a2^3*b1^5*y2^2 + 18*a0^2*a2^3*b1^5*y2^2 + 
         4*a0^3*a2^3*b1^5*y2^2 - 4*a2^4*b1^5*y2^2 + 35*a0*a2^4*b1^5*y2^2 + 
         21*a0^2*a2^4*b1^5*y2^2 + 4*a2^5*b1^5*y2^2 + 7*a0*a2^5*b1^5*y2^2 + 
         a0^2*a2^5*b1^5*y2^2 - 9*a0^2*a2^3*b1^6*y2^2 - 2*a0^3*a2^3*b1^6*
          y2^2 - 16*a0*a2^4*b1^6*y2^2 - 11*a0^2*a2^4*b1^6*y2^2 - 
         4*a0*a2^5*b1^6*y2^2 - a0^2*a2^2*b1^4*y2^3 + 5*a0^3*a2^2*b1^4*y2^3 - 
         8*a0*a2^3*b1^4*y2^3 + 37*a0^2*a2^3*b1^4*y2^3 + 
         4*a0^3*a2^3*b1^4*y2^3 - 6*a2^4*b1^4*y2^3 + 32*a0*a2^4*b1^4*y2^3 + 
         a0^3*a2^4*b1^4*y2^3 + 6*a2^5*b1^4*y2^3 - 4*a0*a2^5*b1^4*y2^3 + 
         4*a0^2*a2^5*b1^4*y2^3 + a0^2*a2^2*b1^5*y2^3 - 10*a0^3*a2^2*b1^5*
          y2^3 + 8*a0*a2^3*b1^5*y2^3 - 74*a0^2*a2^3*b1^5*y2^3 - 
         9*a0^3*a2^3*b1^5*y2^3 + 6*a2^4*b1^5*y2^3 - 60*a0*a2^4*b1^5*y2^3 - 
         3*a0^2*a2^4*b1^5*y2^3 - a0^3*a2^4*b1^5*y2^3 - 6*a2^5*b1^5*y2^3 + 
         12*a0*a2^5*b1^5*y2^3 - 4*a0^2*a2^5*b1^5*y2^3 + 
         5*a0^3*a2^2*b1^6*y2^3 + 36*a0^2*a2^3*b1^6*y2^3 + 
         5*a0^3*a2^3*b1^6*y2^3 + 24*a0*a2^4*b1^6*y2^3 + 
         4*a0^2*a2^4*b1^6*y2^3 - 4*a0*a2^5*b1^6*y2^3 + 4*a0^2*a2^2*b1^4*
          y2^4 - 20*a0^3*a2^2*b1^4*y2^4 + 12*a0*a2^3*b1^4*y2^4 - 
         58*a0^2*a2^3*b1^4*y2^4 + 4*a0^3*a2^3*b1^4*y2^4 + 4*a2^4*b1^4*y2^4 - 
         28*a0*a2^4*b1^4*y2^4 + 20*a0^2*a2^4*b1^4*y2^4 - 
         4*a0^3*a2^4*b1^4*y2^4 - 4*a2^5*b1^4*y2^4 + 6*a0*a2^5*b1^4*y2^4 - 
         6*a0^2*a2^5*b1^4*y2^4 - 4*a0^2*a2^2*b1^5*y2^4 + 
         40*a0^3*a2^2*b1^5*y2^4 - 12*a0*a2^3*b1^5*y2^4 + 
         116*a0^2*a2^3*b1^5*y2^4 - 4*a0^3*a2^3*b1^5*y2^4 - 4*a2^4*b1^5*y2^4 + 
         50*a0*a2^4*b1^5*y2^4 - 38*a0^2*a2^4*b1^5*y2^4 + 
         4*a0^3*a2^4*b1^5*y2^4 + 4*a2^5*b1^5*y2^4 - 18*a0*a2^5*b1^5*y2^4 + 
         6*a0^2*a2^5*b1^5*y2^4 - 20*a0^3*a2^2*b1^6*y2^4 - 
         54*a0^2*a2^3*b1^6*y2^4 - 16*a0*a2^4*b1^6*y2^4 + 
         14*a0^2*a2^4*b1^6*y2^4 + 6*a0*a2^5*b1^6*y2^4 - 
         6*a0^2*a2^2*b1^4*y2^5 + 30*a0^3*a2^2*b1^4*y2^5 - 
         8*a0*a2^3*b1^4*y2^5 + 42*a0^2*a2^3*b1^4*y2^5 - 
         16*a0^3*a2^3*b1^4*y2^5 - a2^4*b1^4*y2^5 + 12*a0*a2^4*b1^4*y2^5 - 
         20*a0^2*a2^4*b1^4*y2^5 + 6*a0^3*a2^4*b1^4*y2^5 + a2^5*b1^4*y2^5 - 
         2*a0*a2^5*b1^4*y2^5 + 4*a0^2*a2^5*b1^4*y2^5 + 6*a0^2*a2^2*b1^5*
          y2^5 - 60*a0^3*a2^2*b1^5*y2^5 + 8*a0*a2^3*b1^5*y2^5 - 
         84*a0^2*a2^3*b1^5*y2^5 + 26*a0^3*a2^3*b1^5*y2^5 + a2^4*b1^5*y2^5 - 
         20*a0*a2^4*b1^5*y2^5 + 42*a0^2*a2^4*b1^5*y2^5 - 
         6*a0^3*a2^4*b1^5*y2^5 - a2^5*b1^5*y2^5 + 8*a0*a2^5*b1^5*y2^5 - 
         4*a0^2*a2^5*b1^5*y2^5 + 30*a0^3*a2^2*b1^6*y2^5 + 
         36*a0^2*a2^3*b1^6*y2^5 - 10*a0^3*a2^3*b1^6*y2^5 + 
         4*a0*a2^4*b1^6*y2^5 - 16*a0^2*a2^4*b1^6*y2^5 - 2*a0*a2^5*b1^6*y2^5 + 
         4*a0^2*a2^2*b1^4*y2^6 - 20*a0^3*a2^2*b1^4*y2^6 + 
         2*a0*a2^3*b1^4*y2^6 - 13*a0^2*a2^3*b1^4*y2^6 + 
         14*a0^3*a2^3*b1^4*y2^6 - 2*a0*a2^4*b1^4*y2^6 + 
         6*a0^2*a2^4*b1^4*y2^6 - 4*a0^3*a2^4*b1^4*y2^6 - 
         a0^2*a2^5*b1^4*y2^6 - 4*a0^2*a2^2*b1^5*y2^6 + 40*a0^3*a2^2*b1^5*
          y2^6 - 2*a0*a2^3*b1^5*y2^6 + 26*a0^2*a2^3*b1^5*y2^6 - 
         24*a0^3*a2^3*b1^5*y2^6 + 3*a0*a2^4*b1^5*y2^6 - 
         15*a0^2*a2^4*b1^5*y2^6 + 4*a0^3*a2^4*b1^5*y2^6 - a0*a2^5*b1^5*y2^6 + 
         a0^2*a2^5*b1^5*y2^6 - 20*a0^3*a2^2*b1^6*y2^6 - 
         9*a0^2*a2^3*b1^6*y2^6 + 10*a0^3*a2^3*b1^6*y2^6 + 
         5*a0^2*a2^4*b1^6*y2^6 - a0^2*a2^2*b1^4*y2^7 + 5*a0^3*a2^2*b1^4*
          y2^7 + a0^2*a2^3*b1^4*y2^7 - 4*a0^3*a2^3*b1^4*y2^7 + 
         a0^3*a2^4*b1^4*y2^7 + a0^2*a2^2*b1^5*y2^7 - 10*a0^3*a2^2*b1^5*y2^7 - 
         2*a0^2*a2^3*b1^5*y2^7 + 7*a0^3*a2^3*b1^5*y2^7 + 
         a0^2*a2^4*b1^5*y2^7 - a0^3*a2^4*b1^5*y2^7 + 5*a0^3*a2^2*b1^6*y2^7 - 
         3*a0^3*a2^3*b1^6*y2^7 + 6*a0*a2^5*b1^4*z1 - 12*a0*a2^5*b1^5*z1 + 
         6*a0*a2^5*b1^6*z1 + 2*a2^4*b1^3*y2*z1 + 5*a0*a2^4*b1^3*y2*z1 - 
         4*a0^2*a2^4*b1^3*y2*z1 - 2*a2^5*b1^3*y2*z1 - 5*a0*a2^5*b1^3*y2*z1 + 
         4*a0^2*a2^5*b1^3*y2*z1 - 26*a0*a2^4*b1^4*y2*z1 - 
         4*a0*a2^5*b1^4*y2*z1 - 8*a0^2*a2^5*b1^4*y2*z1 - 2*a2^4*b1^5*y2*z1 + 
         37*a0*a2^4*b1^5*y2*z1 + 12*a0^2*a2^4*b1^5*y2*z1 + 
         2*a2^5*b1^5*y2*z1 + 23*a0*a2^5*b1^5*y2*z1 + 4*a0^2*a2^5*b1^5*y2*z1 - 
         16*a0*a2^4*b1^6*y2*z1 - 8*a0^2*a2^4*b1^6*y2*z1 - 
         14*a0*a2^5*b1^6*y2*z1 + a2^3*b1^3*y2^2*z1 - 23*a0*a2^3*b1^3*y2^2*
          z1 + 9*a0^2*a2^3*b1^3*y2^2*z1 + 4*a0^3*a2^3*b1^3*y2^2*z1 - 
         10*a2^4*b1^3*y2^2*z1 + 21*a0*a2^4*b1^3*y2^2*z1 - 
         7*a0^2*a2^4*b1^3*y2^2*z1 - 4*a0^3*a2^4*b1^3*y2^2*z1 + 
         9*a2^5*b1^3*y2^2*z1 + 2*a0*a2^5*b1^3*y2^2*z1 - 2*a0^2*a2^5*b1^3*y2^2*
          z1 - 2*a2^3*b1^4*y2^2*z1 + 48*a0*a2^3*b1^4*y2^2*z1 - 
         a0^2*a2^3*b1^4*y2^2*z1 - 6*a0^3*a2^3*b1^4*y2^2*z1 + 
         4*a2^4*b1^4*y2^2*z1 + 13*a0*a2^4*b1^4*y2^2*z1 + 
         34*a0^2*a2^4*b1^4*y2^2*z1 + 8*a0^3*a2^4*b1^4*y2^2*z1 - 
         2*a2^5*b1^4*y2^2*z1 - a0*a2^5*b1^4*y2^2*z1 + 7*a0^2*a2^5*b1^4*y2^2*
          z1 + a2^3*b1^5*y2^2*z1 - 35*a0*a2^3*b1^5*y2^2*z1 - 
         25*a0^2*a2^3*b1^5*y2^2*z1 + 6*a2^4*b1^5*y2^2*z1 - 
         82*a0*a2^4*b1^5*y2^2*z1 - 50*a0^2*a2^4*b1^5*y2^2*z1 - 
         4*a0^3*a2^4*b1^5*y2^2*z1 - 7*a2^5*b1^5*y2^2*z1 - 
         3*a0*a2^5*b1^5*y2^2*z1 - 5*a0^2*a2^5*b1^5*y2^2*z1 + 
         10*a0*a2^3*b1^6*y2^2*z1 + 17*a0^2*a2^3*b1^6*y2^2*z1 + 
         2*a0^3*a2^3*b1^6*y2^2*z1 + 44*a0*a2^4*b1^6*y2^2*z1 + 
         23*a0^2*a2^4*b1^6*y2^2*z1 + 6*a0*a2^5*b1^6*y2^2*z1 + 
         7*a0*a2^2*b1^3*y2^3*z1 + 20*a0^2*a2^2*b1^3*y2^3*z1 - 
         15*a0^3*a2^2*b1^3*y2^3*z1 - 3*a2^3*b1^3*y2^3*z1 + 
         59*a0*a2^3*b1^3*y2^3*z1 - 62*a0^2*a2^3*b1^3*y2^3*z1 + 
         15*a0^3*a2^3*b1^3*y2^3*z1 + 18*a2^4*b1^3*y2^3*z1 - 
         89*a0*a2^4*b1^3*y2^3*z1 + 63*a0^2*a2^4*b1^3*y2^3*z1 - 
         a0^3*a2^4*b1^3*y2^3*z1 - 15*a2^5*b1^3*y2^3*z1 + 
         23*a0*a2^5*b1^3*y2^3*z1 - 21*a0^2*a2^5*b1^3*y2^3*z1 + 
         a0^3*a2^5*b1^3*y2^3*z1 - 14*a0*a2^2*b1^4*y2^3*z1 - 
         45*a0^2*a2^2*b1^4*y2^3*z1 + 30*a0^3*a2^2*b1^4*y2^3*z1 + 
         6*a2^3*b1^4*y2^3*z1 - 124*a0*a2^3*b1^4*y2^3*z1 + 
         68*a0^2*a2^3*b1^4*y2^3*z1 - 37*a0^3*a2^3*b1^4*y2^3*z1 - 
         12*a2^4*b1^4*y2^3*z1 + 114*a0*a2^4*b1^4*y2^3*z1 - 
         134*a0^2*a2^4*b1^4*y2^3*z1 - 2*a0^3*a2^4*b1^4*y2^3*z1 + 
         6*a2^5*b1^4*y2^3*z1 - 36*a0*a2^5*b1^4*y2^3*z1 + 
         31*a0^2*a2^5*b1^4*y2^3*z1 - a0^3*a2^5*b1^4*y2^3*z1 + 
         7*a0*a2^2*b1^5*y2^3*z1 + 34*a0^2*a2^2*b1^5*y2^3*z1 - 
         15*a0^3*a2^2*b1^5*y2^3*z1 - 3*a2^3*b1^5*y2^3*z1 + 
         95*a0*a2^3*b1^5*y2^3*z1 + 48*a0^2*a2^3*b1^5*y2^3*z1 + 
         32*a0^3*a2^3*b1^5*y2^3*z1 - 6*a2^4*b1^5*y2^3*z1 + 
         27*a0*a2^4*b1^5*y2^3*z1 + 87*a0^2*a2^4*b1^5*y2^3*z1 + 
         3*a0^3*a2^4*b1^5*y2^3*z1 + 9*a2^5*b1^5*y2^3*z1 - 
         9*a0*a2^5*b1^5*y2^3*z1 - 9*a0^2*a2^5*b1^5*y2^3*z1 - 
         9*a0^2*a2^2*b1^6*y2^3*z1 - 30*a0*a2^3*b1^6*y2^3*z1 - 
         50*a0^2*a2^3*b1^6*y2^3*z1 - 10*a0^3*a2^3*b1^6*y2^3*z1 - 
         36*a0*a2^4*b1^6*y2^3*z1 - 21*a0^2*a2^4*b1^6*y2^3*z1 + 
         6*a0*a2^5*b1^6*y2^3*z1 - 8*a0^2*a2*b1^3*y2^4*z1 + 
         2*a0^3*a2*b1^3*y2^4*z1 - 21*a0*a2^2*b1^3*y2^4*z1 - 
         46*a0^2*a2^2*b1^3*y2^4*z1 + 43*a0^3*a2^2*b1^3*y2^4*z1 + 
         3*a2^3*b1^3*y2^4*z1 - 39*a0*a2^3*b1^3*y2^4*z1 + 
         125*a0^2*a2^3*b1^3*y2^4*z1 - 71*a0^3*a2^3*b1^3*y2^4*z1 - 
         14*a2^4*b1^3*y2^4*z1 + 91*a0*a2^4*b1^3*y2^4*z1 - 
         106*a0^2*a2^4*b1^3*y2^4*z1 + 29*a0^3*a2^4*b1^3*y2^4*z1 + 
         11*a2^5*b1^3*y2^4*z1 - 31*a0*a2^5*b1^3*y2^4*z1 + 
         35*a0^2*a2^5*b1^3*y2^4*z1 - 3*a0^3*a2^5*b1^3*y2^4*z1 + 
         16*a0^2*a2*b1^4*y2^4*z1 - 6*a0^3*a2*b1^4*y2^4*z1 + 
         42*a0*a2^2*b1^4*y2^4*z1 + 110*a0^2*a2^2*b1^4*y2^4*z1 - 
         82*a0^3*a2^2*b1^4*y2^4*z1 - 6*a2^3*b1^4*y2^4*z1 + 
         84*a0*a2^3*b1^4*y2^4*z1 - 191*a0^2*a2^3*b1^4*y2^4*z1 + 
         149*a0^3*a2^3*b1^4*y2^4*z1 + 12*a2^4*b1^4*y2^4*z1 - 
         160*a0*a2^4*b1^4*y2^4*z1 + 200*a0^2*a2^4*b1^4*y2^4*z1 - 
         44*a0^3*a2^4*b1^4*y2^4*z1 - 6*a2^5*b1^4*y2^4*z1 + 
         64*a0*a2^5*b1^4*y2^4*z1 - 55*a0^2*a2^5*b1^4*y2^4*z1 + 
         3*a0^3*a2^5*b1^4*y2^4*z1 - 8*a0^2*a2*b1^5*y2^4*z1 + 
         6*a0^3*a2*b1^5*y2^4*z1 - 21*a0*a2^2*b1^5*y2^4*z1 - 
         91*a0^2*a2^2*b1^5*y2^4*z1 + 35*a0^3*a2^2*b1^5*y2^4*z1 + 
         3*a2^3*b1^5*y2^4*z1 - 75*a0*a2^3*b1^5*y2^4*z1 + 
         3*a0^2*a2^3*b1^5*y2^4*z1 - 96*a0^3*a2^3*b1^5*y2^4*z1 + 
         2*a2^4*b1^5*y2^4*z1 + 41*a0*a2^4*b1^5*y2^4*z1 - 
         81*a0^2*a2^4*b1^5*y2^4*z1 + 15*a0^3*a2^4*b1^5*y2^4*z1 - 
         5*a2^5*b1^5*y2^4*z1 - 5*a0*a2^5*b1^5*y2^4*z1 + 
         17*a0^2*a2^5*b1^5*y2^4*z1 - 2*a0^3*a2*b1^6*y2^4*z1 + 
         27*a0^2*a2^2*b1^6*y2^4*z1 + 4*a0^3*a2^2*b1^6*y2^4*z1 + 
         30*a0*a2^3*b1^6*y2^4*z1 + 48*a0^2*a2^3*b1^6*y2^4*z1 + 
         18*a0^3*a2^3*b1^6*y2^4*z1 + 4*a0*a2^4*b1^6*y2^4*z1 + 
         5*a0^2*a2^4*b1^6*y2^4*z1 - 4*a0*a2^5*b1^6*y2^4*z1 + 
         24*a0^2*a2*b1^3*y2^5*z1 - 6*a0^3*a2*b1^3*y2^5*z1 + 
         21*a0*a2^2*b1^3*y2^5*z1 + 18*a0^2*a2^2*b1^3*y2^5*z1 - 
         39*a0^3*a2^2*b1^3*y2^5*z1 - a2^3*b1^3*y2^5*z1 - 
         7*a0*a2^3*b1^3*y2^5*z1 - 93*a0^2*a2^3*b1^3*y2^5*z1 + 
         83*a0^3*a2^3*b1^3*y2^5*z1 + 4*a2^4*b1^3*y2^5*z1 - 
         24*a0*a2^4*b1^3*y2^5*z1 + 70*a0^2*a2^4*b1^3*y2^5*z1 - 
         41*a0^3*a2^4*b1^3*y2^5*z1 - 3*a2^5*b1^3*y2^5*z1 + 
         10*a0*a2^5*b1^3*y2^5*z1 - 19*a0^2*a2^5*b1^3*y2^5*z1 + 
         3*a0^3*a2^5*b1^3*y2^5*z1 - 48*a0^2*a2*b1^4*y2^5*z1 + 
         18*a0^3*a2*b1^4*y2^5*z1 - 42*a0*a2^2*b1^4*y2^5*z1 - 
         60*a0^2*a2^2*b1^4*y2^5*z1 + 66*a0^3*a2^2*b1^4*y2^5*z1 + 
         2*a2^3*b1^4*y2^5*z1 + 12*a0*a2^3*b1^4*y2^5*z1 + 
         175*a0^2*a2^3*b1^4*y2^5*z1 - 165*a0^3*a2^3*b1^4*y2^5*z1 - 
         4*a2^4*b1^4*y2^5*z1 + 56*a0*a2^4*b1^4*y2^5*z1 - 
         136*a0^2*a2^4*b1^4*y2^5*z1 + 64*a0^3*a2^4*b1^4*y2^5*z1 + 
         2*a2^5*b1^4*y2^5*z1 - 32*a0*a2^5*b1^4*y2^5*z1 + 
         29*a0^2*a2^5*b1^4*y2^5*z1 - 3*a0^3*a2^5*b1^4*y2^5*z1 + 
         24*a0^2*a2*b1^5*y2^5*z1 - 18*a0^3*a2*b1^5*y2^5*z1 + 
         21*a0*a2^2*b1^5*y2^5*z1 + 69*a0^2*a2^2*b1^5*y2^5*z1 - 
         15*a0^3*a2^2*b1^5*y2^5*z1 - a2^3*b1^5*y2^5*z1 + 
         5*a0*a2^3*b1^5*y2^5*z1 - 47*a0^2*a2^3*b1^5*y2^5*z1 + 
         96*a0^3*a2^3*b1^5*y2^5*z1 - 20*a0*a2^4*b1^5*y2^5*z1 + 
         41*a0^2*a2^4*b1^5*y2^5*z1 - 23*a0^3*a2^4*b1^5*y2^5*z1 + 
         a2^5*b1^5*y2^5*z1 + 6*a0*a2^5*b1^5*y2^5*z1 - 7*a0^2*a2^5*b1^5*y2^5*
          z1 + 6*a0^3*a2*b1^6*y2^5*z1 - 27*a0^2*a2^2*b1^6*y2^5*z1 - 
         12*a0^3*a2^2*b1^6*y2^5*z1 - 10*a0*a2^3*b1^6*y2^5*z1 - 
         14*a0^2*a2^3*b1^6*y2^5*z1 - 14*a0^3*a2^3*b1^6*y2^5*z1 + 
         4*a0*a2^4*b1^6*y2^5*z1 + a0^2*a2^4*b1^6*y2^5*z1 - 
         24*a0^2*a2*b1^3*y2^6*z1 + 6*a0^3*a2*b1^3*y2^6*z1 - 
         7*a0*a2^2*b1^3*y2^6*z1 + 22*a0^2*a2^2*b1^3*y2^6*z1 + 
         9*a0^3*a2^2*b1^3*y2^6*z1 + 10*a0*a2^3*b1^3*y2^6*z1 + 
         14*a0^2*a2^3*b1^3*y2^6*z1 - 33*a0^3*a2^3*b1^3*y2^6*z1 - 
         4*a0*a2^4*b1^3*y2^6*z1 - 15*a0^2*a2^4*b1^3*y2^6*z1 + 
         19*a0^3*a2^4*b1^3*y2^6*z1 + a0*a2^5*b1^3*y2^6*z1 + 
         3*a0^2*a2^5*b1^3*y2^6*z1 - a0^3*a2^5*b1^3*y2^6*z1 + 
         48*a0^2*a2*b1^4*y2^6*z1 - 18*a0^3*a2*b1^4*y2^6*z1 + 
         14*a0*a2^2*b1^4*y2^6*z1 - 30*a0^2*a2^2*b1^4*y2^6*z1 - 
         6*a0^3*a2^2*b1^4*y2^6*z1 - 20*a0*a2^3*b1^4*y2^6*z1 - 
         44*a0^2*a2^3*b1^4*y2^6*z1 + 61*a0^3*a2^3*b1^4*y2^6*z1 + 
         3*a0*a2^4*b1^4*y2^6*z1 + 38*a0^2*a2^4*b1^4*y2^6*z1 - 
         28*a0^3*a2^4*b1^4*y2^6*z1 + 3*a0*a2^5*b1^4*y2^6*z1 - 
         4*a0^2*a2^5*b1^4*y2^6*z1 + a0^3*a2^5*b1^4*y2^6*z1 - 
         24*a0^2*a2*b1^5*y2^6*z1 + 18*a0^3*a2*b1^5*y2^6*z1 - 
         7*a0*a2^2*b1^5*y2^6*z1 - a0^2*a2^2*b1^5*y2^6*z1 - 
         15*a0^3*a2^2*b1^5*y2^6*z1 + 10*a0*a2^3*b1^5*y2^6*z1 + 
         18*a0^2*a2^3*b1^5*y2^6*z1 - 32*a0^3*a2^3*b1^5*y2^6*z1 - 
         3*a0*a2^4*b1^5*y2^6*z1 - 9*a0^2*a2^4*b1^5*y2^6*z1 + 
         9*a0^3*a2^4*b1^5*y2^6*z1 - 6*a0^3*a2*b1^6*y2^6*z1 + 
         9*a0^2*a2^2*b1^6*y2^6*z1 + 12*a0^3*a2^2*b1^6*y2^6*z1 - 
         a0^2*a2^3*b1^6*y2^6*z1 + 4*a0^3*a2^3*b1^6*y2^6*z1 + 
         8*a0^2*a2*b1^3*y2^7*z1 - 2*a0^3*a2*b1^3*y2^7*z1 - 
         14*a0^2*a2^2*b1^3*y2^7*z1 + 2*a0^3*a2^2*b1^3*y2^7*z1 + 
         7*a0^2*a2^3*b1^3*y2^7*z1 + 2*a0^3*a2^3*b1^3*y2^7*z1 - 
         a0^2*a2^4*b1^3*y2^7*z1 - 2*a0^3*a2^4*b1^3*y2^7*z1 - 
         16*a0^2*a2*b1^4*y2^7*z1 + 6*a0^3*a2*b1^4*y2^7*z1 + 
         25*a0^2*a2^2*b1^4*y2^7*z1 - 8*a0^3*a2^2*b1^4*y2^7*z1 - 
         7*a0^2*a2^3*b1^4*y2^7*z1 - 2*a0^3*a2^3*b1^4*y2^7*z1 - 
         2*a0^2*a2^4*b1^4*y2^7*z1 + 2*a0^3*a2^4*b1^4*y2^7*z1 + 
         8*a0^2*a2*b1^5*y2^7*z1 - 6*a0^3*a2*b1^5*y2^7*z1 - 
         11*a0^2*a2^2*b1^5*y2^7*z1 + 10*a0^3*a2^2*b1^5*y2^7*z1 + 
         3*a0^2*a2^3*b1^5*y2^7*z1 + 2*a0^3*a2*b1^6*y2^7*z1 - 
         4*a0^3*a2^2*b1^6*y2^7*z1 - 6*a0*a2^5*b1^4*z1^2 + 
         12*a0*a2^5*b1^5*z1^2 - 6*a0*a2^5*b1^6*z1^2 - 6*a2^4*b1^3*y2*z1^2 - 
         11*a0*a2^4*b1^3*y2*z1^2 + 8*a0^2*a2^4*b1^3*y2*z1^2 + 
         6*a2^5*b1^3*y2*z1^2 + 11*a0*a2^5*b1^3*y2*z1^2 - 
         8*a0^2*a2^5*b1^3*y2*z1^2 + 6*a2^4*b1^4*y2*z1^2 + 
         42*a0*a2^4*b1^4*y2*z1^2 - 12*a0^2*a2^4*b1^4*y2*z1^2 - 
         6*a2^5*b1^4*y2*z1^2 - 12*a0*a2^5*b1^4*y2*z1^2 + 
         16*a0^2*a2^5*b1^4*y2*z1^2 - 51*a0*a2^4*b1^5*y2*z1^2 - 
         9*a0*a2^5*b1^5*y2*z1^2 - 8*a0^2*a2^5*b1^5*y2*z1^2 + 
         20*a0*a2^4*b1^6*y2*z1^2 + 4*a0^2*a2^4*b1^6*y2*z1^2 + 
         10*a0*a2^5*b1^6*y2*z1^2 - 5*a2^3*b1^2*y2^2*z1^2 + 
         6*a0*a2^3*b1^2*y2^2*z1^2 - 2*a0^3*a2^3*b1^2*y2^2*z1^2 + 
         10*a2^4*b1^2*y2^2*z1^2 - 12*a0*a2^4*b1^2*y2^2*z1^2 + 
         4*a0^3*a2^4*b1^2*y2^2*z1^2 - 5*a2^5*b1^2*y2^2*z1^2 + 
         6*a0*a2^5*b1^2*y2^2*z1^2 - 2*a0^3*a2^5*b1^2*y2^2*z1^2 + 
         12*a2^3*b1^3*y2^2*z1^2 + 43*a0*a2^3*b1^3*y2^2*z1^2 - 
         16*a0^2*a2^3*b1^3*y2^2*z1^2 - 35*a0*a2^4*b1^3*y2^2*z1^2 + 
         11*a0^2*a2^4*b1^3*y2^2*z1^2 - 4*a0^3*a2^4*b1^3*y2^2*z1^2 - 
         12*a2^5*b1^3*y2^2*z1^2 - 8*a0*a2^5*b1^3*y2^2*z1^2 + 
         5*a0^2*a2^5*b1^3*y2^2*z1^2 + 4*a0^3*a2^5*b1^3*y2^2*z1^2 - 
         9*a2^3*b1^4*y2^2*z1^2 - 114*a0*a2^3*b1^4*y2^2*z1^2 + 
         24*a0^2*a2^3*b1^4*y2^2*z1^2 + 6*a0^3*a2^3*b1^4*y2^2*z1^2 - 
         6*a2^4*b1^4*y2^2*z1^2 + 49*a0*a2^4*b1^4*y2^2*z1^2 - 
         31*a0^2*a2^4*b1^4*y2^2*z1^2 - 4*a0^3*a2^4*b1^4*y2^2*z1^2 + 
         15*a2^5*b1^4*y2^2*z1^2 + 5*a0*a2^5*b1^4*y2^2*z1^2 - 
         13*a0^2*a2^5*b1^4*y2^2*z1^2 - 2*a0^3*a2^5*b1^4*y2^2*z1^2 + 
         2*a2^3*b1^5*y2^2*z1^2 + 87*a0*a2^3*b1^5*y2^2*z1^2 - 
         4*a0^3*a2^3*b1^5*y2^2*z1^2 - 4*a2^4*b1^5*y2^2*z1^2 + 
         40*a0*a2^4*b1^5*y2^2*z1^2 + 32*a0^2*a2^4*b1^5*y2^2*z1^2 + 
         4*a0^3*a2^4*b1^5*y2^2*z1^2 + 2*a2^5*b1^5*y2^2*z1^2 - 
         7*a0*a2^5*b1^5*y2^2*z1^2 + 8*a0^2*a2^5*b1^5*y2^2*z1^2 - 
         22*a0*a2^3*b1^6*y2^2*z1^2 - 8*a0^2*a2^3*b1^6*y2^2*z1^2 - 
         36*a0*a2^4*b1^6*y2^2*z1^2 - 12*a0^2*a2^4*b1^6*y2^2*z1^2 - 
         2*a0*a2^5*b1^6*y2^2*z1^2 + 2*a2^2*b1^2*y2^3*z1^2 + 
         13*a0*a2^2*b1^2*y2^3*z1^2 - 32*a0^2*a2^2*b1^2*y2^3*z1^2 + 
         15*a0^3*a2^2*b1^2*y2^3*z1^2 + 9*a2^3*b1^2*y2^3*z1^2 - 
         55*a0*a2^3*b1^2*y2^3*z1^2 + 91*a0^2*a2^3*b1^2*y2^3*z1^2 - 
         34*a0^3*a2^3*b1^2*y2^3*z1^2 - 24*a2^4*b1^2*y2^3*z1^2 + 
         71*a0*a2^4*b1^2*y2^3*z1^2 - 86*a0^2*a2^4*b1^2*y2^3*z1^2 + 
         23*a0^3*a2^4*b1^2*y2^3*z1^2 + 13*a2^5*b1^2*y2^3*z1^2 - 
         29*a0*a2^5*b1^2*y2^3*z1^2 + 27*a0^2*a2^5*b1^2*y2^3*z1^2 - 
         4*a0^3*a2^5*b1^2*y2^3*z1^2 - 6*a2^2*b1^3*y2^3*z1^2 - 
         68*a0*a2^2*b1^3*y2^3*z1^2 + 59*a0^2*a2^2*b1^3*y2^3*z1^2 - 
         30*a0^3*a2^2*b1^3*y2^3*z1^2 - 18*a2^3*b1^3*y2^3*z1^2 + 
         53*a0*a2^3*b1^3*y2^3*z1^2 - 146*a0^2*a2^3*b1^3*y2^3*z1^2 + 
         77*a0^3*a2^3*b1^3*y2^3*z1^2 + 18*a2^4*b1^3*y2^3*z1^2 + 
         4*a0*a2^4*b1^3*y2^3*z1^2 + 119*a0^2*a2^4*b1^3*y2^3*z1^2 - 
         53*a0^3*a2^4*b1^3*y2^3*z1^2 + 6*a2^5*b1^3*y2^3*z1^2 + 
         11*a0*a2^5*b1^3*y2^3*z1^2 - 32*a0^2*a2^5*b1^3*y2^3*z1^2 + 
         6*a0^3*a2^5*b1^3*y2^3*z1^2 + 6*a2^2*b1^4*y2^3*z1^2 + 
         105*a0*a2^2*b1^4*y2^3*z1^2 - 24*a0^2*a2^2*b1^4*y2^3*z1^2 + 
         15*a0^3*a2^2*b1^4*y2^3*z1^2 + 9*a2^3*b1^4*y2^3*z1^2 + 
         77*a0*a2^3*b1^4*y2^3*z1^2 + 55*a0^2*a2^3*b1^4*y2^3*z1^2 - 
         55*a0^3*a2^3*b1^4*y2^3*z1^2 - 173*a0*a2^4*b1^4*y2^3*z1^2 + 
         15*a0^2*a2^4*b1^4*y2^3*z1^2 + 42*a0^3*a2^4*b1^4*y2^3*z1^2 - 
         15*a2^5*b1^4*y2^3*z1^2 + 51*a0*a2^5*b1^4*y2^3*z1^2 - 
         6*a0^2*a2^5*b1^4*y2^3*z1^2 - 2*a0^3*a2^5*b1^4*y2^3*z1^2 - 
         2*a2^2*b1^5*y2^3*z1^2 - 58*a0*a2^2*b1^5*y2^3*z1^2 - 
         7*a0^2*a2^2*b1^5*y2^3*z1^2 - 117*a0*a2^3*b1^5*y2^3*z1^2 - 
         30*a0^2*a2^3*b1^5*y2^3*z1^2 + 12*a0^3*a2^3*b1^5*y2^3*z1^2 + 
         6*a2^4*b1^5*y2^3*z1^2 + 62*a0*a2^4*b1^5*y2^3*z1^2 - 
         51*a0^2*a2^4*b1^5*y2^3*z1^2 - 12*a0^3*a2^4*b1^5*y2^3*z1^2 - 
         4*a2^5*b1^5*y2^3*z1^2 - 7*a0*a2^5*b1^5*y2^3*z1^2 + 
         8*a0^2*a2^5*b1^5*y2^3*z1^2 + 8*a0*a2^2*b1^6*y2^3*z1^2 + 
         4*a0^2*a2^2*b1^6*y2^3*z1^2 + 42*a0*a2^3*b1^6*y2^3*z1^2 + 
         24*a0^2*a2^3*b1^6*y2^3*z1^2 + 12*a0*a2^4*b1^6*y2^3*z1^2 + 
         12*a0^2*a2^4*b1^6*y2^3*z1^2 - 2*a0*a2^5*b1^6*y2^3*z1^2 - 
         10*a0*a2*b1^2*y2^4*z1^2 + 18*a0^2*a2*b1^2*y2^4*z1^2 - 
         4*a0^3*a2*b1^2*y2^4*z1^2 - 4*a2^2*b1^2*y2^4*z1^2 + 
         5*a0*a2^2*b1^2*y2^4*z1^2 + 21*a0^2*a2^2*b1^2*y2^4*z1^2 - 
         30*a0^3*a2^2*b1^2*y2^4*z1^2 - 3*a2^3*b1^2*y2^4*z1^2 + 
         57*a0*a2^3*b1^2*y2^4*z1^2 - 152*a0^2*a2^3*b1^2*y2^4*z1^2 + 
         88*a0^3*a2^3*b1^2*y2^4*z1^2 + 18*a2^4*b1^2*y2^4*z1^2 - 
         89*a0*a2^4*b1^2*y2^4*z1^2 + 169*a0^2*a2^4*b1^2*y2^4*z1^2 - 
         70*a0^3*a2^4*b1^2*y2^4*z1^2 - 11*a2^5*b1^2*y2^4*z1^2 + 
         37*a0*a2^5*b1^2*y2^4*z1^2 - 56*a0^2*a2^5*b1^2*y2^4*z1^2 + 
         16*a0^3*a2^5*b1^2*y2^4*z1^2 + 30*a0*a2*b1^3*y2^4*z1^2 - 
         30*a0^2*a2*b1^3*y2^4*z1^2 + 12*a0^3*a2*b1^3*y2^4*z1^2 + 
         12*a2^2*b1^3*y2^4*z1^2 + 64*a0*a2^2*b1^3*y2^4*z1^2 - 
         37*a0^2*a2^2*b1^3*y2^4*z1^2 + 56*a0^3*a2^2*b1^3*y2^4*z1^2 - 
         177*a0*a2^3*b1^3*y2^4*z1^2 + 284*a0^2*a2^3*b1^3*y2^4*z1^2 - 
         178*a0^3*a2^3*b1^3*y2^4*z1^2 - 12*a2^4*b1^3*y2^4*z1^2 + 
         128*a0*a2^4*b1^3*y2^4*z1^2 - 303*a0^2*a2^4*b1^3*y2^4*z1^2 + 
         136*a0^3*a2^4*b1^3*y2^4*z1^2 - 45*a0*a2^5*b1^3*y2^4*z1^2 + 
         86*a0^2*a2^5*b1^3*y2^4*z1^2 - 26*a0^3*a2^5*b1^3*y2^4*z1^2 - 
         30*a0*a2*b1^4*y2^4*z1^2 + 6*a0^2*a2*b1^4*y2^4*z1^2 - 
         12*a0^3*a2*b1^4*y2^4*z1^2 - 12*a2^2*b1^4*y2^4*z1^2 - 
         159*a0*a2^2*b1^4*y2^4*z1^2 + 2*a0^2*a2^2*b1^4*y2^4*z1^2 - 
         22*a0^3*a2^2*b1^4*y2^4*z1^2 + 9*a2^3*b1^4*y2^4*z1^2 + 
         165*a0*a2^3*b1^4*y2^4*z1^2 - 137*a0^2*a2^3*b1^4*y2^4*z1^2 + 
         102*a0^3*a2^3*b1^4*y2^4*z1^2 - 6*a2^4*b1^4*y2^4*z1^2 + 
         33*a0*a2^4*b1^4*y2^4*z1^2 + 102*a0^2*a2^4*b1^4*y2^4*z1^2 - 
         78*a0^3*a2^4*b1^4*y2^4*z1^2 + 9*a2^5*b1^4*y2^4*z1^2 - 
         39*a0*a2^5*b1^4*y2^4*z1^2 - 13*a0^2*a2^5*b1^4*y2^4*z1^2 + 
         10*a0^3*a2^5*b1^4*y2^4*z1^2 + 10*a0*a2*b1^5*y2^4*z1^2 + 
         6*a0^2*a2*b1^5*y2^4*z1^2 + 4*a0^3*a2*b1^5*y2^4*z1^2 + 
         4*a2^2*b1^5*y2^4*z1^2 + 106*a0*a2^2*b1^5*y2^4*z1^2 + 
         26*a0^2*a2^2*b1^5*y2^4*z1^2 - 4*a0^3*a2^2*b1^5*y2^4*z1^2 - 
         6*a2^3*b1^5*y2^4*z1^2 - 27*a0*a2^3*b1^5*y2^4*z1^2 + 
         50*a0^2*a2^3*b1^5*y2^4*z1^2 - 12*a0^3*a2^3*b1^5*y2^4*z1^2 - 
         40*a0*a2^4*b1^5*y2^4*z1^2 + 6*a0^2*a2^4*b1^5*y2^4*z1^2 + 
         12*a0^3*a2^4*b1^5*y2^4*z1^2 + 2*a2^5*b1^5*y2^4*z1^2 + 
         11*a0*a2^5*b1^5*y2^4*z1^2 - 8*a0^2*a2^5*b1^5*y2^4*z1^2 - 
         16*a0*a2^2*b1^6*y2^4*z1^2 - 12*a0^2*a2^2*b1^6*y2^4*z1^2 - 
         18*a0*a2^3*b1^6*y2^4*z1^2 - 24*a0^2*a2^3*b1^6*y2^4*z1^2 + 
         4*a0*a2^4*b1^6*y2^4*z1^2 - 4*a0^2*a2^4*b1^6*y2^4*z1^2 - 
         a0^2*b1^2*y2^5*z1^2 + 20*a0*a2*b1^2*y2^5*z1^2 - 
         39*a0^2*a2*b1^2*y2^5*z1^2 + 12*a0^3*a2*b1^2*y2^5*z1^2 + 
         2*a2^2*b1^2*y2^5*z1^2 - 49*a0*a2^2*b1^2*y2^5*z1^2 + 
         65*a0^2*a2^2*b1^2*y2^5*z1^2 + 8*a0^3*a2^2*b1^2*y2^5*z1^2 - 
         a2^3*b1^2*y2^5*z1^2 + 27*a0*a2^3*b1^2*y2^5*z1^2 + 
         22*a0^2*a2^3*b1^2*y2^5*z1^2 - 64*a0^3*a2^3*b1^2*y2^5*z1^2 - 
         4*a2^4*b1^2*y2^5*z1^2 + 13*a0*a2^4*b1^2*y2^5*z1^2 - 
         78*a0^2*a2^4*b1^2*y2^5*z1^2 + 56*a0^3*a2^4*b1^2*y2^5*z1^2 + 
         3*a2^5*b1^2*y2^5*z1^2 - 11*a0*a2^5*b1^2*y2^5*z1^2 + 
         31*a0^2*a2^5*b1^2*y2^5*z1^2 - 12*a0^3*a2^5*b1^2*y2^5*z1^2 + 
         3*a0^2*b1^3*y2^5*z1^2 - 60*a0*a2*b1^3*y2^5*z1^2 + 
         60*a0^2*a2*b1^3*y2^5*z1^2 - 36*a0^3*a2*b1^3*y2^5*z1^2 - 
         6*a2^2*b1^3*y2^5*z1^2 + 76*a0*a2^2*b1^3*y2^5*z1^2 - 
         111*a0^2*a2^2*b1^3*y2^5*z1^2 - 4*a0^3*a2^2*b1^3*y2^5*z1^2 + 
         6*a2^3*b1^3*y2^5*z1^2 + 23*a0*a2^3*b1^3*y2^5*z1^2 - 
         62*a0^2*a2^3*b1^3*y2^5*z1^2 + 120*a0^3*a2^3*b1^3*y2^5*z1^2 - 
         73*a0*a2^4*b1^3*y2^5*z1^2 + 166*a0^2*a2^4*b1^3*y2^5*z1^2 - 
         98*a0^3*a2^4*b1^3*y2^5*z1^2 + 34*a0*a2^5*b1^3*y2^5*z1^2 - 
         56*a0^2*a2^5*b1^3*y2^5*z1^2 + 18*a0^3*a2^5*b1^3*y2^5*z1^2 - 
         3*a0^2*b1^4*y2^5*z1^2 + 60*a0*a2*b1^4*y2^5*z1^2 - 
         3*a0^2*a2*b1^4*y2^5*z1^2 + 36*a0^3*a2*b1^4*y2^5*z1^2 + 
         6*a2^2*b1^4*y2^5*z1^2 + 3*a0*a2^2*b1^4*y2^5*z1^2 + 
         60*a0^2*a2^2*b1^4*y2^5*z1^2 - 16*a0^3*a2^2*b1^4*y2^5*z1^2 - 
         9*a2^3*b1^4*y2^5*z1^2 - 105*a0*a2^3*b1^4*y2^5*z1^2 + 
         15*a0^2*a2^3*b1^4*y2^5*z1^2 - 60*a0^3*a2^3*b1^4*y2^5*z1^2 + 
         6*a2^4*b1^4*y2^5*z1^2 + 47*a0*a2^4*b1^4*y2^5*z1^2 - 
         65*a0^2*a2^4*b1^4*y2^5*z1^2 + 46*a0^3*a2^4*b1^4*y2^5*z1^2 - 
         3*a2^5*b1^4*y2^5*z1^2 + a0*a2^5*b1^4*y2^5*z1^2 + 
         16*a0^2*a2^5*b1^4*y2^5*z1^2 - 6*a0^3*a2^5*b1^4*y2^5*z1^2 + 
         a0^2*b1^5*y2^5*z1^2 - 20*a0*a2*b1^5*y2^5*z1^2 - 
         18*a0^2*a2*b1^5*y2^5*z1^2 - 12*a0^3*a2*b1^5*y2^5*z1^2 - 
         2*a2^2*b1^5*y2^5*z1^2 - 38*a0*a2^2*b1^5*y2^5*z1^2 - 
         26*a0^2*a2^2*b1^5*y2^5*z1^2 + 12*a0^3*a2^2*b1^5*y2^5*z1^2 + 
         4*a2^3*b1^5*y2^5*z1^2 + 57*a0*a2^3*b1^5*y2^5*z1^2 - 
         10*a0^2*a2^3*b1^5*y2^5*z1^2 + 4*a0^3*a2^3*b1^5*y2^5*z1^2 - 
         2*a2^4*b1^5*y2^5*z1^2 - 11*a0*a2^4*b1^5*y2^5*z1^2 + 
         13*a0^2*a2^4*b1^5*y2^5*z1^2 - 4*a0^3*a2^4*b1^5*y2^5*z1^2 + 
         8*a0*a2^2*b1^6*y2^5*z1^2 + 12*a0^2*a2^2*b1^6*y2^5*z1^2 - 
         2*a0*a2^3*b1^6*y2^5*z1^2 + 8*a0^2*a2^3*b1^6*y2^5*z1^2 + 
         2*a0^2*b1^2*y2^6*z1^2 - 10*a0*a2*b1^2*y2^6*z1^2 + 
         24*a0^2*a2*b1^2*y2^6*z1^2 - 12*a0^3*a2*b1^2*y2^6*z1^2 + 
         31*a0*a2^2*b1^2*y2^6*z1^2 - 65*a0^2*a2^2*b1^2*y2^6*z1^2 + 
         14*a0^3*a2^2*b1^2*y2^6*z1^2 - 35*a0*a2^3*b1^2*y2^6*z1^2 + 
         48*a0^2*a2^3*b1^2*y2^6*z1^2 + 10*a0^3*a2^3*b1^2*y2^6*z1^2 + 
         17*a0*a2^4*b1^2*y2^6*z1^2 - 7*a0^2*a2^4*b1^2*y2^6*z1^2 - 
         14*a0^3*a2^4*b1^2*y2^6*z1^2 - 3*a0*a2^5*b1^2*y2^6*z1^2 - 
         2*a0^2*a2^5*b1^2*y2^6*z1^2 + 2*a0^3*a2^5*b1^2*y2^6*z1^2 - 
         6*a0^2*b1^3*y2^6*z1^2 + 30*a0*a2*b1^3*y2^6*z1^2 - 
         30*a0^2*a2*b1^3*y2^6*z1^2 + 36*a0^3*a2*b1^3*y2^6*z1^2 - 
         72*a0*a2^2*b1^3*y2^6*z1^2 + 97*a0^2*a2^2*b1^3*y2^6*z1^2 - 
         40*a0^3*a2^2*b1^3*y2^6*z1^2 + 58*a0*a2^3*b1^3*y2^6*z1^2 - 
         64*a0^2*a2^3*b1^3*y2^6*z1^2 - 14*a0^3*a2^3*b1^3*y2^6*z1^2 - 
         13*a0*a2^4*b1^3*y2^6*z1^2 - 2*a0^2*a2^4*b1^3*y2^6*z1^2 + 
         20*a0^3*a2^4*b1^3*y2^6*z1^2 - 3*a0*a2^5*b1^3*y2^6*z1^2 + 
         5*a0^2*a2^5*b1^3*y2^6*z1^2 - 2*a0^3*a2^5*b1^3*y2^6*z1^2 + 
         6*a0^2*b1^4*y2^6*z1^2 - 30*a0*a2*b1^4*y2^6*z1^2 - 
         12*a0^2*a2*b1^4*y2^6*z1^2 - 36*a0^3*a2*b1^4*y2^6*z1^2 + 
         51*a0*a2^2*b1^4*y2^6*z1^2 - 30*a0^2*a2^2*b1^4*y2^6*z1^2 + 
         38*a0^3*a2^2*b1^4*y2^6*z1^2 - 23*a0*a2^3*b1^4*y2^6*z1^2 + 
         41*a0^2*a2^3*b1^4*y2^6*z1^2 + 4*a0^3*a2^3*b1^4*y2^6*z1^2 + 
         2*a0*a2^4*b1^4*y2^6*z1^2 - 9*a0^2*a2^4*b1^4*y2^6*z1^2 - 
         6*a0^3*a2^4*b1^4*y2^6*z1^2 - 2*a0^2*b1^5*y2^6*z1^2 + 
         10*a0*a2*b1^5*y2^6*z1^2 + 18*a0^2*a2*b1^5*y2^6*z1^2 + 
         12*a0^3*a2*b1^5*y2^6*z1^2 - 10*a0*a2^2*b1^5*y2^6*z1^2 + 
         2*a0^2*a2^2*b1^5*y2^6*z1^2 - 12*a0^3*a2^2*b1^5*y2^6*z1^2 - 
         10*a0^2*a2^3*b1^5*y2^6*z1^2 - 4*a0^2*a2^2*b1^6*y2^6*z1^2 - 
         a0^2*b1^2*y2^7*z1^2 - 3*a0^2*a2*b1^2*y2^7*z1^2 + 
         4*a0^3*a2*b1^2*y2^7*z1^2 + 11*a0^2*a2^2*b1^2*y2^7*z1^2 - 
         7*a0^3*a2^2*b1^2*y2^7*z1^2 - 9*a0^2*a2^3*b1^2*y2^7*z1^2 + 
         2*a0^3*a2^3*b1^2*y2^7*z1^2 + 2*a0^2*a2^4*b1^2*y2^7*z1^2 + 
         a0^3*a2^4*b1^2*y2^7*z1^2 + 3*a0^2*b1^3*y2^7*z1^2 - 
         12*a0^3*a2*b1^3*y2^7*z1^2 - 8*a0^2*a2^2*b1^3*y2^7*z1^2 + 
         18*a0^3*a2^2*b1^3*y2^7*z1^2 + 4*a0^2*a2^3*b1^3*y2^7*z1^2 - 
         5*a0^3*a2^3*b1^3*y2^7*z1^2 + a0^2*a2^4*b1^3*y2^7*z1^2 - 
         a0^3*a2^4*b1^3*y2^7*z1^2 - 3*a0^2*b1^4*y2^7*z1^2 + 
         9*a0^2*a2*b1^4*y2^7*z1^2 + 12*a0^3*a2*b1^4*y2^7*z1^2 - 
         8*a0^2*a2^2*b1^4*y2^7*z1^2 - 15*a0^3*a2^2*b1^4*y2^7*z1^2 + 
         2*a0^2*a2^3*b1^4*y2^7*z1^2 + 3*a0^3*a2^3*b1^4*y2^7*z1^2 + 
         a0^2*b1^5*y2^7*z1^2 - 6*a0^2*a2*b1^5*y2^7*z1^2 - 
         4*a0^3*a2*b1^5*y2^7*z1^2 + 5*a0^2*a2^2*b1^5*y2^7*z1^2 + 
         4*a0^3*a2^2*b1^5*y2^7*z1^2 + 2*a0*a2^5*b1^4*z1^3 - 
         4*a0*a2^5*b1^5*z1^3 + 2*a0*a2^5*b1^6*z1^3 + 6*a2^4*b1^3*y2*z1^3 + 
         7*a0*a2^4*b1^3*y2*z1^3 - 4*a0^2*a2^4*b1^3*y2*z1^3 - 
         6*a2^5*b1^3*y2*z1^3 - 7*a0*a2^5*b1^3*y2*z1^3 + 4*a0^2*a2^5*b1^3*y2*
          z1^3 - 8*a2^4*b1^4*y2*z1^3 - 22*a0*a2^4*b1^4*y2*z1^3 + 
         8*a0^2*a2^4*b1^4*y2*z1^3 + 8*a2^5*b1^4*y2*z1^3 + 
         12*a0*a2^5*b1^4*y2*z1^3 - 8*a0^2*a2^5*b1^4*y2*z1^3 + 
         2*a2^4*b1^5*y2*z1^3 + 23*a0*a2^4*b1^5*y2*z1^3 - 
         4*a0^2*a2^4*b1^5*y2*z1^3 - 2*a2^5*b1^5*y2*z1^3 - 
         3*a0*a2^5*b1^5*y2*z1^3 + 4*a0^2*a2^5*b1^5*y2*z1^3 - 
         8*a0*a2^4*b1^6*y2*z1^3 - 2*a0*a2^5*b1^6*y2*z1^3 + 
         10*a2^3*b1^2*y2^2*z1^3 - 14*a0*a2^3*b1^2*y2^2*z1^3 - 
         a0^2*a2^3*b1^2*y2^2*z1^3 + 2*a0^3*a2^3*b1^2*y2^2*z1^3 - 
         20*a2^4*b1^2*y2^2*z1^3 + 28*a0*a2^4*b1^2*y2^2*z1^3 + 
         2*a0^2*a2^4*b1^2*y2^2*z1^3 - 4*a0^3*a2^4*b1^2*y2^2*z1^3 + 
         10*a2^5*b1^2*y2^2*z1^3 - 14*a0*a2^5*b1^2*y2^2*z1^3 - 
         a0^2*a2^5*b1^2*y2^2*z1^3 + 2*a0^3*a2^5*b1^2*y2^2*z1^3 - 
         27*a2^3*b1^3*y2^2*z1^3 - 9*a0*a2^3*b1^3*y2^2*z1^3 + 
         9*a0^2*a2^3*b1^3*y2^2*z1^3 - 4*a0^3*a2^3*b1^3*y2^2*z1^3 + 
         30*a2^4*b1^3*y2^2*z1^3 - 9*a0*a2^4*b1^3*y2^2*z1^3 - 
         8*a0^2*a2^4*b1^3*y2^2*z1^3 + 8*a0^3*a2^4*b1^3*y2^2*z1^3 - 
         3*a2^5*b1^3*y2^2*z1^3 + 18*a0*a2^5*b1^3*y2^2*z1^3 - 
         a0^2*a2^5*b1^3*y2^2*z1^3 - 4*a0^3*a2^5*b1^3*y2^2*z1^3 + 
         24*a2^3*b1^4*y2^2*z1^3 + 64*a0*a2^3*b1^4*y2^2*z1^3 - 
         15*a0^2*a2^3*b1^4*y2^2*z1^3 + 2*a0^3*a2^3*b1^4*y2^2*z1^3 - 
         16*a2^4*b1^4*y2^2*z1^3 - 41*a0*a2^4*b1^4*y2^2*z1^3 + 
         9*a0^2*a2^4*b1^4*y2^2*z1^3 - 4*a0^3*a2^4*b1^4*y2^2*z1^3 - 
         8*a2^5*b1^4*y2^2*z1^3 - 3*a0*a2^5*b1^4*y2^2*z1^3 + 
         6*a0^2*a2^5*b1^4*y2^2*z1^3 + 2*a0^3*a2^5*b1^4*y2^2*z1^3 - 
         7*a2^3*b1^5*y2^2*z1^3 - 53*a0*a2^3*b1^5*y2^2*z1^3 + 
         7*a0^2*a2^3*b1^5*y2^2*z1^3 + 6*a2^4*b1^5*y2^2*z1^3 + 
         10*a0*a2^4*b1^5*y2^2*z1^3 - 3*a0^2*a2^4*b1^5*y2^2*z1^3 + 
         a2^5*b1^5*y2^2*z1^3 + 3*a0*a2^5*b1^5*y2^2*z1^3 - 
         4*a0^2*a2^5*b1^5*y2^2*z1^3 + 12*a0*a2^3*b1^6*y2^2*z1^3 + 
         8*a0*a2^4*b1^6*y2^2*z1^3 + 4*a2^2*b1*y2^3*z1^3 - 
         9*a0*a2^2*b1*y2^3*z1^3 + 13*a0^2*a2^2*b1*y2^3*z1^3 - 
         5*a0^3*a2^2*b1*y2^3*z1^3 - 12*a2^3*b1*y2^3*z1^3 + 
         27*a0*a2^3*b1*y2^3*z1^3 - 39*a0^2*a2^3*b1*y2^3*z1^3 + 
         15*a0^3*a2^3*b1*y2^3*z1^3 + 12*a2^4*b1*y2^3*z1^3 - 
         27*a0*a2^4*b1*y2^3*z1^3 + 39*a0^2*a2^4*b1*y2^3*z1^3 - 
         15*a0^3*a2^4*b1*y2^3*z1^3 - 4*a2^5*b1*y2^3*z1^3 + 
         9*a0*a2^5*b1*y2^3*z1^3 - 13*a0^2*a2^5*b1*y2^3*z1^3 + 
         5*a0^3*a2^5*b1*y2^3*z1^3 - 20*a2^2*b1^2*y2^3*z1^3 + 
         18*a0*a2^2*b1^2*y2^3*z1^3 - 7*a0^2*a2^2*b1^2*y2^3*z1^3 + 
         10*a0^3*a2^2*b1^2*y2^3*z1^3 + 30*a2^3*b1^2*y2^3*z1^3 - 
         10*a0*a2^3*b1^2*y2^3*z1^3 + 20*a0^2*a2^3*b1^2*y2^3*z1^3 - 
         31*a0^3*a2^3*b1^2*y2^3*z1^3 - 34*a0*a2^4*b1^2*y2^3*z1^3 - 
         19*a0^2*a2^4*b1^2*y2^3*z1^3 + 32*a0^3*a2^4*b1^2*y2^3*z1^3 - 
         10*a2^5*b1^2*y2^3*z1^3 + 26*a0*a2^5*b1^2*y2^3*z1^3 + 
         6*a0^2*a2^5*b1^2*y2^3*z1^3 - 11*a0^3*a2^5*b1^2*y2^3*z1^3 + 
         36*a2^2*b1^3*y2^3*z1^3 + 29*a0*a2^2*b1^3*y2^3*z1^3 - 
         24*a0^2*a2^2*b1^3*y2^3*z1^3 - 5*a0^3*a2^2*b1^3*y2^3*z1^3 - 
         27*a2^3*b1^3*y2^3*z1^3 - 67*a0*a2^3*b1^3*y2^3*z1^3 + 
         64*a0^2*a2^3*b1^3*y2^3*z1^3 + 18*a0^3*a2^3*b1^3*y2^3*z1^3 - 
         18*a2^4*b1^3*y2^3*z1^3 + 85*a0*a2^4*b1^3*y2^3*z1^3 - 
         59*a0^2*a2^4*b1^3*y2^3*z1^3 - 21*a0^3*a2^4*b1^3*y2^3*z1^3 + 
         9*a2^5*b1^3*y2^3*z1^3 - 47*a0*a2^5*b1^3*y2^3*z1^3 + 
         19*a0^2*a2^5*b1^3*y2^3*z1^3 + 8*a0^3*a2^5*b1^3*y2^3*z1^3 - 
         28*a2^2*b1^4*y2^3*z1^3 - 84*a0*a2^2*b1^4*y2^3*z1^3 + 
         21*a0^2*a2^2*b1^4*y2^3*z1^3 + 12*a2^3*b1^4*y2^3*z1^3 + 
         52*a0*a2^3*b1^4*y2^3*z1^3 - 42*a0^2*a2^3*b1^4*y2^3*z1^3 - 
         2*a0^3*a2^3*b1^4*y2^3*z1^3 + 12*a2^4*b1^4*y2^3*z1^3 + 
         20*a0*a2^4*b1^4*y2^3*z1^3 + 30*a0^2*a2^4*b1^4*y2^3*z1^3 + 
         4*a0^3*a2^4*b1^4*y2^3*z1^3 + 4*a2^5*b1^4*y2^3*z1^3 - 
         8*a0*a2^5*b1^4*y2^3*z1^3 - 9*a0^2*a2^5*b1^4*y2^3*z1^3 - 
         2*a0^3*a2^5*b1^4*y2^3*z1^3 + 8*a2^2*b1^5*y2^3*z1^3 + 
         54*a0*a2^2*b1^5*y2^3*z1^3 - 3*a0^2*a2^2*b1^5*y2^3*z1^3 - 
         3*a2^3*b1^5*y2^3*z1^3 + 10*a0*a2^3*b1^5*y2^3*z1^3 + 
         a0^2*a2^3*b1^5*y2^3*z1^3 - 6*a2^4*b1^5*y2^3*z1^3 - 
         28*a0*a2^4*b1^5*y2^3*z1^3 + 2*a0^2*a2^4*b1^5*y2^3*z1^3 + 
         a2^5*b1^5*y2^3*z1^3 + 4*a0*a2^5*b1^5*y2^3*z1^3 - 
         8*a0*a2^2*b1^6*y2^3*z1^3 - 12*a0*a2^3*b1^6*y2^3*z1^3 - 
         3*a2*b1*y2^4*z1^3 + 7*a0*a2*b1*y2^4*z1^3 - 11*a0^2*a2*b1*y2^4*z1^3 + 
         2*a0^3*a2*b1*y2^4*z1^3 + 4*a2^2*b1*y2^4*z1^3 - 
         9*a0*a2^2*b1*y2^4*z1^3 + 6*a0^2*a2^2*b1*y2^4*z1^3 + 
         7*a0^3*a2^2*b1*y2^4*z1^3 + 6*a2^3*b1*y2^4*z1^3 - 
         15*a0*a2^3*b1*y2^4*z1^3 + 48*a0^2*a2^3*b1*y2^4*z1^3 - 
         33*a0^3*a2^3*b1*y2^4*z1^3 - 12*a2^4*b1*y2^4*z1^3 + 
         29*a0*a2^4*b1*y2^4*z1^3 - 70*a0^2*a2^4*b1*y2^4*z1^3 + 
         37*a0^3*a2^4*b1*y2^4*z1^3 + 5*a2^5*b1*y2^4*z1^3 - 
         12*a0*a2^5*b1*y2^4*z1^3 + 27*a0^2*a2^5*b1*y2^4*z1^3 - 
         13*a0^3*a2^5*b1*y2^4*z1^3 + 12*a2*b1^2*y2^4*z1^3 - 
         6*a0*a2*b1^2*y2^4*z1^3 + 8*a0^2*a2*b1^2*y2^4*z1^3 - 
         6*a0^3*a2*b1^2*y2^4*z1^3 - 8*a2^2*b1^2*y2^4*z1^3 - 
         21*a0*a2^2*b1^2*y2^4*z1^3 + 13*a0^2*a2^2*b1^2*y2^4*z1^3 - 
         14*a0^3*a2^2*b1^2*y2^4*z1^3 - 18*a2^3*b1^2*y2^4*z1^3 + 
         51*a0*a2^3*b1^2*y2^4*z1^3 - 78*a0^2*a2^3*b1^2*y2^4*z1^3 + 
         69*a0^3*a2^3*b1^2*y2^4*z1^3 + 12*a2^4*b1^2*y2^4*z1^3 - 
         15*a0*a2^4*b1^2*y2^4*z1^3 + 85*a0^2*a2^4*b1^2*y2^4*z1^3 - 
         72*a0^3*a2^4*b1^2*y2^4*z1^3 + 2*a2^5*b1^2*y2^4*z1^3 - 
         9*a0*a2^5*b1^2*y2^4*z1^3 - 28*a0^2*a2^5*b1^2*y2^4*z1^3 + 
         23*a0^3*a2^5*b1^2*y2^4*z1^3 - 18*a2*b1^3*y2^4*z1^3 - 
         26*a0*a2*b1^3*y2^4*z1^3 + 18*a0^2*a2*b1^3*y2^4*z1^3 + 
         6*a0^3*a2*b1^3*y2^4*z1^3 + 46*a0*a2^2*b1^3*y2^4*z1^3 - 
         46*a0^2*a2^2*b1^3*y2^4*z1^3 + 7*a0^3*a2^2*b1^3*y2^4*z1^3 + 
         27*a2^3*b1^3*y2^4*z1^3 + 12*a0*a2^3*b1^3*y2^4*z1^3 + 
         11*a0^2*a2^3*b1^3*y2^4*z1^3 - 42*a0^3*a2^3*b1^3*y2^4*z1^3 - 
         6*a2^4*b1^3*y2^4*z1^3 - 80*a0*a2^4*b1^3*y2^4*z1^3 + 
         36*a0^2*a2^4*b1^3*y2^4*z1^3 + 39*a0^3*a2^4*b1^3*y2^4*z1^3 - 
         3*a2^5*b1^3*y2^4*z1^3 + 48*a0*a2^5*b1^3*y2^4*z1^3 - 
         19*a0^2*a2^5*b1^3*y2^4*z1^3 - 10*a0^3*a2^5*b1^3*y2^4*z1^3 + 
         12*a2*b1^4*y2^4*z1^3 + 44*a0*a2*b1^4*y2^4*z1^3 - 
         16*a0^2*a2*b1^4*y2^4*z1^3 - 2*a0^3*a2*b1^4*y2^4*z1^3 + 
         8*a2^2*b1^4*y2^4*z1^3 + 15*a0*a2^2*b1^4*y2^4*z1^3 + 
         34*a0^2*a2^2*b1^4*y2^4*z1^3 - 24*a2^3*b1^4*y2^4*z1^3 - 
         93*a0*a2^3*b1^4*y2^4*z1^3 + 5*a0^2*a2^3*b1^4*y2^4*z1^3 + 
         6*a0^3*a2^3*b1^4*y2^4*z1^3 + 8*a2^4*b1^4*y2^4*z1^3 + 
         47*a0*a2^4*b1^4*y2^4*z1^3 - 34*a0^2*a2^4*b1^4*y2^4*z1^3 - 
         4*a0^3*a2^4*b1^4*y2^4*z1^3 - 4*a2^5*b1^4*y2^4*z1^3 - 
         3*a0*a2^5*b1^4*y2^4*z1^3 + 11*a0^2*a2^5*b1^4*y2^4*z1^3 - 
         3*a2*b1^5*y2^4*z1^3 - 21*a0*a2*b1^5*y2^4*z1^3 + 
         a0^2*a2*b1^5*y2^4*z1^3 - 4*a2^2*b1^5*y2^4*z1^3 - 
         39*a0*a2^2*b1^5*y2^4*z1^3 - 7*a0^2*a2^2*b1^5*y2^4*z1^3 + 
         9*a2^3*b1^5*y2^4*z1^3 + 45*a0*a2^3*b1^5*y2^4*z1^3 + 
         a0^2*a2^3*b1^5*y2^4*z1^3 - 2*a2^4*b1^5*y2^4*z1^3 - 
         5*a0*a2^4*b1^5*y2^4*z1^3 + 5*a0^2*a2^4*b1^5*y2^4*z1^3 + 
         2*a0*a2*b1^6*y2^4*z1^3 + 8*a0*a2^2*b1^6*y2^4*z1^3 + 
         a0*b1*y2^5*z1^3 + a0^2*b1*y2^5*z1^3 + 3*a2*b1*y2^5*z1^3 - 
         15*a0*a2*b1*y2^5*z1^3 + 23*a0^2*a2*b1*y2^5*z1^3 - 
         6*a0^3*a2*b1*y2^5*z1^3 - 8*a2^2*b1*y2^5*z1^3 + 39*a0*a2^2*b1*y2^5*
          z1^3 - 62*a0^2*a2^2*b1*y2^5*z1^3 + 9*a0^3*a2^2*b1*y2^5*z1^3 + 
         6*a2^3*b1*y2^5*z1^3 - 37*a0*a2^3*b1*y2^5*z1^3 + 
         38*a0^2*a2^3*b1*y2^5*z1^3 + 9*a0^3*a2^3*b1*y2^5*z1^3 + 
         12*a0*a2^4*b1*y2^5*z1^3 + 13*a0^2*a2^4*b1*y2^5*z1^3 - 
         21*a0^3*a2^4*b1*y2^5*z1^3 - a2^5*b1*y2^5*z1^3 - 
         13*a0^2*a2^5*b1*y2^5*z1^3 + 9*a0^3*a2^5*b1*y2^5*z1^3 - 
         4*a0*b1^2*y2^5*z1^3 - 2*a0^2*b1^2*y2^5*z1^3 - 12*a2*b1^2*y2^5*z1^3 + 
         28*a0*a2*b1^2*y2^5*z1^3 - 30*a0^2*a2*b1^2*y2^5*z1^3 + 
         18*a0^3*a2*b1^2*y2^5*z1^3 + 28*a2^2*b1^2*y2^5*z1^3 - 
         36*a0*a2^2*b1^2*y2^5*z1^3 + 66*a0^2*a2^2*b1^2*y2^5*z1^3 - 
         26*a0^3*a2^2*b1^2*y2^5*z1^3 - 22*a2^3*b1^2*y2^5*z1^3 - 
         9*a0^2*a2^3*b1^2*y2^5*z1^3 - 17*a0^3*a2^3*b1^2*y2^5*z1^3 + 
         8*a2^4*b1^2*y2^5*z1^3 + 16*a0*a2^4*b1^2*y2^5*z1^3 - 
         50*a0^2*a2^4*b1^2*y2^5*z1^3 + 40*a0^3*a2^4*b1^2*y2^5*z1^3 - 
         2*a2^5*b1^2*y2^5*z1^3 - 4*a0*a2^5*b1^2*y2^5*z1^3 + 
         25*a0^2*a2^5*b1^2*y2^5*z1^3 - 15*a0^3*a2^5*b1^2*y2^5*z1^3 + 
         6*a0*b1^3*y2^5*z1^3 + 18*a2*b1^3*y2^5*z1^3 + 8*a0*a2*b1^3*y2^5*
          z1^3 - 6*a0^2*a2*b1^3*y2^5*z1^3 - 18*a0^3*a2*b1^3*y2^5*z1^3 - 
         36*a2^2*b1^3*y2^5*z1^3 - 63*a0*a2^2*b1^3*y2^5*z1^3 + 
         34*a0^2*a2^2*b1^3*y2^5*z1^3 + 25*a0^3*a2^2*b1^3*y2^5*z1^3 + 
         27*a2^3*b1^3*y2^5*z1^3 + 69*a0*a2^3*b1^3*y2^5*z1^3 - 
         51*a0^2*a2^3*b1^3*y2^5*z1^3 + 10*a0^3*a2^3*b1^3*y2^5*z1^3 - 
         12*a2^4*b1^3*y2^5*z1^3 - 8*a0*a2^4*b1^3*y2^5*z1^3 + 
         26*a0^2*a2^4*b1^3*y2^5*z1^3 - 23*a0^3*a2^4*b1^3*y2^5*z1^3 + 
         3*a2^5*b1^3*y2^5*z1^3 - 12*a0*a2^5*b1^3*y2^5*z1^3 - 
         3*a0^2*a2^5*b1^3*y2^5*z1^3 + 6*a0^3*a2^5*b1^3*y2^5*z1^3 - 
         4*a0*b1^4*y2^5*z1^3 + 2*a0^2*b1^4*y2^5*z1^3 - 12*a2*b1^4*y2^5*z1^3 - 
         42*a0*a2*b1^4*y2^5*z1^3 + 10*a0^2*a2*b1^4*y2^5*z1^3 + 
         6*a0^3*a2*b1^4*y2^5*z1^3 + 20*a2^2*b1^4*y2^5*z1^3 + 
         78*a0*a2^2*b1^4*y2^5*z1^3 - 45*a0^2*a2^2*b1^4*y2^5*z1^3 - 
         8*a0^3*a2^2*b1^4*y2^5*z1^3 - 12*a2^3*b1^4*y2^5*z1^3 - 
         30*a0*a2^3*b1^4*y2^5*z1^3 + 46*a0^2*a2^3*b1^4*y2^5*z1^3 - 
         2*a0^3*a2^3*b1^4*y2^5*z1^3 + 4*a2^4*b1^4*y2^5*z1^3 - 
         4*a0*a2^4*b1^4*y2^5*z1^3 - 13*a0^2*a2^4*b1^4*y2^5*z1^3 + 
         4*a0^3*a2^4*b1^4*y2^5*z1^3 + a0*b1^5*y2^5*z1^3 - 
         a0^2*b1^5*y2^5*z1^3 + 3*a2*b1^5*y2^5*z1^3 + 23*a0*a2*b1^5*y2^5*
          z1^3 + 3*a0^2*a2*b1^5*y2^5*z1^3 - 4*a2^2*b1^5*y2^5*z1^3 - 
         18*a0*a2^2*b1^5*y2^5*z1^3 + 7*a0^2*a2^2*b1^5*y2^5*z1^3 + 
         a2^3*b1^5*y2^5*z1^3 - 2*a0*a2^3*b1^5*y2^5*z1^3 - 
         9*a0^2*a2^3*b1^5*y2^5*z1^3 - 2*a0*a2*b1^6*y2^5*z1^3 - 
         a0*b1*y2^6*z1^3 - 3*a0^2*b1*y2^6*z1^3 + 8*a0*a2*b1*y2^6*z1^3 - 
         7*a0^2*a2*b1*y2^6*z1^3 + 4*a0^3*a2*b1*y2^6*z1^3 - 
         21*a0*a2^2*b1*y2^6*z1^3 + 40*a0^2*a2^2*b1*y2^6*z1^3 - 
         11*a0^3*a2^2*b1*y2^6*z1^3 + 25*a0*a2^3*b1*y2^6*z1^3 - 
         48*a0^2*a2^3*b1*y2^6*z1^3 + 9*a0^3*a2^3*b1*y2^6*z1^3 - 
         14*a0*a2^4*b1*y2^6*z1^3 + 19*a0^2*a2^4*b1*y2^6*z1^3 - 
         a0^3*a2^4*b1*y2^6*z1^3 + 3*a0*a2^5*b1*y2^6*z1^3 - 
         a0^2*a2^5*b1*y2^6*z1^3 - a0^3*a2^5*b1*y2^6*z1^3 + 
         4*a0*b1^2*y2^6*z1^3 + 7*a0^2*b1^2*y2^6*z1^3 - 22*a0*a2*b1^2*y2^6*
          z1^3 + 7*a0^2*a2*b1^2*y2^6*z1^3 - 12*a0^3*a2*b1^2*y2^6*z1^3 + 
         39*a0*a2^2*b1^2*y2^6*z1^3 - 57*a0^2*a2^2*b1^2*y2^6*z1^3 + 
         30*a0^3*a2^2*b1^2*y2^6*z1^3 - 27*a0*a2^3*b1^2*y2^6*z1^3 + 
         63*a0^2*a2^3*b1^2*y2^6*z1^3 - 23*a0^3*a2^3*b1^2*y2^6*z1^3 + 
         5*a0*a2^4*b1^2*y2^6*z1^3 - 18*a0^2*a2^4*b1^2*y2^6*z1^3 + 
         4*a0^3*a2^4*b1^2*y2^6*z1^3 + a0*a2^5*b1^2*y2^6*z1^3 - 
         2*a0^2*a2^5*b1^2*y2^6*z1^3 + a0^3*a2^5*b1^2*y2^6*z1^3 - 
         6*a0*b1^3*y2^6*z1^3 - 3*a0^2*b1^3*y2^6*z1^3 + 18*a0*a2*b1^3*y2^6*
          z1^3 + 2*a0^2*a2*b1^3*y2^6*z1^3 + 12*a0^3*a2*b1^3*y2^6*z1^3 - 
         12*a0*a2^2*b1^3*y2^6*z1^3 + 20*a0^2*a2^2*b1^3*y2^6*z1^3 - 
         27*a0^3*a2^2*b1^3*y2^6*z1^3 - 5*a0*a2^3*b1^3*y2^6*z1^3 - 
         28*a0^2*a2^3*b1^3*y2^6*z1^3 + 18*a0^3*a2^3*b1^3*y2^6*z1^3 + 
         5*a0*a2^4*b1^3*y2^6*z1^3 + 9*a0^2*a2^4*b1^3*y2^6*z1^3 - 
         3*a0^3*a2^4*b1^3*y2^6*z1^3 + 4*a0*b1^4*y2^6*z1^3 - 
         3*a0^2*b1^4*y2^6*z1^3 - 2*a0*a2*b1^4*y2^6*z1^3 + 
         3*a0^2*a2*b1^4*y2^6*z1^3 - 4*a0^3*a2*b1^4*y2^6*z1^3 - 
         9*a0*a2^2*b1^4*y2^6*z1^3 - 6*a0^2*a2^2*b1^4*y2^6*z1^3 + 
         8*a0^3*a2^2*b1^4*y2^6*z1^3 + 7*a0*a2^3*b1^4*y2^6*z1^3 + 
         6*a0^2*a2^3*b1^4*y2^6*z1^3 - 4*a0^3*a2^3*b1^4*y2^6*z1^3 - 
         a0*b1^5*y2^6*z1^3 + 2*a0^2*b1^5*y2^6*z1^3 - 2*a0*a2*b1^5*y2^6*z1^3 - 
         5*a0^2*a2*b1^5*y2^6*z1^3 + 3*a0*a2^2*b1^5*y2^6*z1^3 + 
         3*a0^2*a2^2*b1^5*y2^6*z1^3 + 2*a0^2*b1*y2^7*z1^3 - 
         5*a0^2*a2*b1*y2^7*z1^3 + 3*a0^2*a2^2*b1*y2^7*z1^3 + 
         a0^2*a2^3*b1*y2^7*z1^3 - a0^2*a2^4*b1*y2^7*z1^3 - 
         5*a0^2*b1^2*y2^7*z1^3 + 15*a0^2*a2*b1^2*y2^7*z1^3 - 
         15*a0^2*a2^2*b1^2*y2^7*z1^3 + 5*a0^2*a2^3*b1^2*y2^7*z1^3 + 
         3*a0^2*b1^3*y2^7*z1^3 - 14*a0^2*a2*b1^3*y2^7*z1^3 + 
         16*a0^2*a2^2*b1^3*y2^7*z1^3 - 5*a0^2*a2^3*b1^3*y2^7*z1^3 + 
         a0^2*b1^4*y2^7*z1^3 + 3*a0^2*a2*b1^4*y2^7*z1^3 - 
         4*a0^2*a2^2*b1^4*y2^7*z1^3 - a0^2*b1^5*y2^7*z1^3 + 
         a0^2*a2*b1^5*y2^7*z1^3 - 2*a2^4*b1^3*y2*z1^4 - 
         a0*a2^4*b1^3*y2*z1^4 + 2*a2^5*b1^3*y2*z1^4 + a0*a2^5*b1^3*y2*z1^4 + 
         3*a2^4*b1^4*y2*z1^4 + 2*a0*a2^4*b1^4*y2*z1^4 - 3*a2^5*b1^4*y2*z1^4 - 
         2*a0*a2^5*b1^4*y2*z1^4 - a2^4*b1^5*y2*z1^4 - a0*a2^4*b1^5*y2*z1^4 + 
         a2^5*b1^5*y2*z1^4 + a0*a2^5*b1^5*y2*z1^4 - 5*a2^3*b1^2*y2^2*z1^4 + 
         8*a0*a2^3*b1^2*y2^2*z1^4 + a0^2*a2^3*b1^2*y2^2*z1^4 + 
         10*a2^4*b1^2*y2^2*z1^4 - 16*a0*a2^4*b1^2*y2^2*z1^4 - 
         2*a0^2*a2^4*b1^2*y2^2*z1^4 - 5*a2^5*b1^2*y2^2*z1^4 + 
         8*a0*a2^5*b1^2*y2^2*z1^4 + a0^2*a2^5*b1^2*y2^2*z1^4 + 
         14*a2^3*b1^3*y2^2*z1^4 - 11*a0*a2^3*b1^3*y2^2*z1^4 - 
         2*a0^2*a2^3*b1^3*y2^2*z1^4 - 20*a2^4*b1^3*y2^2*z1^4 + 
         23*a0*a2^4*b1^3*y2^2*z1^4 + 4*a0^2*a2^4*b1^3*y2^2*z1^4 + 
         6*a2^5*b1^3*y2^2*z1^4 - 12*a0*a2^5*b1^3*y2^2*z1^4 - 
         2*a0^2*a2^5*b1^3*y2^2*z1^4 - 13*a2^3*b1^4*y2^2*z1^4 + 
         a0^2*a2^3*b1^4*y2^2*z1^4 + 14*a2^4*b1^4*y2^2*z1^4 - 
         3*a0*a2^4*b1^4*y2^2*z1^4 - 2*a0^2*a2^4*b1^4*y2^2*z1^4 - 
         a2^5*b1^4*y2^2*z1^4 + 3*a0*a2^5*b1^4*y2^2*z1^4 + 
         a0^2*a2^5*b1^4*y2^2*z1^4 + 4*a2^3*b1^5*y2^2*z1^4 + 
         3*a0*a2^3*b1^5*y2^2*z1^4 - 4*a2^4*b1^5*y2^2*z1^4 - 
         3*a0*a2^4*b1^5*y2^2*z1^4 - 4*a2^2*b1*y2^3*z1^4 + 
         9*a0*a2^2*b1*y2^3*z1^4 - 8*a0^2*a2^2*b1*y2^3*z1^4 + 
         12*a2^3*b1*y2^3*z1^4 - 27*a0*a2^3*b1*y2^3*z1^4 + 
         24*a0^2*a2^3*b1*y2^3*z1^4 - 12*a2^4*b1*y2^3*z1^4 + 
         27*a0*a2^4*b1*y2^3*z1^4 - 24*a0^2*a2^4*b1*y2^3*z1^4 + 
         4*a2^5*b1*y2^3*z1^4 - 9*a0*a2^5*b1*y2^3*z1^4 + 8*a0^2*a2^5*b1*y2^3*
          z1^4 + 18*a2^2*b1^2*y2^3*z1^4 - 31*a0*a2^2*b1^2*y2^3*z1^4 + 
         14*a0^2*a2^2*b1^2*y2^3*z1^4 - 39*a2^3*b1^2*y2^3*z1^4 + 
         65*a0*a2^3*b1^2*y2^3*z1^4 - 41*a0^2*a2^3*b1^2*y2^3*z1^4 + 
         24*a2^4*b1^2*y2^3*z1^4 - 37*a0*a2^4*b1^2*y2^3*z1^4 + 
         40*a0^2*a2^4*b1^2*y2^3*z1^4 - 3*a2^5*b1^2*y2^3*z1^4 + 
         3*a0*a2^5*b1^2*y2^3*z1^4 - 13*a0^2*a2^5*b1^2*y2^3*z1^4 - 
         30*a2^2*b1^3*y2^3*z1^4 + 32*a0*a2^2*b1^3*y2^3*z1^4 - 
         5*a0^2*a2^2*b1^3*y2^3*z1^4 + 48*a2^3*b1^3*y2^3*z1^4 - 
         45*a0*a2^3*b1^3*y2^3*z1^4 + 14*a0^2*a2^3*b1^3*y2^3*z1^4 - 
         18*a2^4*b1^3*y2^3*z1^4 - 13*a0^2*a2^4*b1^3*y2^3*z1^4 + 
         13*a0*a2^5*b1^3*y2^3*z1^4 + 4*a0^2*a2^5*b1^3*y2^3*z1^4 + 
         22*a2^2*b1^4*y2^3*z1^4 - 7*a0*a2^2*b1^4*y2^3*z1^4 - 
         a0^2*a2^2*b1^4*y2^3*z1^4 - 27*a2^3*b1^4*y2^3*z1^4 + 
         3*a0*a2^3*b1^4*y2^3*z1^4 + 2*a0^2*a2^3*b1^4*y2^3*z1^4 + 
         6*a2^4*b1^4*y2^3*z1^4 + 7*a0*a2^4*b1^4*y2^3*z1^4 - 
         a0^2*a2^4*b1^4*y2^3*z1^4 - a2^5*b1^4*y2^3*z1^4 - 
         3*a0*a2^5*b1^4*y2^3*z1^4 - 6*a2^2*b1^5*y2^3*z1^4 - 
         3*a0*a2^2*b1^5*y2^3*z1^4 + 6*a2^3*b1^5*y2^3*z1^4 + 
         4*a0*a2^3*b1^5*y2^3*z1^4 - a0*a2^4*b1^5*y2^3*z1^4 - a2*y2^4*z1^4 + 
         a0^2*a2*y2^4*z1^4 + 4*a2^2*y2^4*z1^4 - 4*a0^2*a2^2*y2^4*z1^4 - 
         6*a2^3*y2^4*z1^4 + 6*a0^2*a2^3*y2^4*z1^4 + 4*a2^4*y2^4*z1^4 - 
         4*a0^2*a2^4*y2^4*z1^4 - a2^5*y2^4*z1^4 + a0^2*a2^5*y2^4*z1^4 + 
         8*a2*b1*y2^4*z1^4 - 9*a0*a2*b1*y2^4*z1^4 + 6*a0^2*a2*b1*y2^4*z1^4 - 
         24*a2^2*b1*y2^4*z1^4 + 19*a0*a2^2*b1*y2^4*z1^4 - 
         6*a0^2*a2^2*b1*y2^4*z1^4 + 24*a2^3*b1*y2^4*z1^4 - 
         3*a0*a2^3*b1*y2^4*z1^4 - 18*a0^2*a2^3*b1*y2^4*z1^4 - 
         8*a2^4*b1*y2^4*z1^4 - 15*a0*a2^4*b1*y2^4*z1^4 + 
         30*a0^2*a2^4*b1*y2^4*z1^4 + 8*a0*a2^5*b1*y2^4*z1^4 - 
         12*a0^2*a2^5*b1*y2^4*z1^4 - 22*a2*b1^2*y2^4*z1^4 + 
         26*a0*a2*b1^2*y2^4*z1^4 - 16*a0^2*a2*b1^2*y2^4*z1^4 + 
         52*a2^2*b1^2*y2^4*z1^4 - 32*a0*a2^2*b1^2*y2^4*z1^4 + 
         21*a0^2*a2^2*b1^2*y2^4*z1^4 - 39*a2^3*b1^2*y2^4*z1^4 - 
         24*a0*a2^3*b1^2*y2^4*z1^4 + 24*a0^2*a2^3*b1^2*y2^4*z1^4 + 
         10*a2^4*b1^2*y2^4*z1^4 + 40*a0*a2^4*b1^2*y2^4*z1^4 - 
         47*a0^2*a2^4*b1^2*y2^4*z1^4 - a2^5*b1^2*y2^4*z1^4 - 
         10*a0*a2^5*b1^2*y2^4*z1^4 + 18*a0^2*a2^5*b1^2*y2^4*z1^4 + 
         28*a2*b1^3*y2^4*z1^4 - 24*a0*a2*b1^3*y2^4*z1^4 + 
         10*a0^2*a2*b1^3*y2^4*z1^4 - 52*a2^2*b1^3*y2^4*z1^4 + 
         3*a0*a2^2*b1^3*y2^4*z1^4 - 11*a0^2*a2^2*b1^3*y2^4*z1^4 + 
         30*a2^3*b1^3*y2^4*z1^4 + 48*a0*a2^3*b1^3*y2^4*z1^4 - 
         12*a0^2*a2^3*b1^3*y2^4*z1^4 - 8*a2^4*b1^3*y2^4*z1^4 - 
         23*a0*a2^4*b1^3*y2^4*z1^4 + 17*a0^2*a2^4*b1^3*y2^4*z1^4 + 
         2*a2^5*b1^3*y2^4*z1^4 - 4*a0*a2^5*b1^3*y2^4*z1^4 - 
         4*a0^2*a2^5*b1^3*y2^4*z1^4 - 17*a2*b1^4*y2^4*z1^4 + 
         6*a0*a2*b1^4*y2^4*z1^4 - a0^2*a2*b1^4*y2^4*z1^4 + 
         24*a2^2*b1^4*y2^4*z1^4 + 14*a0*a2^2*b1^4*y2^4*z1^4 - 
         9*a2^3*b1^4*y2^4*z1^4 - 24*a0*a2^3*b1^4*y2^4*z1^4 + 
         3*a0^2*a2^3*b1^4*y2^4*z1^4 + 2*a2^4*b1^4*y2^4*z1^4 + 
         4*a0*a2^4*b1^4*y2^4*z1^4 - 2*a0^2*a2^4*b1^4*y2^4*z1^4 + 
         4*a2*b1^5*y2^4*z1^4 + a0*a2*b1^5*y2^4*z1^4 - 4*a2^2*b1^5*y2^4*z1^4 - 
         4*a0*a2^2*b1^5*y2^4*z1^4 + 3*a0*a2^3*b1^5*y2^4*z1^4 + y2^5*z1^4 - 
         a0*y2^5*z1^4 - 4*a2*y2^5*z1^4 + 7*a0*a2*y2^5*z1^4 - 
         3*a0^2*a2*y2^5*z1^4 + 6*a2^2*y2^5*z1^4 - 18*a0*a2^2*y2^5*z1^4 + 
         12*a0^2*a2^2*y2^5*z1^4 - 4*a2^3*y2^5*z1^4 + 22*a0*a2^3*y2^5*z1^4 - 
         18*a0^2*a2^3*y2^5*z1^4 + a2^4*y2^5*z1^4 - 13*a0*a2^4*y2^5*z1^4 + 
         12*a0^2*a2^4*y2^5*z1^4 + 3*a0*a2^5*y2^5*z1^4 - 
         3*a0^2*a2^5*y2^5*z1^4 - 5*b1*y2^5*z1^4 + 4*a0*b1*y2^5*z1^4 - 
         a0^2*b1*y2^5*z1^4 + 17*a2*b1*y2^5*z1^4 - 15*a0*a2*b1*y2^5*z1^4 - 
         2*a0^2*a2*b1*y2^5*z1^4 - 22*a2^2*b1*y2^5*z1^4 + 
         27*a0*a2^2*b1*y2^5*z1^4 + 6*a0^2*a2^2*b1*y2^5*z1^4 + 
         14*a2^3*b1*y2^5*z1^4 - 31*a0*a2^3*b1*y2^5*z1^4 + 
         4*a0^2*a2^3*b1*y2^5*z1^4 - 5*a2^4*b1*y2^5*z1^4 + 
         21*a0*a2^4*b1*y2^5*z1^4 - 13*a0^2*a2^4*b1*y2^5*z1^4 + 
         a2^5*b1*y2^5*z1^4 - 6*a0*a2^5*b1*y2^5*z1^4 + 6*a0^2*a2^5*b1*y2^5*
          z1^4 + 10*b1^2*y2^5*z1^4 - 6*a0*b1^2*y2^5*z1^4 + 
         3*a0^2*b1^2*y2^5*z1^4 - 28*a2*b1^2*y2^5*z1^4 + 15*a0^2*a2*b1^2*y2^5*
          z1^4 + 30*a2^2*b1^2*y2^5*z1^4 + 9*a0*a2^2*b1^2*y2^5*z1^4 - 
         46*a0^2*a2^2*b1^2*y2^5*z1^4 - 17*a2^3*b1^2*y2^5*z1^4 + 
         13*a0*a2^3*b1^2*y2^5*z1^4 + 29*a0^2*a2^3*b1^2*y2^5*z1^4 + 
         6*a2^4*b1^2*y2^5*z1^4 - 23*a0*a2^4*b1^2*y2^5*z1^4 + 
         5*a0^2*a2^4*b1^2*y2^5*z1^4 - a2^5*b1^2*y2^5*z1^4 + 
         7*a0*a2^5*b1^2*y2^5*z1^4 - 6*a0^2*a2^5*b1^2*y2^5*z1^4 - 
         10*b1^3*y2^5*z1^4 + 4*a0*b1^3*y2^5*z1^4 - 3*a0^2*b1^3*y2^5*z1^4 + 
         22*a2*b1^3*y2^5*z1^4 + 20*a0*a2*b1^3*y2^5*z1^4 - 
         12*a0^2*a2*b1^3*y2^5*z1^4 - 18*a2^2*b1^3*y2^5*z1^4 - 
         30*a0*a2^2*b1^3*y2^5*z1^4 + 35*a0^2*a2^2*b1^3*y2^5*z1^4 + 
         8*a2^3*b1^3*y2^5*z1^4 - 5*a0*a2^3*b1^3*y2^5*z1^4 - 
         22*a0^2*a2^3*b1^3*y2^5*z1^4 - 2*a2^4*b1^3*y2^5*z1^4 + 
         11*a0*a2^4*b1^3*y2^5*z1^4 + 2*a0^2*a2^4*b1^3*y2^5*z1^4 + 
         5*b1^4*y2^5*z1^4 - a0*b1^4*y2^5*z1^4 + a0^2*b1^4*y2^5*z1^4 - 
         8*a2*b1^4*y2^5*z1^4 - 15*a0*a2*b1^4*y2^5*z1^4 + 
         2*a0^2*a2*b1^4*y2^5*z1^4 + 4*a2^2*b1^4*y2^5*z1^4 + 
         15*a0*a2^2*b1^4*y2^5*z1^4 - 7*a0^2*a2^2*b1^4*y2^5*z1^4 - 
         a2^3*b1^4*y2^5*z1^4 + a0*a2^3*b1^4*y2^5*z1^4 + 4*a0^2*a2^3*b1^4*y2^5*
          z1^4 - b1^5*y2^5*z1^4 + a2*b1^5*y2^5*z1^4 + 3*a0*a2*b1^5*y2^5*
          z1^4 - 3*a0*a2^2*b1^5*y2^5*z1^4 - a0*y2^6*z1^4 + a0^2*y2^6*z1^4 + 
         3*a0*a2*y2^6*z1^4 - 3*a0^2*a2*y2^6*z1^4 - 2*a0*a2^2*y2^6*z1^4 + 
         2*a0^2*a2^2*y2^6*z1^4 - 2*a0*a2^3*y2^6*z1^4 + 2*a0^2*a2^3*y2^6*
          z1^4 + 3*a0*a2^4*y2^6*z1^4 - 3*a0^2*a2^4*y2^6*z1^4 - 
         a0*a2^5*y2^6*z1^4 + a0^2*a2^5*y2^6*z1^4 + 3*a0*b1*y2^6*z1^4 - 
         a0^2*b1*y2^6*z1^4 - 11*a0*a2*b1*y2^6*z1^4 + 6*a0^2*a2*b1*y2^6*z1^4 + 
         15*a0*a2^2*b1*y2^6*z1^4 - 12*a0^2*a2^2*b1*y2^6*z1^4 - 
         9*a0*a2^3*b1*y2^6*z1^4 + 10*a0^2*a2^3*b1*y2^6*z1^4 + 
         2*a0*a2^4*b1*y2^6*z1^4 - 3*a0^2*a2^4*b1*y2^6*z1^4 - 
         2*a0*b1^2*y2^6*z1^4 - 3*a0^2*b1^2*y2^6*z1^4 + 14*a0*a2*b1^2*y2^6*
          z1^4 + a0^2*a2*b1^2*y2^6*z1^4 - 26*a0*a2^2*b1^2*y2^6*z1^4 + 
         11*a0^2*a2^2*b1^2*y2^6*z1^4 + 18*a0*a2^3*b1^2*y2^6*z1^4 - 
         13*a0^2*a2^3*b1^2*y2^6*z1^4 - 4*a0*a2^4*b1^2*y2^6*z1^4 + 
         4*a0^2*a2^4*b1^2*y2^6*z1^4 - 2*a0*b1^3*y2^6*z1^4 + 
         5*a0^2*b1^3*y2^6*z1^4 - 6*a0*a2*b1^3*y2^6*z1^4 - 
         8*a0^2*a2*b1^3*y2^6*z1^4 + 15*a0*a2^2*b1^3*y2^6*z1^4 + 
         a0^2*a2^2*b1^3*y2^6*z1^4 - 7*a0*a2^3*b1^3*y2^6*z1^4 + 
         2*a0^2*a2^3*b1^3*y2^6*z1^4 + 3*a0*b1^4*y2^6*z1^4 - 
         2*a0^2*b1^4*y2^6*z1^4 - a0*a2*b1^4*y2^6*z1^4 + 4*a0^2*a2*b1^4*y2^6*
          z1^4 - 2*a0*a2^2*b1^4*y2^6*z1^4 - 2*a0^2*a2^2*b1^4*y2^6*z1^4 - 
         a0*b1^5*y2^6*z1^4 + a0*a2*b1^5*y2^6*z1^4))/((-1 + a2)*a2*(-1 + b1)^2*
        (-1 + y2)*(-(a2*b1) + a2*b1*y2 + a2*b1*z1 + y2*z1 - a2*y2*z1 - 
          b1*y2*z1)^4*(-(a2*b1) + a0*b1*y2 + a2*b1*y2 - a0*b1*y2^2 + 
         a2*b1*z1 + y2*z1 - a0*y2*z1 - a2*y2*z1 + a0*a2*y2*z1 - b1*y2*z1))), 
     (a0*b1*(-1 + b1 + a0*y2)*z1*(a2^4*b1^3 - 2*a2^4*b1^4 + a2^4*b1^5 - 
        3*a0*a2^3*b1^3*y2 - 3*a2^4*b1^3*y2 + a0*a2^4*b1^3*y2 + 
        6*a0*a2^3*b1^4*y2 + 7*a2^4*b1^4*y2 - a0*a2^4*b1^4*y2 - 
        3*a0*a2^3*b1^5*y2 - 3*a2^4*b1^5*y2 + 2*a0^2*a2^2*b1^3*y2^2 + 
        9*a0*a2^3*b1^3*y2^2 - a0^2*a2^3*b1^3*y2^2 + 3*a2^4*b1^3*y2^2 - 
        3*a0*a2^4*b1^3*y2^2 - 4*a0^2*a2^2*b1^4*y2^2 - 19*a0*a2^3*b1^4*y2^2 + 
        a0^2*a2^3*b1^4*y2^2 - 9*a2^4*b1^4*y2^2 + 3*a0*a2^4*b1^4*y2^2 + 
        2*a0^2*a2^2*b1^5*y2^2 + 9*a0*a2^3*b1^5*y2^2 + 3*a2^4*b1^5*y2^2 - 
        6*a0^2*a2^2*b1^3*y2^3 - 9*a0*a2^3*b1^3*y2^3 + 3*a0^2*a2^3*b1^3*y2^3 - 
        a2^4*b1^3*y2^3 + 3*a0*a2^4*b1^3*y2^3 + 12*a0^2*a2^2*b1^4*y2^3 + 
        21*a0*a2^3*b1^4*y2^3 - 3*a0^2*a2^3*b1^4*y2^3 + 5*a2^4*b1^4*y2^3 - 
        3*a0*a2^4*b1^4*y2^3 - 6*a0^2*a2^2*b1^5*y2^3 - 9*a0*a2^3*b1^5*y2^3 - 
        a2^4*b1^5*y2^3 + 6*a0^2*a2^2*b1^3*y2^4 + 3*a0*a2^3*b1^3*y2^4 - 
        3*a0^2*a2^3*b1^3*y2^4 - a0*a2^4*b1^3*y2^4 - 12*a0^2*a2^2*b1^4*y2^4 - 
        9*a0*a2^3*b1^4*y2^4 + 3*a0^2*a2^3*b1^4*y2^4 - a2^4*b1^4*y2^4 + 
        a0*a2^4*b1^4*y2^4 + 6*a0^2*a2^2*b1^5*y2^4 + 3*a0*a2^3*b1^5*y2^4 - 
        2*a0^2*a2^2*b1^3*y2^5 + a0^2*a2^3*b1^3*y2^5 + 4*a0^2*a2^2*b1^4*y2^5 + 
        a0*a2^3*b1^4*y2^5 - a0^2*a2^3*b1^4*y2^5 - 2*a0^2*a2^2*b1^5*y2^5 - 
        2*a2^4*b1^3*z1 + 4*a2^4*b1^4*z1 - 2*a2^4*b1^5*z1 - 
        5*a2^3*b1^2*y2*z1 + 7*a0*a2^3*b1^2*y2*z1 + 5*a2^4*b1^2*y2*z1 - 
        7*a0*a2^4*b1^2*y2*z1 + 12*a2^3*b1^3*y2*z1 - 15*a0*a2^3*b1^3*y2*z1 - 
        4*a2^4*b1^3*y2*z1 + 12*a0*a2^4*b1^3*y2*z1 - 9*a2^3*b1^4*y2*z1 + 
        9*a0*a2^3*b1^4*y2*z1 - 8*a2^4*b1^4*y2*z1 - 5*a0*a2^4*b1^4*y2*z1 + 
        2*a2^3*b1^5*y2*z1 - a0*a2^3*b1^5*y2*z1 + 4*a2^4*b1^5*y2*z1 + 
        4*a2^2*b1^2*y2^2*z1 + 2*a0*a2^2*b1^2*y2^2*z1 - 8*a0^2*a2^2*b1^2*y2^2*
         z1 + 5*a2^3*b1^2*y2^2*z1 - 18*a0*a2^3*b1^2*y2^2*z1 + 
        9*a0^2*a2^3*b1^2*y2^2*z1 - 9*a2^4*b1^2*y2^2*z1 + 
        16*a0*a2^4*b1^2*y2^2*z1 - a0^2*a2^4*b1^2*y2^2*z1 - 
        8*a2^2*b1^3*y2^2*z1 - 3*a0*a2^2*b1^3*y2^2*z1 + 20*a0^2*a2^2*b1^3*y2^2*
         z1 - 20*a2^3*b1^3*y2^2*z1 + 37*a0*a2^3*b1^3*y2^2*z1 - 
        16*a0^2*a2^3*b1^3*y2^2*z1 + 16*a2^4*b1^3*y2^2*z1 - 
        27*a0*a2^4*b1^3*y2^2*z1 + a0^2*a2^4*b1^3*y2^2*z1 + 
        4*a2^2*b1^4*y2^2*z1 - 16*a0^2*a2^2*b1^4*y2^2*z1 + 
        19*a2^3*b1^4*y2^2*z1 - 18*a0*a2^3*b1^4*y2^2*z1 + 
        7*a0^2*a2^3*b1^4*y2^2*z1 + 4*a2^4*b1^4*y2^2*z1 + 
        10*a0*a2^4*b1^4*y2^2*z1 + a0*a2^2*b1^5*y2^2*z1 + 
        4*a0^2*a2^2*b1^5*y2^2*z1 - 4*a2^3*b1^5*y2^2*z1 + 
        2*a0*a2^3*b1^5*y2^2*z1 - 2*a2^4*b1^5*y2^2*z1 - 4*a0*a2*b1^2*y2^3*z1 + 
        4*a0^2*a2*b1^2*y2^3*z1 - 8*a2^2*b1^2*y2^3*z1 + a0*a2^2*b1^2*y2^3*z1 + 
        13*a0^2*a2^2*b1^2*y2^3*z1 + 5*a2^3*b1^2*y2^3*z1 + 
        14*a0*a2^3*b1^2*y2^3*z1 - 19*a0^2*a2^3*b1^2*y2^3*z1 + 
        3*a2^4*b1^2*y2^3*z1 - 11*a0*a2^4*b1^2*y2^3*z1 + 
        2*a0^2*a2^4*b1^2*y2^3*z1 + 8*a0*a2*b1^3*y2^3*z1 - 
        12*a0^2*a2*b1^3*y2^3*z1 + 16*a2^2*b1^3*y2^3*z1 + 
        a0*a2^2*b1^3*y2^3*z1 - 34*a0^2*a2^2*b1^3*y2^3*z1 + 
        4*a2^3*b1^3*y2^3*z1 - 30*a0*a2^3*b1^3*y2^3*z1 + 
        33*a0^2*a2^3*b1^3*y2^3*z1 - 12*a2^4*b1^3*y2^3*z1 + 
        18*a0*a2^4*b1^3*y2^3*z1 - 2*a0^2*a2^4*b1^3*y2^3*z1 - 
        4*a0*a2*b1^4*y2^3*z1 + 12*a0^2*a2*b1^4*y2^3*z1 - 
        8*a2^2*b1^4*y2^3*z1 + 29*a0^2*a2^2*b1^4*y2^3*z1 - 
        11*a2^3*b1^4*y2^3*z1 + 9*a0*a2^3*b1^4*y2^3*z1 - 
        14*a0^2*a2^3*b1^4*y2^3*z1 - 5*a0*a2^4*b1^4*y2^3*z1 - 
        4*a0^2*a2*b1^5*y2^3*z1 - 2*a0*a2^2*b1^5*y2^3*z1 - 
        8*a0^2*a2^2*b1^5*y2^3*z1 + 2*a2^3*b1^5*y2^3*z1 - 
        a0*a2^3*b1^5*y2^3*z1 + 8*a0*a2*b1^2*y2^4*z1 - 8*a0^2*a2*b1^2*y2^4*
         z1 + 4*a2^2*b1^2*y2^4*z1 - 8*a0*a2^2*b1^2*y2^4*z1 - 
        2*a0^2*a2^2*b1^2*y2^4*z1 - 5*a2^3*b1^2*y2^4*z1 - 
        2*a0*a2^3*b1^2*y2^4*z1 + 11*a0^2*a2^3*b1^2*y2^4*z1 + 
        a2^4*b1^2*y2^4*z1 + 2*a0*a2^4*b1^2*y2^4*z1 - a0^2*a2^4*b1^2*y2^4*z1 - 
        16*a0*a2*b1^3*y2^4*z1 + 24*a0^2*a2*b1^3*y2^4*z1 - 
        8*a2^2*b1^3*y2^4*z1 + 7*a0*a2^2*b1^3*y2^4*z1 + 8*a0^2*a2^2*b1^3*y2^4*
         z1 + 4*a2^3*b1^3*y2^4*z1 + 9*a0*a2^3*b1^3*y2^4*z1 - 
        18*a0^2*a2^3*b1^3*y2^4*z1 + 2*a2^4*b1^3*y2^4*z1 - 
        3*a0*a2^4*b1^3*y2^4*z1 + a0^2*a2^4*b1^3*y2^4*z1 + 
        8*a0*a2*b1^4*y2^4*z1 - 24*a0^2*a2*b1^4*y2^4*z1 + 
        4*a2^2*b1^4*y2^4*z1 - 10*a0^2*a2^2*b1^4*y2^4*z1 + a2^3*b1^4*y2^4*z1 + 
        7*a0^2*a2^3*b1^4*y2^4*z1 + 8*a0^2*a2*b1^5*y2^4*z1 + 
        a0*a2^2*b1^5*y2^4*z1 + 4*a0^2*a2^2*b1^5*y2^4*z1 - 
        4*a0*a2*b1^2*y2^5*z1 + 4*a0^2*a2*b1^2*y2^5*z1 + 
        5*a0*a2^2*b1^2*y2^5*z1 - 3*a0^2*a2^2*b1^2*y2^5*z1 - 
        a0*a2^3*b1^2*y2^5*z1 - a0^2*a2^3*b1^2*y2^5*z1 + 
        8*a0*a2*b1^3*y2^5*z1 - 12*a0^2*a2*b1^3*y2^5*z1 - 
        5*a0*a2^2*b1^3*y2^5*z1 + 6*a0^2*a2^2*b1^3*y2^5*z1 - 
        a0*a2^3*b1^3*y2^5*z1 + a0^2*a2^3*b1^3*y2^5*z1 - 
        4*a0*a2*b1^4*y2^5*z1 + 12*a0^2*a2*b1^4*y2^5*z1 - 
        3*a0^2*a2^2*b1^4*y2^5*z1 - 4*a0^2*a2*b1^5*y2^5*z1 + a2^4*b1^3*z1^2 - 
        2*a2^4*b1^4*z1^2 + a2^4*b1^5*z1^2 + 8*a2^3*b1^2*y2*z1^2 - 
        7*a0*a2^3*b1^2*y2*z1^2 - 8*a2^4*b1^2*y2*z1^2 + 
        7*a0*a2^4*b1^2*y2*z1^2 - 18*a2^3*b1^3*y2*z1^2 + 
        18*a0*a2^3*b1^3*y2*z1^2 + 11*a2^4*b1^3*y2*z1^2 - 
        13*a0*a2^4*b1^3*y2*z1^2 + 12*a2^3*b1^4*y2*z1^2 - 
        15*a0*a2^3*b1^4*y2*z1^2 + a2^4*b1^4*y2*z1^2 + 6*a0*a2^4*b1^4*y2*
         z1^2 - 2*a2^3*b1^5*y2*z1^2 + 4*a0*a2^3*b1^5*y2*z1^2 - 
        a2^4*b1^5*y2*z1^2 + 2*a2^2*b1*y2^2*z1^2 - 11*a0*a2^2*b1*y2^2*z1^2 + 
        6*a0^2*a2^2*b1*y2^2*z1^2 - 4*a2^3*b1*y2^2*z1^2 + 
        22*a0*a2^3*b1*y2^2*z1^2 - 12*a0^2*a2^3*b1*y2^2*z1^2 + 
        2*a2^4*b1*y2^2*z1^2 - 11*a0*a2^4*b1*y2^2*z1^2 + 
        6*a0^2*a2^4*b1*y2^2*z1^2 - 15*a2^2*b1^2*y2^2*z1^2 + 
        35*a0*a2^2*b1^2*y2^2*z1^2 - 16*a0^2*a2^2*b1^2*y2^2*z1^2 + 
        9*a2^3*b1^2*y2^2*z1^2 - 46*a0*a2^3*b1^2*y2^2*z1^2 + 
        27*a0^2*a2^3*b1^2*y2^2*z1^2 + 6*a2^4*b1^2*y2^2*z1^2 + 
        11*a0*a2^4*b1^2*y2^2*z1^2 - 11*a0^2*a2^4*b1^2*y2^2*z1^2 + 
        25*a2^2*b1^3*y2^2*z1^2 - 45*a0*a2^2*b1^3*y2^2*z1^2 + 
        14*a0^2*a2^2*b1^3*y2^2*z1^2 + 8*a2^3*b1^3*y2^2*z1^2 + 
        24*a0*a2^3*b1^3*y2^2*z1^2 - 19*a0^2*a2^3*b1^3*y2^2*z1^2 - 
        18*a2^4*b1^3*y2^2*z1^2 + 8*a0*a2^4*b1^3*y2^2*z1^2 + 
        5*a0^2*a2^4*b1^3*y2^2*z1^2 - 13*a2^2*b1^4*y2^2*z1^2 + 
        29*a0*a2^2*b1^4*y2^2*z1^2 - 4*a0^2*a2^2*b1^4*y2^2*z1^2 - 
        15*a2^3*b1^4*y2^2*z1^2 + a0*a2^3*b1^4*y2^2*z1^2 + 
        4*a0^2*a2^3*b1^4*y2^2*z1^2 + a2^4*b1^4*y2^2*z1^2 - 
        6*a0*a2^4*b1^4*y2^2*z1^2 + a2^2*b1^5*y2^2*z1^2 - 
        8*a0*a2^2*b1^5*y2^2*z1^2 + 2*a2^3*b1^5*y2^2*z1^2 - 
        4*a0*a2^3*b1^5*y2^2*z1^2 - 3*a2*b1*y2^3*z1^2 + 
        12*a0*a2*b1*y2^3*z1^2 - 4*a0^2*a2*b1*y2^3*z1^2 + 
        6*a2^2*b1*y2^3*z1^2 - 13*a0*a2^2*b1*y2^3*z1^2 + 
        a0^2*a2^2*b1*y2^3*z1^2 - 3*a2^3*b1*y2^3*z1^2 - 
        10*a0*a2^3*b1*y2^3*z1^2 + 10*a0^2*a2^3*b1*y2^3*z1^2 + 
        11*a0*a2^4*b1*y2^3*z1^2 - 7*a0^2*a2^4*b1*y2^3*z1^2 + 
        9*a2*b1^2*y2^3*z1^2 - 32*a0*a2*b1^2*y2^3*z1^2 + 
        12*a0^2*a2*b1^2*y2^3*z1^2 + 3*a2^2*b1^2*y2^3*z1^2 + 
        16*a0*a2^2*b1^2*y2^3*z1^2 - 2*a0^2*a2^2*b1^2*y2^3*z1^2 - 
        15*a2^3*b1^2*y2^3*z1^2 + 36*a0*a2^3*b1^2*y2^3*z1^2 - 
        22*a0^2*a2^3*b1^2*y2^3*z1^2 + 3*a2^4*b1^2*y2^3*z1^2 - 
        20*a0*a2^4*b1^2*y2^3*z1^2 + 12*a0^2*a2^4*b1^2*y2^3*z1^2 - 
        9*a2*b1^3*y2^3*z1^2 + 32*a0*a2*b1^3*y2^3*z1^2 - 
        12*a0^2*a2*b1^3*y2^3*z1^2 - 25*a2^2*b1^3*y2^3*z1^2 + 
        5*a0*a2^2*b1^3*y2^3*z1^2 + a0^2*a2^2*b1^3*y2^3*z1^2 + 
        15*a2^3*b1^3*y2^3*z1^2 - 33*a0*a2^3*b1^3*y2^3*z1^2 + 
        16*a0^2*a2^3*b1^3*y2^3*z1^2 + 6*a2^4*b1^3*y2^3*z1^2 + 
        5*a0*a2^4*b1^3*y2^3*z1^2 - 5*a0^2*a2^4*b1^3*y2^3*z1^2 + 
        3*a2*b1^4*y2^3*z1^2 - 16*a0*a2*b1^4*y2^3*z1^2 + 
        4*a0^2*a2*b1^4*y2^3*z1^2 + 17*a2^2*b1^4*y2^3*z1^2 - 
        16*a0*a2^2*b1^4*y2^3*z1^2 + 3*a2^3*b1^4*y2^3*z1^2 + 
        14*a0*a2^3*b1^4*y2^3*z1^2 - 4*a0^2*a2^3*b1^4*y2^3*z1^2 + 
        4*a0*a2*b1^5*y2^3*z1^2 - a2^2*b1^5*y2^3*z1^2 + 8*a0*a2^2*b1^5*y2^3*
         z1^2 - 2*a0*b1*y2^4*z1^2 + 3*a2*b1*y2^4*z1^2 - 
        9*a0*a2*b1*y2^4*z1^2 + 4*a0^2*a2*b1*y2^4*z1^2 - 8*a2^2*b1*y2^4*z1^2 + 
        24*a0*a2^2*b1*y2^4*z1^2 - 7*a0^2*a2^2*b1*y2^4*z1^2 + 
        7*a2^3*b1*y2^4*z1^2 - 13*a0*a2^3*b1*y2^4*z1^2 + 
        2*a0^2*a2^3*b1*y2^4*z1^2 - 2*a2^4*b1*y2^4*z1^2 + 
        a0^2*a2^4*b1*y2^4*z1^2 + 6*a0*b1^2*y2^4*z1^2 - 9*a2*b1^2*y2^4*z1^2 + 
        21*a0*a2*b1^2*y2^4*z1^2 - 12*a0^2*a2*b1^2*y2^4*z1^2 + 
        12*a2^2*b1^2*y2^4*z1^2 - 46*a0*a2^2*b1^2*y2^4*z1^2 + 
        18*a0^2*a2^2*b1^2*y2^4*z1^2 - 2*a2^3*b1^2*y2^4*z1^2 + 
        17*a0*a2^3*b1^2*y2^4*z1^2 - 5*a0^2*a2^3*b1^2*y2^4*z1^2 - 
        a2^4*b1^2*y2^4*z1^2 + 2*a0*a2^4*b1^2*y2^4*z1^2 - 
        a0^2*a2^4*b1^2*y2^4*z1^2 - 6*a0*b1^3*y2^4*z1^2 + 
        9*a2*b1^3*y2^4*z1^2 - 19*a0*a2*b1^3*y2^4*z1^2 + 
        12*a0^2*a2*b1^3*y2^4*z1^2 + 35*a0*a2^2*b1^3*y2^4*z1^2 - 
        15*a0^2*a2^2*b1^3*y2^4*z1^2 - 5*a2^3*b1^3*y2^4*z1^2 - 
        9*a0*a2^3*b1^3*y2^4*z1^2 + 3*a0^2*a2^3*b1^3*y2^4*z1^2 + 
        2*a0*b1^4*y2^4*z1^2 - 3*a2*b1^4*y2^4*z1^2 + 11*a0*a2*b1^4*y2^4*z1^2 - 
        4*a0^2*a2*b1^4*y2^4*z1^2 - 4*a2^2*b1^4*y2^4*z1^2 - 
        13*a0*a2^2*b1^4*y2^4*z1^2 + 4*a0^2*a2^2*b1^4*y2^4*z1^2 - 
        4*a0*a2*b1^5*y2^4*z1^2 + 2*a0*b1*y2^5*z1^2 - 3*a0*a2*b1*y2^5*z1^2 + 
        a0*a2^3*b1*y2^5*z1^2 - 6*a0*b1^2*y2^5*z1^2 + 11*a0*a2*b1^2*y2^5*
         z1^2 - 5*a0*a2^2*b1^2*y2^5*z1^2 + 6*a0*b1^3*y2^5*z1^2 - 
        13*a0*a2*b1^3*y2^5*z1^2 + 5*a0*a2^2*b1^3*y2^5*z1^2 - 
        2*a0*b1^4*y2^5*z1^2 + 5*a0*a2*b1^4*y2^5*z1^2 - 3*a2^3*b1^2*y2*z1^3 + 
        3*a2^4*b1^2*y2*z1^3 + 6*a2^3*b1^3*y2*z1^3 - 4*a2^4*b1^3*y2*z1^3 - 
        3*a2^3*b1^4*y2*z1^3 - a2^2*b1*y2^2*z1^3 + 4*a0*a2^2*b1*y2^2*z1^3 + 
        2*a2^3*b1*y2^2*z1^3 - 8*a0*a2^3*b1*y2^2*z1^3 - a2^4*b1*y2^2*z1^3 + 
        4*a0*a2^4*b1*y2^2*z1^3 + 7*a2^2*b1^2*y2^2*z1^3 - 
        9*a0*a2^2*b1^2*y2^2*z1^3 - 6*a2^3*b1^2*y2^2*z1^3 + 
        15*a0*a2^3*b1^2*y2^2*z1^3 - a2^4*b1^2*y2^2*z1^3 - 
        6*a0*a2^4*b1^2*y2^2*z1^3 - 11*a2^2*b1^3*y2^2*z1^3 + 
        6*a0*a2^2*b1^3*y2^2*z1^3 - 7*a0*a2^3*b1^3*y2^2*z1^3 + 
        5*a2^4*b1^3*y2^2*z1^3 + a0*a2^4*b1^3*y2^2*z1^3 + 
        5*a2^2*b1^4*y2^2*z1^3 - a0*a2^2*b1^4*y2^2*z1^3 + 
        4*a2^3*b1^4*y2^2*z1^3 + a0*a2^3*b1^4*y2^2*z1^3 + 2*a2*y2^3*z1^3 - 
        2*a0*a2*y2^3*z1^3 - 6*a2^2*y2^3*z1^3 + 6*a0*a2^2*y2^3*z1^3 + 
        6*a2^3*y2^3*z1^3 - 6*a0*a2^3*y2^3*z1^3 - 2*a2^4*y2^3*z1^3 + 
        2*a0*a2^4*y2^3*z1^3 - 5*a2*b1*y2^3*z1^3 + 14*a2^2*b1*y2^3*z1^3 - 
        5*a0*a2^2*b1*y2^3*z1^3 - 13*a2^3*b1*y2^3*z1^3 + 
        10*a0*a2^3*b1*y2^3*z1^3 + 4*a2^4*b1*y2^3*z1^3 - 
        5*a0*a2^4*b1*y2^3*z1^3 + 3*a2*b1^2*y2^3*z1^3 + 
        8*a0*a2*b1^2*y2^3*z1^3 - 18*a2^2*b1^2*y2^3*z1^3 - 
        5*a0*a2^2*b1^2*y2^3*z1^3 + 20*a2^3*b1^2*y2^3*z1^3 - 
        8*a0*a2^3*b1^2*y2^3*z1^3 - 5*a2^4*b1^2*y2^3*z1^3 + 
        5*a0*a2^4*b1^2*y2^3*z1^3 + a2*b1^3*y2^3*z1^3 - 
        8*a0*a2*b1^3*y2^3*z1^3 + 18*a2^2*b1^3*y2^3*z1^3 + 
        6*a0*a2^2*b1^3*y2^3*z1^3 - 13*a2^3*b1^3*y2^3*z1^3 + 
        2*a0*a2^3*b1^3*y2^3*z1^3 - a2*b1^4*y2^3*z1^3 + 
        2*a0*a2*b1^4*y2^3*z1^3 - 8*a2^2*b1^4*y2^3*z1^3 - 
        2*a0*a2^2*b1^4*y2^3*z1^3 - y2^4*z1^3 + a0*y2^4*z1^3 + 
        2*a2*y2^4*z1^3 - 2*a0*a2*y2^4*z1^3 - 2*a2^3*y2^4*z1^3 + 
        2*a0*a2^3*y2^4*z1^3 + a2^4*y2^4*z1^3 - a0*a2^4*y2^4*z1^3 + 
        4*b1*y2^4*z1^3 - 2*a0*b1*y2^4*z1^3 - 10*a2*b1*y2^4*z1^3 + 
        7*a0*a2*b1*y2^4*z1^3 + 8*a2^2*b1*y2^4*z1^3 - 8*a0*a2^2*b1*y2^4*z1^3 - 
        2*a2^3*b1*y2^4*z1^3 + 3*a0*a2^3*b1*y2^4*z1^3 - 6*b1^2*y2^4*z1^3 + 
        18*a2*b1^2*y2^4*z1^3 - 7*a0*a2*b1^2*y2^4*z1^3 - 
        16*a2^2*b1^2*y2^4*z1^3 + 11*a0*a2^2*b1^2*y2^4*z1^3 + 
        4*a2^3*b1^2*y2^4*z1^3 - 4*a0*a2^3*b1^2*y2^4*z1^3 + 4*b1^3*y2^4*z1^3 + 
        2*a0*b1^3*y2^4*z1^3 - 14*a2*b1^3*y2^4*z1^3 + a0*a2*b1^3*y2^4*z1^3 + 
        8*a2^2*b1^3*y2^4*z1^3 - 3*a0*a2^2*b1^3*y2^4*z1^3 - b1^4*y2^4*z1^3 - 
        a0*b1^4*y2^4*z1^3 + 4*a2*b1^4*y2^4*z1^3 + a0*a2*b1^4*y2^4*z1^3))/
      (a2*(-1 + b1)^2*(-1 + a2 + b1)*(-1 + y2)*
       (-(a2*b1) + a2*b1*y2 + a2*b1*z1 + y2*z1 - a2*y2*z1 - b1*y2*z1)^3*
       (-(a2*b1) + a0*b1*y2 + a2*b1*y2 - a0*b1*y2^2 + a2*b1*z1 + y2*z1 - 
        a0*y2*z1 - a2*y2*z1 + a0*a2*y2*z1 - b1*y2*z1)), 
     -((a0*b1*z1*(a2^4*b1^3 + 2*a0*a2^4*b1^3 - a2^5*b1^3 - 2*a0*a2^5*b1^3 - 
         a2^4*b1^4 - 2*a0*a2^4*b1^4 + a2^5*b1^4 + a2^3*b1^3*y2 - 
         6*a0*a2^3*b1^3*y2 - 2*a0^2*a2^3*b1^3*y2 - 4*a2^4*b1^3*y2 + 
         4*a0*a2^4*b1^3*y2 + 2*a0^2*a2^4*b1^3*y2 + 3*a2^5*b1^3*y2 + 
         2*a0*a2^5*b1^3*y2 + 6*a0*a2^3*b1^4*y2 + 2*a0^2*a2^3*b1^4*y2 + 
         2*a2^4*b1^4*y2 - 2*a2^5*b1^4*y2 - a0*a2^2*b1^3*y2^2 + 
         5*a0^2*a2^2*b1^3*y2^2 - 2*a2^3*b1^3*y2^2 + 14*a0*a2^3*b1^3*y2^2 - 
         3*a0^2*a2^3*b1^3*y2^2 + 5*a2^4*b1^3*y2^2 - 15*a0*a2^4*b1^3*y2^2 - 
         2*a0^2*a2^4*b1^3*y2^2 - 3*a2^5*b1^3*y2^2 + 2*a0*a2^5*b1^3*y2^2 - 
         5*a0^2*a2^2*b1^4*y2^2 - 12*a0*a2^3*b1^4*y2^2 - a0^2*a2^3*b1^4*y2^2 - 
         a2^4*b1^4*y2^2 + 6*a0*a2^4*b1^4*y2^2 + a2^5*b1^4*y2^2 + 
         2*a0*a2^2*b1^3*y2^3 - 10*a0^2*a2^2*b1^3*y2^3 + a2^3*b1^3*y2^3 - 
         10*a0*a2^3*b1^3*y2^3 + 12*a0^2*a2^3*b1^3*y2^3 - 2*a2^4*b1^3*y2^3 + 
         10*a0*a2^4*b1^3*y2^3 - 2*a0^2*a2^4*b1^3*y2^3 + a2^5*b1^3*y2^3 - 
         2*a0*a2^5*b1^3*y2^3 + 10*a0^2*a2^2*b1^4*y2^3 + 6*a0*a2^3*b1^4*y2^3 - 
         4*a0^2*a2^3*b1^4*y2^3 - 4*a0*a2^4*b1^4*y2^3 - a0*a2^2*b1^3*y2^4 + 
         5*a0^2*a2^2*b1^3*y2^4 + 2*a0*a2^3*b1^3*y2^4 - 7*a0^2*a2^3*b1^3*
          y2^4 - a0*a2^4*b1^3*y2^4 + 2*a0^2*a2^4*b1^3*y2^4 - 
         5*a0^2*a2^2*b1^4*y2^4 + 3*a0^2*a2^3*b1^4*y2^4 - 2*a2^4*b1^3*z1 - 
         4*a0*a2^4*b1^3*z1 + 2*a2^5*b1^3*z1 + 4*a0*a2^5*b1^3*z1 + 
         2*a2^4*b1^4*z1 + 4*a0*a2^4*b1^4*z1 - 2*a2^5*b1^4*z1 - 
         7*a2^3*b1^2*y2*z1 + 3*a0*a2^3*b1^2*y2*z1 + 2*a0^2*a2^3*b1^2*y2*z1 + 
         14*a2^4*b1^2*y2*z1 - 6*a0*a2^4*b1^2*y2*z1 - 4*a0^2*a2^4*b1^2*y2*z1 - 
         7*a2^5*b1^2*y2*z1 + 3*a0*a2^5*b1^2*y2*z1 + 2*a0^2*a2^5*b1^2*y2*z1 + 
         6*a2^3*b1^3*y2*z1 + 5*a0*a2^3*b1^3*y2*z1 - 4*a2^4*b1^3*y2*z1 + 
         3*a0*a2^4*b1^3*y2*z1 - 2*a2^5*b1^3*y2*z1 - 8*a0*a2^5*b1^3*y2*z1 - 
         2*a2^3*b1^4*y2*z1 - 8*a0*a2^3*b1^4*y2*z1 - 2*a0^2*a2^3*b1^4*y2*z1 - 
         4*a0*a2^4*b1^4*y2*z1 + 2*a2^5*b1^4*y2*z1 + 4*a2^2*b1^2*y2^2*z1 + 
         14*a0*a2^2*b1^2*y2^2*z1 - 10*a0^2*a2^2*b1^2*y2^2*z1 - 
         38*a0*a2^3*b1^2*y2^2*z1 + 20*a0^2*a2^3*b1^2*y2^2*z1 - 
         12*a2^4*b1^2*y2^2*z1 + 34*a0*a2^4*b1^2*y2^2*z1 - 
         10*a0^2*a2^4*b1^2*y2^2*z1 + 8*a2^5*b1^2*y2^2*z1 - 
         10*a0*a2^5*b1^2*y2^2*z1 - 4*a2^2*b1^3*y2^2*z1 - 
         15*a0*a2^2*b1^3*y2^2*z1 + 10*a0^2*a2^2*b1^3*y2^2*z1 - 
         2*a2^3*b1^3*y2^2*z1 + 15*a0*a2^3*b1^3*y2^2*z1 - 
         18*a0^2*a2^3*b1^3*y2^2*z1 + 6*a2^4*b1^3*y2^2*z1 - 
         4*a0*a2^4*b1^3*y2^2*z1 + 8*a0^2*a2^4*b1^3*y2^2*z1 + 
         4*a0*a2^5*b1^3*y2^2*z1 + 4*a0*a2^2*b1^4*y2^2*z1 + 
         2*a2^3*b1^4*y2^2*z1 + 8*a0*a2^3*b1^4*y2^2*z1 + 6*a0^2*a2^3*b1^4*y2^2*
          z1 - 2*a2^4*b1^4*y2^2*z1 - 8*a0*a2*b1^2*y2^3*z1 + 
         2*a0^2*a2*b1^2*y2^3*z1 - 4*a2^2*b1^2*y2^3*z1 + 4*a0*a2^2*b1^2*y2^3*
          z1 + 8*a0^2*a2^2*b1^2*y2^3*z1 + 7*a2^3*b1^2*y2^3*z1 + 
         23*a0*a2^3*b1^2*y2^3*z1 - 24*a0^2*a2^3*b1^2*y2^3*z1 - 
         2*a2^4*b1^2*y2^3*z1 - 26*a0*a2^4*b1^2*y2^3*z1 + 
         16*a0^2*a2^4*b1^2*y2^3*z1 - a2^5*b1^2*y2^3*z1 + 
         7*a0*a2^5*b1^2*y2^3*z1 - 2*a0^2*a2^5*b1^2*y2^3*z1 + 
         8*a0*a2*b1^3*y2^3*z1 - 4*a0^2*a2*b1^3*y2^3*z1 + 
         4*a2^2*b1^3*y2^3*z1 + 4*a0*a2^2*b1^3*y2^3*z1 - 4*a0^2*a2^2*b1^3*y2^3*
          z1 - 4*a2^3*b1^3*y2^3*z1 - 17*a0*a2^3*b1^3*y2^3*z1 + 
         16*a0^2*a2^3*b1^3*y2^3*z1 + 5*a0*a2^4*b1^3*y2^3*z1 - 
         8*a0^2*a2^4*b1^3*y2^3*z1 + 2*a0^2*a2*b1^4*y2^3*z1 - 
         4*a0*a2^2*b1^4*y2^3*z1 - 4*a0^2*a2^2*b1^4*y2^3*z1 - 
         4*a0^2*a2^3*b1^4*y2^3*z1 + 8*a0*a2*b1^2*y2^4*z1 - 
         2*a0^2*a2*b1^2*y2^4*z1 - 18*a0*a2^2*b1^2*y2^4*z1 + 
         2*a0^2*a2^2*b1^2*y2^4*z1 + 12*a0*a2^3*b1^2*y2^4*z1 + 
         2*a0^2*a2^3*b1^2*y2^4*z1 - 2*a0*a2^4*b1^2*y2^4*z1 - 
         2*a0^2*a2^4*b1^2*y2^4*z1 - 8*a0*a2*b1^3*y2^4*z1 + 
         4*a0^2*a2*b1^3*y2^4*z1 + 11*a0*a2^2*b1^3*y2^4*z1 - 
         6*a0^2*a2^2*b1^3*y2^4*z1 - 3*a0*a2^3*b1^3*y2^4*z1 + 
         2*a0^2*a2^3*b1^3*y2^4*z1 - 2*a0^2*a2*b1^4*y2^4*z1 + 
         4*a0^2*a2^2*b1^4*y2^4*z1 + a2^4*b1^3*z1^2 + 2*a0*a2^4*b1^3*z1^2 - 
         a2^5*b1^3*z1^2 - 2*a0*a2^5*b1^3*z1^2 - a2^4*b1^4*z1^2 - 
         2*a0*a2^4*b1^4*z1^2 + a2^5*b1^4*z1^2 + 12*a2^3*b1^2*y2*z1^2 - 
         2*a0*a2^3*b1^2*y2*z1^2 - 2*a0^2*a2^3*b1^2*y2*z1^2 - 
         24*a2^4*b1^2*y2*z1^2 + 4*a0*a2^4*b1^2*y2*z1^2 + 
         4*a0^2*a2^4*b1^2*y2*z1^2 + 12*a2^5*b1^2*y2*z1^2 - 
         2*a0*a2^5*b1^2*y2*z1^2 - 2*a0^2*a2^5*b1^2*y2*z1^2 - 
         11*a2^3*b1^3*y2*z1^2 + 2*a0^2*a2^3*b1^3*y2*z1^2 + 
         12*a2^4*b1^3*y2*z1^2 - 6*a0*a2^4*b1^3*y2*z1^2 - 
         2*a0^2*a2^4*b1^3*y2*z1^2 - a2^5*b1^3*y2*z1^2 + 
         6*a0*a2^5*b1^3*y2*z1^2 + 2*a2^3*b1^4*y2*z1^2 + 
         2*a0*a2^3*b1^4*y2*z1^2 - 2*a2^4*b1^4*y2*z1^2 + 
         4*a0*a2^4*b1^4*y2*z1^2 + 5*a2^2*b1*y2^2*z1^2 - 14*a0*a2^2*b1*y2^2*
          z1^2 + 5*a0^2*a2^2*b1*y2^2*z1^2 - 15*a2^3*b1*y2^2*z1^2 + 
         42*a0*a2^3*b1*y2^2*z1^2 - 15*a0^2*a2^3*b1*y2^2*z1^2 + 
         15*a2^4*b1*y2^2*z1^2 - 42*a0*a2^4*b1*y2^2*z1^2 + 
         15*a0^2*a2^4*b1*y2^2*z1^2 - 5*a2^5*b1*y2^2*z1^2 + 
         14*a0*a2^5*b1*y2^2*z1^2 - 5*a0^2*a2^5*b1*y2^2*z1^2 - 
         19*a2^2*b1^2*y2^2*z1^2 + 10*a0*a2^2*b1^2*y2^2*z1^2 - 
         5*a0^2*a2^2*b1^2*y2^2*z1^2 + 33*a2^3*b1^2*y2^2*z1^2 - 
         22*a0*a2^3*b1^2*y2^2*z1^2 + 15*a0^2*a2^3*b1^2*y2^2*z1^2 - 
         9*a2^4*b1^2*y2^2*z1^2 + 14*a0*a2^4*b1^2*y2^2*z1^2 - 
         15*a0^2*a2^4*b1^2*y2^2*z1^2 - 5*a2^5*b1^2*y2^2*z1^2 - 
         2*a0*a2^5*b1^2*y2^2*z1^2 + 5*a0^2*a2^5*b1^2*y2^2*z1^2 + 
         15*a2^2*b1^3*y2^2*z1^2 - a0*a2^2*b1^3*y2^2*z1^2 - 
         13*a2^3*b1^3*y2^2*z1^2 + 12*a0*a2^3*b1^3*y2^2*z1^2 - 
         4*a0^2*a2^3*b1^3*y2^2*z1^2 - 2*a2^4*b1^3*y2^2*z1^2 - 
         11*a0*a2^4*b1^3*y2^2*z1^2 + 4*a0^2*a2^4*b1^3*y2^2*z1^2 - 
         a2^2*b1^4*y2^2*z1^2 + 2*a0*a2^2*b1^4*y2^2*z1^2 + 
         a2^3*b1^4*y2^2*z1^2 - 8*a0*a2^3*b1^4*y2^2*z1^2 - 5*a2*b1*y2^3*z1^2 + 
         12*a0*a2*b1*y2^3*z1^2 - 2*a0^2*a2*b1*y2^3*z1^2 + 
         16*a2^2*b1*y2^3*z1^2 - 32*a0*a2^2*b1*y2^3*z1^2 + 
         4*a0^2*a2^2*b1*y2^3*z1^2 - 18*a2^3*b1*y2^3*z1^2 + 
         24*a0*a2^3*b1*y2^3*z1^2 + 8*a2^4*b1*y2^3*z1^2 - 
         4*a0^2*a2^4*b1*y2^3*z1^2 - a2^5*b1*y2^3*z1^2 - 
         4*a0*a2^5*b1*y2^3*z1^2 + 2*a0^2*a2^5*b1*y2^3*z1^2 + 
         10*a2*b1^2*y2^3*z1^2 - 10*a0*a2*b1^2*y2^3*z1^2 + 
         4*a0^2*a2*b1^2*y2^3*z1^2 - 18*a2^2*b1^2*y2^3*z1^2 + 
         24*a0*a2^2*b1^2*y2^3*z1^2 - 10*a0^2*a2^2*b1^2*y2^3*z1^2 + 
         6*a2^3*b1^2*y2^3*z1^2 - 18*a0*a2^3*b1^2*y2^3*z1^2 + 
         8*a0^2*a2^3*b1^2*y2^3*z1^2 + 2*a2^4*b1^2*y2^3*z1^2 + 
         4*a0*a2^4*b1^2*y2^3*z1^2 - 2*a0^2*a2^4*b1^2*y2^3*z1^2 - 
         5*a2*b1^3*y2^3*z1^2 - 2*a0^2*a2*b1^3*y2^3*z1^2 + 
         2*a2^2*b1^3*y2^3*z1^2 - 10*a0*a2^2*b1^3*y2^3*z1^2 + 
         6*a0^2*a2^2*b1^3*y2^3*z1^2 + 3*a2^3*b1^3*y2^3*z1^2 + 
         10*a0*a2^3*b1^3*y2^3*z1^2 - 4*a0^2*a2^3*b1^3*y2^3*z1^2 - 
         2*a0*a2*b1^4*y2^3*z1^2 + 4*a0*a2^2*b1^4*y2^3*z1^2 - 
         a0*b1*y2^4*z1^2 + 6*a0*a2^2*b1*y2^4*z1^2 - 8*a0*a2^3*b1*y2^4*z1^2 + 
         3*a0*a2^4*b1*y2^4*z1^2 + 2*a0*b1^2*y2^4*z1^2 - 
         6*a0*a2*b1^2*y2^4*z1^2 + 6*a0*a2^2*b1^2*y2^4*z1^2 - 
         2*a0*a2^3*b1^2*y2^4*z1^2 - a0*b1^3*y2^4*z1^2 + 
         6*a0*a2*b1^3*y2^4*z1^2 - 5*a0*a2^2*b1^3*y2^4*z1^2 - 
         5*a2^3*b1^2*y2*z1^3 - a0*a2^3*b1^2*y2*z1^3 + 10*a2^4*b1^2*y2*z1^3 + 
         2*a0*a2^4*b1^2*y2*z1^3 - 5*a2^5*b1^2*y2*z1^3 - 
         a0*a2^5*b1^2*y2*z1^3 + 4*a2^3*b1^3*y2*z1^3 + a0*a2^3*b1^3*y2*z1^3 - 
         4*a2^4*b1^3*y2*z1^3 - a0*a2^4*b1^3*y2*z1^3 - 4*a2^2*b1*y2^2*z1^3 + 
         8*a0*a2^2*b1*y2^2*z1^3 + 12*a2^3*b1*y2^2*z1^3 - 
         24*a0*a2^3*b1*y2^2*z1^3 - 12*a2^4*b1*y2^2*z1^3 + 
         24*a0*a2^4*b1*y2^2*z1^3 + 4*a2^5*b1*y2^2*z1^3 - 
         8*a0*a2^5*b1*y2^2*z1^3 + 12*a2^2*b1^2*y2^2*z1^3 - 
         6*a0*a2^2*b1^2*y2^2*z1^3 - 24*a2^3*b1^2*y2^2*z1^3 + 
         12*a0*a2^3*b1^2*y2^2*z1^3 + 12*a2^4*b1^2*y2^2*z1^3 - 
         6*a0*a2^4*b1^2*y2^2*z1^3 - 8*a2^2*b1^3*y2^2*z1^3 - 
         a0*a2^2*b1^3*y2^2*z1^3 + 8*a2^3*b1^3*y2^2*z1^3 + 
         a0*a2^3*b1^3*y2^2*z1^3 + a2*y2^3*z1^3 - a0*a2*y2^3*z1^3 - 
         4*a2^2*y2^3*z1^3 + 4*a0*a2^2*y2^3*z1^3 + 6*a2^3*y2^3*z1^3 - 
         6*a0*a2^3*y2^3*z1^3 - 4*a2^4*y2^3*z1^3 + 4*a0*a2^4*y2^3*z1^3 + 
         a2^5*y2^3*z1^3 - a0*a2^5*y2^3*z1^3 + 2*a2*b1*y2^3*z1^3 - 
         7*a0*a2*b1*y2^3*z1^3 - 6*a2^2*b1*y2^3*z1^3 + 21*a0*a2^2*b1*y2^3*
          z1^3 + 6*a2^3*b1*y2^3*z1^3 - 21*a0*a2^3*b1*y2^3*z1^3 - 
         2*a2^4*b1*y2^3*z1^3 + 7*a0*a2^4*b1*y2^3*z1^3 - 7*a2*b1^2*y2^3*z1^3 + 
         9*a0*a2*b1^2*y2^3*z1^3 + 14*a2^2*b1^2*y2^3*z1^3 - 
         18*a0*a2^2*b1^2*y2^3*z1^3 - 7*a2^3*b1^2*y2^3*z1^3 + 
         9*a0*a2^3*b1^2*y2^3*z1^3 + 4*a2*b1^3*y2^3*z1^3 - 
         a0*a2*b1^3*y2^3*z1^3 - 4*a2^2*b1^3*y2^3*z1^3 + 
         a0*a2^2*b1^3*y2^3*z1^3 + a0*b1*y2^4*z1^3 - 3*a0*a2*b1*y2^4*z1^3 + 
         3*a0*a2^2*b1*y2^4*z1^3 - a0*a2^3*b1*y2^4*z1^3 - 
         2*a0*b1^2*y2^4*z1^3 + 4*a0*a2*b1^2*y2^4*z1^3 - 2*a0*a2^2*b1^2*y2^4*
          z1^3 + a0*b1^3*y2^4*z1^3 - a0*a2*b1^3*y2^4*z1^3))/
       ((-1 + a2)*a2*(-1 + a2 + b1)*(-(a2*b1) + a2*b1*y2 + a2*b1*z1 + y2*z1 - 
          a2*y2*z1 - b1*y2*z1)^4)), 
     -((a0*z1*(-(a2^5*b1^5) + a2^5*b1^6 - a2^4*b1^5*y2 + 5*a0*a2^4*b1^5*y2 + 
         2*a0^2*a2^4*b1^5*y2 + 6*a2^5*b1^5*y2 - 2*a0*a2^5*b1^5*y2 - 
         2*a0^2*a2^5*b1^5*y2 - 5*a0*a2^4*b1^6*y2 - 2*a0^2*a2^4*b1^6*y2 - 
         5*a2^5*b1^6*y2 + 2*a0*a2^3*b1^5*y2^2 - 9*a0^2*a2^3*b1^5*y2^2 - 
         2*a0^3*a2^3*b1^5*y2^2 + 5*a2^4*b1^5*y2^2 - 27*a0*a2^4*b1^5*y2^2 - 
         4*a0^2*a2^4*b1^5*y2^2 + 2*a0^3*a2^4*b1^5*y2^2 - 15*a2^5*b1^5*y2^2 + 
         10*a0*a2^5*b1^5*y2^2 + 10*a0^2*a2^5*b1^5*y2^2 + 
         9*a0^2*a2^3*b1^6*y2^2 + 2*a0^3*a2^3*b1^6*y2^2 + 
         25*a0*a2^4*b1^6*y2^2 + 10*a0^2*a2^4*b1^6*y2^2 + 10*a2^5*b1^6*y2^2 - 
         a0^2*a2^2*b1^5*y2^3 + 5*a0^3*a2^2*b1^5*y2^3 - 10*a0*a2^3*b1^5*y2^3 + 
         46*a0^2*a2^3*b1^5*y2^3 + 6*a0^3*a2^3*b1^5*y2^3 - 10*a2^4*b1^5*y2^3 + 
         60*a0*a2^4*b1^5*y2^3 - 10*a0^2*a2^4*b1^5*y2^3 - 
         10*a0^3*a2^4*b1^5*y2^3 + 20*a2^5*b1^5*y2^3 - 20*a0*a2^5*b1^5*y2^3 - 
         20*a0^2*a2^5*b1^5*y2^3 - 5*a0^3*a2^2*b1^6*y2^3 - 
         45*a0^2*a2^3*b1^6*y2^3 - 10*a0^3*a2^3*b1^6*y2^3 - 
         50*a0*a2^4*b1^6*y2^3 - 20*a0^2*a2^4*b1^6*y2^3 - 10*a2^5*b1^6*y2^3 + 
         5*a0^2*a2^2*b1^5*y2^4 - 25*a0^3*a2^2*b1^5*y2^4 + 
         20*a0*a2^3*b1^5*y2^4 - 95*a0^2*a2^3*b1^5*y2^4 + 10*a2^4*b1^5*y2^4 - 
         70*a0*a2^4*b1^5*y2^4 + 40*a0^2*a2^4*b1^5*y2^4 + 
         20*a0^3*a2^4*b1^5*y2^4 - 15*a2^5*b1^5*y2^4 + 20*a0*a2^5*b1^5*y2^4 + 
         20*a0^2*a2^5*b1^5*y2^4 + 25*a0^3*a2^2*b1^6*y2^4 + 
         90*a0^2*a2^3*b1^6*y2^4 + 20*a0^3*a2^3*b1^6*y2^4 + 
         50*a0*a2^4*b1^6*y2^4 + 20*a0^2*a2^4*b1^6*y2^4 + 5*a2^5*b1^6*y2^4 - 
         10*a0^2*a2^2*b1^5*y2^5 + 50*a0^3*a2^2*b1^5*y2^5 - 
         20*a0*a2^3*b1^5*y2^5 + 100*a0^2*a2^3*b1^5*y2^5 - 
         20*a0^3*a2^3*b1^5*y2^5 - 5*a2^4*b1^5*y2^5 + 45*a0*a2^4*b1^5*y2^5 - 
         50*a0^2*a2^4*b1^5*y2^5 - 20*a0^3*a2^4*b1^5*y2^5 + 6*a2^5*b1^5*y2^5 - 
         10*a0*a2^5*b1^5*y2^5 - 10*a0^2*a2^5*b1^5*y2^5 - 
         50*a0^3*a2^2*b1^6*y2^5 - 90*a0^2*a2^3*b1^6*y2^5 - 
         20*a0^3*a2^3*b1^6*y2^5 - 25*a0*a2^4*b1^6*y2^5 - 
         10*a0^2*a2^4*b1^6*y2^5 - a2^5*b1^6*y2^5 + 10*a0^2*a2^2*b1^5*y2^6 - 
         50*a0^3*a2^2*b1^5*y2^6 + 10*a0*a2^3*b1^5*y2^6 - 
         55*a0^2*a2^3*b1^5*y2^6 + 30*a0^3*a2^3*b1^5*y2^6 + a2^4*b1^5*y2^6 - 
         15*a0*a2^4*b1^5*y2^6 + 28*a0^2*a2^4*b1^5*y2^6 + 
         10*a0^3*a2^4*b1^5*y2^6 - a2^5*b1^5*y2^6 + 2*a0*a2^5*b1^5*y2^6 + 
         2*a0^2*a2^5*b1^5*y2^6 + 50*a0^3*a2^2*b1^6*y2^6 + 
         45*a0^2*a2^3*b1^6*y2^6 + 10*a0^3*a2^3*b1^6*y2^6 + 
         5*a0*a2^4*b1^6*y2^6 + 2*a0^2*a2^4*b1^6*y2^6 - 5*a0^2*a2^2*b1^5*
          y2^7 + 25*a0^3*a2^2*b1^5*y2^7 - 2*a0*a2^3*b1^5*y2^7 + 
         14*a0^2*a2^3*b1^5*y2^7 - 18*a0^3*a2^3*b1^5*y2^7 + 
         2*a0*a2^4*b1^5*y2^7 - 6*a0^2*a2^4*b1^5*y2^7 - 2*a0^3*a2^4*b1^5*
          y2^7 - 25*a0^3*a2^2*b1^6*y2^7 - 9*a0^2*a2^3*b1^6*y2^7 - 
         2*a0^3*a2^3*b1^6*y2^7 + a0^2*a2^2*b1^5*y2^8 - 5*a0^3*a2^2*b1^5*
          y2^8 - a0^2*a2^3*b1^5*y2^8 + 4*a0^3*a2^3*b1^5*y2^8 + 
         5*a0^3*a2^2*b1^6*y2^8 + 7*a2^5*b1^5*z1 - 7*a2^5*b1^6*z1 + 
         7*a2^4*b1^4*y2*z1 - 6*a0*a2^4*b1^4*y2*z1 - 2*a0^2*a2^4*b1^4*y2*z1 - 
         7*a2^5*b1^4*y2*z1 + 6*a0*a2^5*b1^4*y2*z1 + 2*a0^2*a2^5*b1^4*y2*z1 - 
         4*a2^4*b1^5*y2*z1 - 22*a0*a2^4*b1^5*y2*z1 - 10*a0^2*a2^4*b1^5*y2*
          z1 - 32*a2^5*b1^5*y2*z1 + 7*a0*a2^5*b1^5*y2*z1 + 
         12*a0^2*a2^5*b1^5*y2*z1 + 5*a2^4*b1^6*y2*z1 + 28*a0*a2^4*b1^6*y2*
          z1 + 12*a0^2*a2^4*b1^6*y2*z1 + 30*a2^5*b1^6*y2*z1 + 
         a2^3*b1^4*y2^2*z1 - 27*a0*a2^3*b1^4*y2^2*z1 + 17*a0^2*a2^3*b1^4*y2^2*
          z1 + 4*a0^3*a2^3*b1^4*y2^2*z1 - 32*a2^4*b1^4*y2^2*z1 + 
         64*a0*a2^4*b1^4*y2^2*z1 - 9*a0^2*a2^4*b1^4*y2^2*z1 - 
         6*a0^3*a2^4*b1^4*y2^2*z1 + 31*a2^5*b1^4*y2^2*z1 - 
         37*a0*a2^5*b1^4*y2^2*z1 - 8*a0^2*a2^5*b1^4*y2^2*z1 + 
         2*a0^3*a2^5*b1^4*y2^2*z1 - a2^3*b1^5*y2^2*z1 + 25*a0*a2^3*b1^5*y2^2*
          z1 + 28*a0^2*a2^3*b1^5*y2^2*z1 + 6*a0^3*a2^3*b1^5*y2^2*z1 + 
         16*a2^4*b1^5*y2^2*z1 + 87*a0*a2^4*b1^5*y2^2*z1 + 
         20*a0^2*a2^4*b1^5*y2^2*z1 - 8*a0^3*a2^4*b1^5*y2^2*z1 + 
         60*a2^5*b1^5*y2^2*z1 - 34*a0*a2^5*b1^5*y2^2*z1 - 
         52*a0^2*a2^5*b1^5*y2^2*z1 - 14*a0*a2^3*b1^6*y2^2*z1 - 
         45*a0^2*a2^3*b1^6*y2^2*z1 - 10*a0^3*a2^3*b1^6*y2^2*z1 - 
         20*a2^4*b1^6*y2^2*z1 - 124*a0*a2^4*b1^6*y2^2*z1 - 
         52*a0^2*a2^4*b1^6*y2^2*z1 - 50*a2^5*b1^6*y2^2*z1 + 
         7*a0*a2^2*b1^4*y2^3*z1 + 20*a0^2*a2^2*b1^4*y2^3*z1 - 
         15*a0^3*a2^2*b1^4*y2^3*z1 - 4*a2^3*b1^4*y2^3*z1 + 
         98*a0*a2^3*b1^4*y2^3*z1 - 103*a0^2*a2^3*b1^4*y2^3*z1 + 
         3*a0^3*a2^3*b1^4*y2^3*z1 + 58*a2^4*b1^4*y2^3*z1 - 
         192*a0*a2^4*b1^4*y2^3*z1 + 69*a0^2*a2^4*b1^4*y2^3*z1 + 
         20*a0^3*a2^4*b1^4*y2^3*z1 - 54*a2^5*b1^4*y2^3*z1 + 
         87*a0*a2^5*b1^4*y2^3*z1 + 14*a0^2*a2^5*b1^4*y2^3*z1 - 
         8*a0^3*a2^5*b1^4*y2^3*z1 - 7*a0*a2^2*b1^5*y2^3*z1 - 
         21*a0^2*a2^2*b1^5*y2^3*z1 - 5*a0^3*a2^2*b1^5*y2^3*z1 + 
         4*a2^3*b1^5*y2^3*z1 - 91*a0*a2^3*b1^5*y2^3*z1 - 
         119*a0^2*a2^3*b1^5*y2^3*z1 - 19*a0^3*a2^3*b1^5*y2^3*z1 - 
         24*a2^4*b1^5*y2^3*z1 - 133*a0*a2^4*b1^5*y2^3*z1 + 
         40*a0^2*a2^4*b1^5*y2^3*z1 + 36*a0^3*a2^4*b1^5*y2^3*z1 - 
         60*a2^5*b1^5*y2^3*z1 + 66*a0*a2^5*b1^5*y2^3*z1 + 
         88*a0^2*a2^5*b1^5*y2^3*z1 + 9*a0^2*a2^2*b1^6*y2^3*z1 + 
         20*a0^3*a2^2*b1^6*y2^3*z1 + 56*a0*a2^3*b1^6*y2^3*z1 + 
         204*a0^2*a2^3*b1^6*y2^3*z1 + 44*a0^3*a2^3*b1^6*y2^3*z1 + 
         30*a2^4*b1^6*y2^3*z1 + 216*a0*a2^4*b1^6*y2^3*z1 + 
         88*a0^2*a2^4*b1^6*y2^3*z1 + 40*a2^5*b1^6*y2^3*z1 - 
         8*a0^2*a2*b1^4*y2^4*z1 + 2*a0^3*a2*b1^4*y2^4*z1 - 
         28*a0*a2^2*b1^4*y2^4*z1 - 66*a0^2*a2^2*b1^4*y2^4*z1 + 
         58*a0^3*a2^2*b1^4*y2^4*z1 + 6*a2^3*b1^4*y2^4*z1 - 
         122*a0*a2^3*b1^4*y2^4*z1 + 235*a0^2*a2^3*b1^4*y2^4*z1 - 
         50*a0^3*a2^3*b1^4*y2^4*z1 - 52*a2^4*b1^4*y2^4*z1 + 
         248*a0*a2^4*b1^4*y2^4*z1 - 145*a0^2*a2^4*b1^4*y2^4*z1 - 
         22*a0^3*a2^4*b1^4*y2^4*z1 + 46*a2^5*b1^4*y2^4*z1 - 
         98*a0*a2^5*b1^4*y2^4*z1 - 16*a0^2*a2^5*b1^4*y2^4*z1 + 
         12*a0^3*a2^5*b1^4*y2^4*z1 + 8*a0^2*a2*b1^5*y2^4*z1 - 
         4*a0^3*a2*b1^5*y2^4*z1 + 28*a0*a2^2*b1^5*y2^4*z1 + 
         75*a0^2*a2^2*b1^5*y2^4*z1 + 36*a0^3*a2^2*b1^5*y2^4*z1 - 
         6*a2^3*b1^5*y2^4*z1 + 114*a0*a2^3*b1^5*y2^4*z1 + 
         199*a0^2*a2^3*b1^5*y2^4*z1 + 2*a0^3*a2^3*b1^5*y2^4*z1 + 
         16*a2^4*b1^5*y2^4*z1 + 102*a0*a2^4*b1^5*y2^4*z1 - 
         160*a0^2*a2^4*b1^5*y2^4*z1 - 64*a0^3*a2^4*b1^5*y2^4*z1 + 
         35*a2^5*b1^5*y2^4*z1 - 64*a0*a2^5*b1^5*y2^4*z1 - 
         72*a0^2*a2^5*b1^5*y2^4*z1 + 2*a0^3*a2*b1^6*y2^4*z1 - 
         36*a0^2*a2^2*b1^6*y2^4*z1 - 94*a0^3*a2^2*b1^6*y2^4*z1 - 
         84*a0*a2^3*b1^6*y2^4*z1 - 366*a0^2*a2^3*b1^6*y2^4*z1 - 
         76*a0^3*a2^3*b1^6*y2^4*z1 - 20*a2^4*b1^6*y2^4*z1 - 
         184*a0*a2^4*b1^6*y2^4*z1 - 72*a0^2*a2^4*b1^6*y2^4*z1 - 
         15*a2^5*b1^6*y2^4*z1 + 32*a0^2*a2*b1^4*y2^5*z1 - 
         8*a0^3*a2*b1^4*y2^5*z1 + 42*a0*a2^2*b1^4*y2^5*z1 + 
         64*a0^2*a2^2*b1^4*y2^5*z1 - 82*a0^3*a2^2*b1^4*y2^5*z1 - 
         4*a2^3*b1^4*y2^5*z1 + 48*a0*a2^3*b1^4*y2^5*z1 - 
         250*a0^2*a2^3*b1^4*y2^5*z1 + 90*a0^3*a2^3*b1^4*y2^5*z1 + 
         23*a2^4*b1^4*y2^5*z1 - 142*a0*a2^4*b1^4*y2^5*z1 + 
         140*a0^2*a2^4*b1^4*y2^5*z1 + 8*a0^3*a2^4*b1^4*y2^5*z1 - 
         19*a2^5*b1^4*y2^5*z1 + 52*a0*a2^5*b1^4*y2^5*z1 + 
         14*a0^2*a2^5*b1^4*y2^5*z1 - 8*a0^3*a2^5*b1^4*y2^5*z1 - 
         32*a0^2*a2*b1^5*y2^5*z1 + 16*a0^3*a2*b1^5*y2^5*z1 - 
         42*a0*a2^2*b1^5*y2^5*z1 - 90*a0^2*a2^2*b1^5*y2^5*z1 - 
         94*a0^3*a2^2*b1^5*y2^5*z1 + 4*a2^3*b1^5*y2^5*z1 - 
         46*a0*a2^3*b1^5*y2^5*z1 - 166*a0^2*a2^3*b1^5*y2^5*z1 + 
         62*a0^3*a2^3*b1^5*y2^5*z1 - 4*a2^4*b1^5*y2^5*z1 - 
         48*a0*a2^4*b1^5*y2^5*z1 + 190*a0^2*a2^4*b1^5*y2^5*z1 + 
         56*a0^3*a2^4*b1^5*y2^5*z1 - 12*a2^5*b1^5*y2^5*z1 + 
         31*a0*a2^5*b1^5*y2^5*z1 + 28*a0^2*a2^5*b1^5*y2^5*z1 - 
         8*a0^3*a2*b1^6*y2^5*z1 + 54*a0^2*a2^2*b1^6*y2^5*z1 + 
         176*a0^3*a2^2*b1^6*y2^5*z1 + 56*a0*a2^3*b1^6*y2^5*z1 + 
         324*a0^2*a2^3*b1^6*y2^5*z1 + 64*a0^3*a2^3*b1^6*y2^5*z1 + 
         5*a2^4*b1^6*y2^5*z1 + 76*a0*a2^4*b1^6*y2^5*z1 + 
         28*a0^2*a2^4*b1^6*y2^5*z1 + 2*a2^5*b1^6*y2^5*z1 - 
         48*a0^2*a2*b1^4*y2^6*z1 + 12*a0^3*a2*b1^4*y2^6*z1 - 
         28*a0*a2^2*b1^4*y2^6*z1 + 4*a0^2*a2^2*b1^4*y2^6*z1 + 
         48*a0^3*a2^2*b1^4*y2^6*z1 + a2^3*b1^4*y2^6*z1 + 
         13*a0*a2^3*b1^4*y2^6*z1 + 115*a0^2*a2^3*b1^4*y2^6*z1 - 
         60*a0^3*a2^3*b1^4*y2^6*z1 - 4*a2^4*b1^4*y2^6*z1 + 
         24*a0*a2^4*b1^4*y2^6*z1 - 63*a0^2*a2^4*b1^4*y2^6*z1 - 
         2*a0^3*a2^4*b1^4*y2^6*z1 + 3*a2^5*b1^4*y2^6*z1 - 
         9*a0*a2^5*b1^4*y2^6*z1 - 8*a0^2*a2^5*b1^4*y2^6*z1 + 
         2*a0^3*a2^5*b1^4*y2^6*z1 + 48*a0^2*a2*b1^5*y2^6*z1 - 
         24*a0^3*a2*b1^5*y2^6*z1 + 28*a0*a2^2*b1^5*y2^6*z1 + 
         30*a0^2*a2^2*b1^5*y2^6*z1 + 116*a0^3*a2^2*b1^5*y2^6*z1 - 
         a2^3*b1^5*y2^6*z1 - 11*a0*a2^3*b1^5*y2^6*z1 + 74*a0^2*a2^3*b1^5*y2^6*
          z1 - 98*a0^3*a2^3*b1^5*y2^6*z1 + 19*a0*a2^4*b1^5*y2^6*z1 - 
         100*a0^2*a2^4*b1^5*y2^6*z1 - 24*a0^3*a2^4*b1^5*y2^6*z1 + 
         2*a2^5*b1^5*y2^6*z1 - 6*a0*a2^5*b1^5*y2^6*z1 - 4*a0^2*a2^5*b1^5*y2^6*
          z1 + 12*a0^3*a2*b1^6*y2^6*z1 - 36*a0^2*a2^2*b1^6*y2^6*z1 - 
         164*a0^3*a2^2*b1^6*y2^6*z1 - 14*a0*a2^3*b1^6*y2^6*z1 - 
         141*a0^2*a2^3*b1^6*y2^6*z1 - 26*a0^3*a2^3*b1^6*y2^6*z1 - 
         12*a0*a2^4*b1^6*y2^6*z1 - 4*a0^2*a2^4*b1^6*y2^6*z1 + 
         32*a0^2*a2*b1^4*y2^7*z1 - 8*a0^3*a2*b1^4*y2^7*z1 + 
         7*a0*a2^2*b1^4*y2^7*z1 - 36*a0^2*a2^2*b1^4*y2^7*z1 - 
         7*a0^3*a2^2*b1^4*y2^7*z1 - 10*a0*a2^3*b1^4*y2^7*z1 - 
         7*a0^2*a2^3*b1^4*y2^7*z1 + 11*a0^3*a2^3*b1^4*y2^7*z1 + 
         4*a0*a2^4*b1^4*y2^7*z1 + 9*a0^2*a2^4*b1^4*y2^7*z1 + 
         4*a0^3*a2^4*b1^4*y2^7*z1 - a0*a2^5*b1^4*y2^7*z1 + 
         2*a0^2*a2^5*b1^4*y2^7*z1 - 32*a0^2*a2*b1^5*y2^7*z1 + 
         16*a0^3*a2*b1^5*y2^7*z1 - 7*a0*a2^2*b1^5*y2^7*z1 + 
         15*a0^2*a2^2*b1^5*y2^7*z1 - 69*a0^3*a2^2*b1^5*y2^7*z1 + 
         9*a0*a2^3*b1^5*y2^7*z1 - 19*a0^2*a2^3*b1^5*y2^7*z1 + 
         61*a0^3*a2^3*b1^5*y2^7*z1 - 5*a0*a2^4*b1^5*y2^7*z1 + 
         20*a0^2*a2^4*b1^5*y2^7*z1 + 4*a0^3*a2^4*b1^5*y2^7*z1 - 
         8*a0^3*a2*b1^6*y2^7*z1 + 9*a0^2*a2^2*b1^6*y2^7*z1 + 
         76*a0^3*a2^2*b1^6*y2^7*z1 + 24*a0^2*a2^3*b1^6*y2^7*z1 + 
         4*a0^3*a2^3*b1^6*y2^7*z1 - 8*a0^2*a2*b1^4*y2^8*z1 + 
         2*a0^3*a2*b1^4*y2^8*z1 + 14*a0^2*a2^2*b1^4*y2^8*z1 - 
         2*a0^3*a2^2*b1^4*y2^8*z1 - 7*a0^2*a2^3*b1^4*y2^8*z1 + 
         2*a0^3*a2^3*b1^4*y2^8*z1 + a0^2*a2^4*b1^4*y2^8*z1 - 
         2*a0^3*a2^4*b1^4*y2^8*z1 + 8*a0^2*a2*b1^5*y2^8*z1 - 
         4*a0^3*a2*b1^5*y2^8*z1 - 9*a0^2*a2^2*b1^5*y2^8*z1 + 
         16*a0^3*a2^2*b1^5*y2^8*z1 + 3*a0^2*a2^3*b1^5*y2^8*z1 - 
         14*a0^3*a2^3*b1^5*y2^8*z1 + 2*a0^3*a2*b1^6*y2^8*z1 - 
         14*a0^3*a2^2*b1^6*y2^8*z1 - 21*a2^5*b1^5*z1^2 + 21*a2^5*b1^6*z1^2 - 
         44*a2^4*b1^4*y2*z1^2 + 35*a0*a2^4*b1^4*y2*z1^2 + 
         12*a0^2*a2^4*b1^4*y2*z1^2 + 44*a2^5*b1^4*y2*z1^2 - 
         35*a0*a2^5*b1^4*y2*z1^2 - 12*a0^2*a2^5*b1^4*y2*z1^2 + 
         46*a2^4*b1^5*y2*z1^2 + 28*a0*a2^4*b1^5*y2*z1^2 + 
         18*a0^2*a2^4*b1^5*y2*z1^2 + 66*a2^5*b1^5*y2*z1^2 - 
         30*a0^2*a2^5*b1^5*y2*z1^2 - 30*a2^4*b1^6*y2*z1^2 - 
         63*a0*a2^4*b1^6*y2*z1^2 - 30*a0^2*a2^4*b1^6*y2*z1^2 - 
         75*a2^5*b1^6*y2*z1^2 - 15*a2^3*b1^3*y2^2*z1^2 + 
         30*a0*a2^3*b1^3*y2^2*z1^2 - 8*a0^2*a2^3*b1^3*y2^2*z1^2 - 
         2*a0^3*a2^3*b1^3*y2^2*z1^2 + 30*a2^4*b1^3*y2^2*z1^2 - 
         60*a0*a2^4*b1^3*y2^2*z1^2 + 16*a0^2*a2^4*b1^3*y2^2*z1^2 + 
         4*a0^3*a2^4*b1^3*y2^2*z1^2 - 15*a2^5*b1^3*y2^2*z1^2 + 
         30*a0*a2^5*b1^3*y2^2*z1^2 - 8*a0^2*a2^5*b1^3*y2^2*z1^2 - 
         2*a0^3*a2^5*b1^3*y2^2*z1^2 + 33*a2^3*b1^4*y2^2*z1^2 + 
         93*a0*a2^3*b1^4*y2^2*z1^2 - 76*a0^2*a2^3*b1^4*y2^2*z1^2 - 
         18*a0^3*a2^3*b1^4*y2^2*z1^2 + 123*a2^4*b1^4*y2^2*z1^2 - 
         267*a0*a2^4*b1^4*y2^2*z1^2 + 27*a0^2*a2^4*b1^4*y2^2*z1^2 + 
         28*a0^3*a2^4*b1^4*y2^2*z1^2 - 156*a2^5*b1^4*y2^2*z1^2 + 
         174*a0*a2^5*b1^4*y2^2*z1^2 + 49*a0^2*a2^5*b1^4*y2^2*z1^2 - 
         10*a0^3*a2^5*b1^4*y2^2*z1^2 - 28*a2^3*b1^5*y2^2*z1^2 - 
         129*a0*a2^3*b1^5*y2^2*z1^2 - 6*a0^2*a2^3*b1^5*y2^2*z1^2 - 
         141*a2^4*b1^5*y2^2*z1^2 - 51*a0*a2^4*b1^5*y2^2*z1^2 - 
         34*a0^2*a2^4*b1^5*y2^2*z1^2 + 10*a0^3*a2^4*b1^5*y2^2*z1^2 - 
         75*a2^5*b1^5*y2^2*z1^2 + 20*a0*a2^5*b1^5*y2^2*z1^2 + 
         110*a0^2*a2^5*b1^5*y2^2*z1^2 + 10*a2^3*b1^6*y2^2*z1^2 + 
         62*a0*a2^3*b1^6*y2^2*z1^2 + 90*a0^2*a2^3*b1^6*y2^2*z1^2 + 
         20*a0^3*a2^3*b1^6*y2^2*z1^2 + 100*a2^4*b1^6*y2^2*z1^2 + 
         245*a0*a2^4*b1^6*y2^2*z1^2 + 110*a0^2*a2^4*b1^6*y2^2*z1^2 + 
         100*a2^5*b1^6*y2^2*z1^2 + 2*a2^2*b1^3*y2^3*z1^2 + 
         19*a0*a2^2*b1^3*y2^3*z1^2 - 44*a0^2*a2^2*b1^3*y2^3*z1^2 + 
         15*a0^3*a2^2*b1^3*y2^3*z1^2 + 44*a2^3*b1^3*y2^3*z1^2 - 
         145*a0*a2^3*b1^3*y2^3*z1^2 + 119*a0^2*a2^3*b1^3*y2^3*z1^2 - 
         24*a0^3*a2^3*b1^3*y2^3*z1^2 - 94*a2^4*b1^3*y2^3*z1^2 + 
         233*a0*a2^4*b1^3*y2^3*z1^2 - 106*a0^2*a2^4*b1^3*y2^3*z1^2 + 
         3*a0^3*a2^4*b1^3*y2^3*z1^2 + 48*a2^5*b1^3*y2^3*z1^2 - 
         107*a0*a2^5*b1^3*y2^3*z1^2 + 31*a0^2*a2^5*b1^3*y2^3*z1^2 + 
         6*a0^3*a2^5*b1^3*y2^3*z1^2 - 4*a2^2*b1^4*y2^3*z1^2 - 
         101*a0*a2^2*b1^4*y2^3*z1^2 - 17*a0^2*a2^2*b1^4*y2^3*z1^2 + 
         45*a0^3*a2^2*b1^4*y2^3*z1^2 - 98*a2^3*b1^4*y2^3*z1^2 - 
         185*a0*a2^3*b1^4*y2^3*z1^2 + 342*a0^2*a2^3*b1^4*y2^3*z1^2 + 
         8*a0^3*a2^3*b1^4*y2^3*z1^2 - 108*a2^4*b1^4*y2^3*z1^2 + 
         627*a0*a2^4*b1^4*y2^3*z1^2 - 248*a0^2*a2^4*b1^4*y2^3*z1^2 - 
         87*a0^3*a2^4*b1^4*y2^3*z1^2 + 210*a2^5*b1^4*y2^3*z1^2 - 
         341*a0*a2^5*b1^4*y2^3*z1^2 - 77*a0^2*a2^5*b1^4*y2^3*z1^2 + 
         34*a0^3*a2^5*b1^4*y2^3*z1^2 + 2*a2^2*b1^5*y2^3*z1^2 + 
         96*a0*a2^2*b1^5*y2^3*z1^2 + 61*a0^2*a2^2*b1^5*y2^3*z1^2 - 
         30*a0^3*a2^2*b1^5*y2^3*z1^2 + 84*a2^3*b1^5*y2^3*z1^2 + 
         389*a0*a2^3*b1^5*y2^3*z1^2 + a0^2*a2^3*b1^5*y2^3*z1^2 + 
         8*a0^3*a2^3*b1^5*y2^3*z1^2 + 150*a2^4*b1^5*y2^3*z1^2 - 
         47*a0*a2^4*b1^5*y2^3*z1^2 - 64*a0^2*a2^4*b1^5*y2^3*z1^2 - 
         42*a0^3*a2^4*b1^5*y2^3*z1^2 + 40*a2^5*b1^5*y2^3*z1^2 - 
         64*a0*a2^5*b1^5*y2^3*z1^2 - 152*a0^2*a2^5*b1^5*y2^3*z1^2 - 
         14*a0*a2^2*b1^6*y2^3*z1^2 - 28*a0^2*a2^2*b1^6*y2^3*z1^2 - 
         30*a0^3*a2^2*b1^6*y2^3*z1^2 - 30*a2^3*b1^6*y2^3*z1^2 - 
         220*a0*a2^3*b1^6*y2^3*z1^2 - 364*a0^2*a2^3*b1^6*y2^3*z1^2 - 
         76*a0^3*a2^3*b1^6*y2^3*z1^2 - 120*a2^4*b1^6*y2^3*z1^2 - 
         364*a0*a2^4*b1^6*y2^3*z1^2 - 152*a0^2*a2^4*b1^6*y2^3*z1^2 - 
         60*a2^5*b1^6*y2^3*z1^2 - 10*a0*a2*b1^3*y2^4*z1^2 + 
         18*a0^2*a2*b1^3*y2^4*z1^2 - 4*a0^3*a2*b1^3*y2^4*z1^2 - 
         6*a2^2*b1^3*y2^4*z1^2 - 26*a0*a2^2*b1^3*y2^4*z1^2 + 
         89*a0^2*a2^2*b1^3*y2^4*z1^2 - 33*a0^3*a2^2*b1^3*y2^4*z1^2 - 
         42*a2^3*b1^3*y2^4*z1^2 + 220*a0*a2^3*b1^3*y2^4*z1^2 - 
         269*a0^2*a2^3*b1^3*y2^4*z1^2 + 70*a0^3*a2^3*b1^3*y2^4*z1^2 + 
         102*a2^4*b1^3*y2^4*z1^2 - 322*a0*a2^4*b1^3*y2^4*z1^2 + 
         199*a0^2*a2^4*b1^3*y2^4*z1^2 - 25*a0^3*a2^4*b1^3*y2^4*z1^2 - 
         54*a2^5*b1^3*y2^4*z1^2 + 138*a0*a2^5*b1^3*y2^4*z1^2 - 
         37*a0^2*a2^5*b1^3*y2^4*z1^2 - 8*a0^3*a2^5*b1^3*y2^4*z1^2 + 
         20*a0*a2*b1^4*y2^4*z1^2 + 20*a0^2*a2*b1^4*y2^4*z1^2 + 
         12*a2^2*b1^4*y2^4*z1^2 + 282*a0*a2^2*b1^4*y2^4*z1^2 + 
         72*a0^2*a2^2*b1^4*y2^4*z1^2 - 191*a0^3*a2^2*b1^4*y2^4*z1^2 + 
         96*a2^3*b1^4*y2^4*z1^2 - 2*a0*a2^3*b1^4*y2^4*z1^2 - 
         671*a0^2*a2^3*b1^4*y2^4*z1^2 + 152*a0^3*a2^3*b1^4*y2^4*z1^2 + 
         26*a2^4*b1^4*y2^4*z1^2 - 628*a0*a2^4*b1^4*y2^4*z1^2 + 
         521*a0^2*a2^4*b1^4*y2^4*z1^2 + 81*a0^3*a2^4*b1^4*y2^4*z1^2 - 
         134*a2^5*b1^4*y2^4*z1^2 + 328*a0*a2^5*b1^4*y2^4*z1^2 + 
         58*a0^2*a2^5*b1^4*y2^4*z1^2 - 42*a0^3*a2^5*b1^4*y2^4*z1^2 - 
         10*a0*a2*b1^5*y2^4*z1^2 - 38*a0^2*a2*b1^5*y2^4*z1^2 + 
         12*a0^3*a2*b1^5*y2^4*z1^2 - 6*a2^2*b1^5*y2^4*z1^2 - 
         298*a0*a2^2*b1^5*y2^4*z1^2 - 226*a0^2*a2^2*b1^5*y2^4*z1^2 + 
         94*a0^3*a2^2*b1^5*y2^4*z1^2 - 84*a2^3*b1^5*y2^4*z1^2 - 
         384*a0*a2^3*b1^5*y2^4*z1^2 + 89*a0^2*a2^3*b1^5*y2^4*z1^2 - 
         8*a0^3*a2^3*b1^5*y2^4*z1^2 - 64*a2^4*b1^5*y2^4*z1^2 + 
         164*a0*a2^4*b1^5*y2^4*z1^2 + 228*a0^2*a2^4*b1^5*y2^4*z1^2 + 
         68*a0^3*a2^4*b1^5*y2^4*z1^2 - 15*a2^5*b1^5*y2^4*z1^2 + 
         72*a0*a2^5*b1^5*y2^4*z1^2 + 96*a0^2*a2^5*b1^5*y2^4*z1^2 - 
         8*a0^3*a2*b1^6*y2^4*z1^2 + 42*a0*a2^2*b1^6*y2^4*z1^2 + 
         114*a0^2*a2^2*b1^6*y2^4*z1^2 + 130*a0^3*a2^2*b1^6*y2^4*z1^2 + 
         30*a2^3*b1^6*y2^4*z1^2 + 288*a0*a2^3*b1^6*y2^4*z1^2 + 
         566*a0^2*a2^3*b1^6*y2^4*z1^2 + 110*a0^3*a2^3*b1^6*y2^4*z1^2 + 
         60*a2^4*b1^6*y2^4*z1^2 + 252*a0*a2^4*b1^6*y2^4*z1^2 + 
         96*a0^2*a2^4*b1^6*y2^4*z1^2 + 15*a2^5*b1^6*y2^4*z1^2 - 
         a0^2*b1^3*y2^5*z1^2 + 30*a0*a2*b1^3*y2^5*z1^2 - 
         57*a0^2*a2*b1^3*y2^5*z1^2 + 16*a0^3*a2*b1^3*y2^5*z1^2 + 
         6*a2^2*b1^3*y2^5*z1^2 - 36*a0*a2^2*b1^3*y2^5*z1^2 + 
         8*a0^2*a2^2*b1^3*y2^5*z1^2 - 4*a0^3*a2^2*b1^3*y2^5*z1^2 + 
         12*a2^3*b1^3*y2^5*z1^2 - 90*a0*a2^3*b1^3*y2^5*z1^2 + 
         164*a0^2*a2^3*b1^3*y2^5*z1^2 - 32*a0^3*a2^3*b1^3*y2^5*z1^2 - 
         42*a2^4*b1^3*y2^5*z1^2 + 168*a0*a2^4*b1^3*y2^5*z1^2 - 
         119*a0^2*a2^4*b1^3*y2^5*z1^2 + 12*a0^3*a2^4*b1^3*y2^5*z1^2 + 
         24*a2^5*b1^3*y2^5*z1^2 - 72*a0*a2^5*b1^3*y2^5*z1^2 + 
         5*a0^2*a2^5*b1^3*y2^5*z1^2 + 8*a0^3*a2^5*b1^3*y2^5*z1^2 + 
         2*a0^2*b1^4*y2^5*z1^2 - 60*a0*a2*b1^4*y2^5*z1^2 - 
         76*a0^2*a2*b1^4*y2^5*z1^2 - 8*a0^3*a2*b1^4*y2^5*z1^2 - 
         12*a2^2*b1^4*y2^5*z1^2 - 240*a0*a2^2*b1^4*y2^5*z1^2 - 
         92*a0^2*a2^2*b1^4*y2^5*z1^2 + 330*a0^3*a2^2*b1^4*y2^5*z1^2 - 
         30*a2^3*b1^4*y2^5*z1^2 + 186*a0*a2^3*b1^4*y2^5*z1^2 + 
         712*a0^2*a2^3*b1^4*y2^5*z1^2 - 342*a0^3*a2^3*b1^4*y2^5*z1^2 + 
         267*a0*a2^4*b1^4*y2^5*z1^2 - 524*a0^2*a2^4*b1^4*y2^5*z1^2 - 
         2*a0^3*a2^4*b1^4*y2^5*z1^2 + 42*a2^5*b1^4*y2^5*z1^2 - 
         153*a0*a2^5*b1^4*y2^5*z1^2 - 22*a0^2*a2^5*b1^4*y2^5*z1^2 + 
         22*a0^3*a2^5*b1^4*y2^5*z1^2 - a0^2*b1^5*y2^5*z1^2 + 
         30*a0*a2*b1^5*y2^5*z1^2 + 133*a0^2*a2*b1^5*y2^5*z1^2 - 
         32*a0^3*a2*b1^5*y2^5*z1^2 + 6*a2^2*b1^5*y2^5*z1^2 + 
         318*a0*a2^2*b1^5*y2^5*z1^2 + 299*a0^2*a2^2*b1^5*y2^5*z1^2 - 
         108*a0^3*a2^2*b1^5*y2^5*z1^2 + 28*a2^3*b1^5*y2^5*z1^2 + 
         108*a0*a2^3*b1^5*y2^5*z1^2 - 211*a0^2*a2^3*b1^5*y2^5*z1^2 - 
         32*a0^3*a2^3*b1^5*y2^5*z1^2 + 12*a2^4*b1^5*y2^5*z1^2 - 
         120*a0*a2^4*b1^5*y2^5*z1^2 - 230*a0^2*a2^4*b1^5*y2^5*z1^2 - 
         52*a0^3*a2^4*b1^5*y2^5*z1^2 + 6*a2^5*b1^5*y2^5*z1^2 - 
         32*a0*a2^5*b1^5*y2^5*z1^2 - 26*a0^2*a2^5*b1^5*y2^5*z1^2 + 
         24*a0^3*a2*b1^6*y2^5*z1^2 - 42*a0*a2^2*b1^6*y2^5*z1^2 - 
         174*a0^2*a2^2*b1^6*y2^5*z1^2 - 218*a0^3*a2^2*b1^6*y2^5*z1^2 - 
         10*a2^3*b1^6*y2^5*z1^2 - 164*a0*a2^3*b1^6*y2^5*z1^2 - 
         414*a0^2*a2^3*b1^6*y2^5*z1^2 - 74*a0^3*a2^3*b1^6*y2^5*z1^2 - 
         10*a2^4*b1^6*y2^5*z1^2 - 77*a0*a2^4*b1^6*y2^5*z1^2 - 
         26*a0^2*a2^4*b1^6*y2^5*z1^2 - a2^5*b1^6*y2^5*z1^2 + 
         3*a0^2*b1^3*y2^6*z1^2 - 30*a0*a2*b1^3*y2^6*z1^2 + 
         63*a0^2*a2*b1^3*y2^6*z1^2 - 24*a0^3*a2*b1^3*y2^6*z1^2 - 
         2*a2^2*b1^3*y2^6*z1^2 + 74*a0*a2^2*b1^3*y2^6*z1^2 - 
         118*a0^2*a2^2*b1^3*y2^6*z1^2 + 60*a0^3*a2^2*b1^3*y2^6*z1^2 + 
         a2^3*b1^3*y2^6*z1^2 - 50*a0*a2^3*b1^3*y2^6*z1^2 + 
         52*a0^2*a2^3*b1^3*y2^6*z1^2 - 54*a0^3*a2^3*b1^3*y2^6*z1^2 + 
         4*a2^4*b1^3*y2^6*z1^2 - 2*a0*a2^4*b1^3*y2^6*z1^2 - 
         17*a0^2*a2^4*b1^3*y2^6*z1^2 + 24*a0^3*a2^4*b1^3*y2^6*z1^2 - 
         3*a2^5*b1^3*y2^6*z1^2 + 8*a0*a2^5*b1^3*y2^6*z1^2 + 
         17*a0^2*a2^5*b1^3*y2^6*z1^2 - 6*a0^3*a2^5*b1^3*y2^6*z1^2 - 
         6*a0^2*b1^4*y2^6*z1^2 + 60*a0*a2*b1^4*y2^6*z1^2 + 
         108*a0^2*a2*b1^4*y2^6*z1^2 + 24*a0^3*a2*b1^4*y2^6*z1^2 + 
         4*a2^2*b1^4*y2^6*z1^2 + 38*a0*a2^2*b1^4*y2^6*z1^2 + 
         14*a0^2*a2^2*b1^4*y2^6*z1^2 - 294*a0^3*a2^2*b1^4*y2^6*z1^2 - 
         a2^3*b1^4*y2^6*z1^2 - 91*a0*a2^3*b1^4*y2^6*z1^2 - 
         390*a0^2*a2^3*b1^4*y2^6*z1^2 + 304*a0^3*a2^3*b1^4*y2^6*z1^2 + 
         3*a2^4*b1^4*y2^6*z1^2 - 33*a0*a2^4*b1^4*y2^6*z1^2 + 
         269*a0^2*a2^4*b1^4*y2^6*z1^2 - 30*a0^3*a2^4*b1^4*y2^6*z1^2 - 
         6*a2^5*b1^4*y2^6*z1^2 + 26*a0*a2^5*b1^4*y2^6*z1^2 + 
         5*a0^2*a2^5*b1^4*y2^6*z1^2 - 4*a0^3*a2^5*b1^4*y2^6*z1^2 + 
         3*a0^2*b1^5*y2^6*z1^2 - 30*a0*a2*b1^5*y2^6*z1^2 - 
         171*a0^2*a2*b1^5*y2^6*z1^2 + 24*a0^3*a2*b1^5*y2^6*z1^2 - 
         2*a2^2*b1^5*y2^6*z1^2 - 126*a0*a2^2*b1^5*y2^6*z1^2 - 
         151*a0^2*a2^2*b1^5*y2^6*z1^2 + 60*a0^3*a2^2*b1^5*y2^6*z1^2 + 
         25*a0*a2^3*b1^5*y2^6*z1^2 + 179*a0^2*a2^3*b1^5*y2^6*z1^2 + 
         64*a0^3*a2^3*b1^5*y2^6*z1^2 - 3*a2^4*b1^5*y2^6*z1^2 + 
         23*a0*a2^4*b1^5*y2^6*z1^2 + 94*a0^2*a2^4*b1^5*y2^6*z1^2 + 
         18*a0^3*a2^4*b1^5*y2^6*z1^2 - a2^5*b1^5*y2^6*z1^2 + 
         4*a0*a2^5*b1^5*y2^6*z1^2 + 2*a0^2*a2^5*b1^5*y2^6*z1^2 - 
         24*a0^3*a2*b1^6*y2^6*z1^2 + 14*a0*a2^2*b1^6*y2^6*z1^2 + 
         118*a0^2*a2^2*b1^6*y2^6*z1^2 + 174*a0^3*a2^2*b1^6*y2^6*z1^2 + 
         34*a0*a2^3*b1^6*y2^6*z1^2 + 136*a0^2*a2^3*b1^6*y2^6*z1^2 + 
         22*a0^3*a2^3*b1^6*y2^6*z1^2 + 7*a0*a2^4*b1^6*y2^6*z1^2 + 
         2*a0^2*a2^4*b1^6*y2^6*z1^2 - 3*a0^2*b1^3*y2^7*z1^2 + 
         10*a0*a2*b1^3*y2^7*z1^2 - 27*a0^2*a2*b1^3*y2^7*z1^2 + 
         16*a0^3*a2*b1^3*y2^7*z1^2 - 31*a0*a2^2*b1^3*y2^7*z1^2 + 
         76*a0^2*a2^2*b1^3*y2^7*z1^2 - 51*a0^3*a2^2*b1^3*y2^7*z1^2 + 
         35*a0*a2^3*b1^3*y2^7*z1^2 - 67*a0^2*a2^3*b1^3*y2^7*z1^2 + 
         56*a0^3*a2^3*b1^3*y2^7*z1^2 - 17*a0*a2^4*b1^3*y2^7*z1^2 + 
         29*a0^2*a2^4*b1^3*y2^7*z1^2 - 23*a0^3*a2^4*b1^3*y2^7*z1^2 + 
         3*a0*a2^5*b1^3*y2^7*z1^2 - 8*a0^2*a2^5*b1^3*y2^7*z1^2 + 
         2*a0^3*a2^5*b1^3*y2^7*z1^2 + 6*a0^2*b1^4*y2^7*z1^2 - 
         20*a0*a2*b1^4*y2^7*z1^2 - 68*a0^2*a2*b1^4*y2^7*z1^2 - 
         24*a0^3*a2*b1^4*y2^7*z1^2 + 21*a0*a2^2*b1^4*y2^7*z1^2 + 
         45*a0^2*a2^2*b1^4*y2^7*z1^2 + 137*a0^3*a2^2*b1^4*y2^7*z1^2 - 
         a0*a2^3*b1^4*y2^7*z1^2 + 74*a0^2*a2^3*b1^4*y2^7*z1^2 - 
         122*a0^3*a2^3*b1^4*y2^7*z1^2 - a0*a2^4*b1^4*y2^7*z1^2 - 
         56*a0^2*a2^4*b1^4*y2^7*z1^2 + 9*a0^3*a2^4*b1^4*y2^7*z1^2 + 
         a0*a2^5*b1^4*y2^7*z1^2 - a0^2*a2^5*b1^4*y2^7*z1^2 - 
         3*a0^2*b1^5*y2^7*z1^2 + 10*a0*a2*b1^5*y2^7*z1^2 + 
         95*a0^2*a2*b1^5*y2^7*z1^2 + 10*a0*a2^2*b1^5*y2^7*z1^2 + 
         4*a0^2*a2^2*b1^5*y2^7*z1^2 - 22*a0^3*a2^2*b1^5*y2^7*z1^2 - 
         9*a0*a2^3*b1^5*y2^7*z1^2 - 50*a0^2*a2^3*b1^5*y2^7*z1^2 - 
         40*a0^3*a2^3*b1^5*y2^7*z1^2 + 3*a0*a2^4*b1^5*y2^7*z1^2 - 
         12*a0^2*a2^4*b1^5*y2^7*z1^2 - 2*a0^3*a2^4*b1^5*y2^7*z1^2 + 
         8*a0^3*a2*b1^6*y2^7*z1^2 - 30*a0^2*a2^2*b1^6*y2^7*z1^2 - 
         64*a0^3*a2^2*b1^6*y2^7*z1^2 - 14*a0^2*a2^3*b1^6*y2^7*z1^2 - 
         2*a0^3*a2^3*b1^6*y2^7*z1^2 + a0^2*b1^3*y2^8*z1^2 + 
         3*a0^2*a2*b1^3*y2^8*z1^2 - 4*a0^3*a2*b1^3*y2^8*z1^2 - 
         11*a0^2*a2^2*b1^3*y2^8*z1^2 + 13*a0^3*a2^2*b1^3*y2^8*z1^2 + 
         9*a0^2*a2^3*b1^3*y2^8*z1^2 - 14*a0^3*a2^3*b1^3*y2^8*z1^2 - 
         2*a0^2*a2^4*b1^3*y2^8*z1^2 + 5*a0^3*a2^4*b1^3*y2^8*z1^2 - 
         2*a0^2*b1^4*y2^8*z1^2 + 16*a0^2*a2*b1^4*y2^8*z1^2 + 
         8*a0^3*a2*b1^4*y2^8*z1^2 - 22*a0^2*a2^2*b1^4*y2^8*z1^2 - 
         27*a0^3*a2^2*b1^4*y2^8*z1^2 + 9*a0^2*a2^3*b1^4*y2^8*z1^2 + 
         18*a0^3*a2^3*b1^4*y2^8*z1^2 - a0^2*a2^4*b1^4*y2^8*z1^2 + 
         a0^3*a2^4*b1^4*y2^8*z1^2 + a0^2*b1^5*y2^8*z1^2 - 
         19*a0^2*a2*b1^5*y2^8*z1^2 - 4*a0^3*a2*b1^5*y2^8*z1^2 + 
         13*a0^2*a2^2*b1^5*y2^8*z1^2 + 6*a0^3*a2^2*b1^5*y2^8*z1^2 - 
         2*a0^2*a2^3*b1^5*y2^8*z1^2 + 8*a0^3*a2^3*b1^5*y2^8*z1^2 + 
         8*a0^3*a2^2*b1^6*y2^8*z1^2 + 35*a2^5*b1^5*z1^3 - 35*a2^5*b1^6*z1^3 + 
         117*a2^4*b1^4*y2*z1^3 - 84*a0*a2^4*b1^4*y2*z1^3 - 
         30*a0^2*a2^4*b1^4*y2*z1^3 - 117*a2^5*b1^4*y2*z1^3 + 
         84*a0*a2^5*b1^4*y2*z1^3 + 30*a0^2*a2^5*b1^4*y2*z1^3 - 
         136*a2^4*b1^5*y2*z1^3 + 14*a0*a2^4*b1^5*y2*z1^3 - 
         10*a0^2*a2^4*b1^5*y2*z1^3 - 60*a2^5*b1^5*y2*z1^3 - 
         35*a0*a2^5*b1^5*y2*z1^3 + 40*a0^2*a2^5*b1^5*y2*z1^3 + 
         75*a2^4*b1^6*y2*z1^3 + 70*a0*a2^4*b1^6*y2*z1^3 + 
         40*a0^2*a2^4*b1^6*y2*z1^3 + 100*a2^5*b1^6*y2*z1^3 + 
         80*a2^3*b1^3*y2^2*z1^3 - 158*a0*a2^3*b1^3*y2^2*z1^3 + 
         39*a0^2*a2^3*b1^3*y2^2*z1^3 + 10*a0^3*a2^3*b1^3*y2^2*z1^3 - 
         160*a2^4*b1^3*y2^2*z1^3 + 316*a0*a2^4*b1^3*y2^2*z1^3 - 
         78*a0^2*a2^4*b1^3*y2^2*z1^3 - 20*a0^3*a2^4*b1^3*y2^2*z1^3 + 
         80*a2^5*b1^3*y2^2*z1^3 - 158*a0*a2^5*b1^3*y2^2*z1^3 + 
         39*a0^2*a2^5*b1^3*y2^2*z1^3 + 10*a0^3*a2^5*b1^3*y2^2*z1^3 - 
         189*a2^3*b1^4*y2^2*z1^3 - 57*a0*a2^3*b1^4*y2^2*z1^3 + 
         126*a0^2*a2^3*b1^4*y2^2*z1^3 + 30*a0^3*a2^3*b1^4*y2^2*z1^3 - 
         126*a2^4*b1^4*y2^2*z1^3 + 372*a0*a2^4*b1^4*y2^2*z1^3 - 
         a0^2*a2^4*b1^4*y2^2*z1^3 - 50*a0^3*a2^4*b1^4*y2^2*z1^3 + 
         315*a2^5*b1^4*y2^2*z1^3 - 315*a0*a2^5*b1^4*y2^2*z1^3 - 
         125*a0^2*a2^5*b1^4*y2^2*z1^3 + 20*a0^3*a2^5*b1^4*y2^2*z1^3 + 
         159*a2^3*b1^5*y2^2*z1^3 + 203*a0*a2^3*b1^5*y2^2*z1^3 - 
         75*a0^2*a2^3*b1^5*y2^2*z1^3 - 20*a0^3*a2^3*b1^5*y2^2*z1^3 + 
         290*a2^4*b1^5*y2^2*z1^3 - 105*a0*a2^4*b1^5*y2^2*z1^3 + 
         10*a0^2*a2^4*b1^5*y2^2*z1^3 + 60*a0*a2^5*b1^5*y2^2*z1^3 - 
         120*a0^2*a2^5*b1^5*y2^2*z1^3 - 50*a2^3*b1^6*y2^2*z1^3 - 
         100*a0*a2^3*b1^6*y2^2*z1^3 - 90*a0^2*a2^3*b1^6*y2^2*z1^3 - 
         20*a0^3*a2^3*b1^6*y2^2*z1^3 - 200*a2^4*b1^6*y2^2*z1^3 - 
         240*a0*a2^4*b1^6*y2^2*z1^3 - 120*a0^2*a2^4*b1^6*y2^2*z1^3 - 
         100*a2^5*b1^6*y2^2*z1^3 + 14*a2^2*b1^2*y2^3*z1^3 - 
         35*a0*a2^2*b1^2*y2^3*z1^3 + 25*a0^2*a2^2*b1^2*y2^3*z1^3 - 
         5*a0^3*a2^2*b1^2*y2^3*z1^3 - 42*a2^3*b1^2*y2^3*z1^3 + 
         105*a0*a2^3*b1^2*y2^3*z1^3 - 75*a0^2*a2^3*b1^2*y2^3*z1^3 + 
         15*a0^3*a2^3*b1^2*y2^3*z1^3 + 42*a2^4*b1^2*y2^3*z1^3 - 
         105*a0*a2^4*b1^2*y2^3*z1^3 + 75*a0^2*a2^4*b1^2*y2^3*z1^3 - 
         15*a0^3*a2^4*b1^2*y2^3*z1^3 - 14*a2^5*b1^2*y2^3*z1^3 + 
         35*a0*a2^5*b1^2*y2^3*z1^3 - 25*a0^2*a2^5*b1^2*y2^3*z1^3 + 
         5*a0^3*a2^5*b1^2*y2^3*z1^3 - 64*a2^2*b1^3*y2^3*z1^3 + 
         31*a0*a2^2*b1^3*y2^3*z1^3 + 146*a0^2*a2^2*b1^3*y2^3*z1^3 - 
         55*a0^3*a2^2*b1^3*y2^3*z1^3 - 72*a2^3*b1^3*y2^3*z1^3 + 
         387*a0*a2^3*b1^3*y2^3*z1^3 - 411*a0^2*a2^3*b1^3*y2^3*z1^3 + 
         81*a0^3*a2^3*b1^3*y2^3*z1^3 + 336*a2^4*b1^3*y2^3*z1^3 - 
         867*a0*a2^4*b1^3*y2^3*z1^3 + 384*a0^2*a2^4*b1^3*y2^3*z1^3 + 
         3*a0^3*a2^4*b1^3*y2^3*z1^3 - 200*a2^5*b1^3*y2^3*z1^3 + 
         449*a0*a2^5*b1^3*y2^3*z1^3 - 119*a0^2*a2^5*b1^3*y2^3*z1^3 - 
         29*a0^3*a2^5*b1^3*y2^3*z1^3 + 96*a2^2*b1^4*y2^3*z1^3 + 
         234*a0*a2^2*b1^4*y2^3*z1^3 - 114*a0^2*a2^2*b1^4*y2^3*z1^3 - 
         30*a0^3*a2^2*b1^4*y2^3*z1^3 + 354*a2^3*b1^4*y2^3*z1^3 - 
         121*a0*a2^3*b1^4*y2^3*z1^3 - 374*a0^2*a2^3*b1^4*y2^3*z1^3 - 
         58*a0^3*a2^3*b1^4*y2^3*z1^3 - 150*a2^4*b1^4*y2^3*z1^3 - 
         607*a0*a2^4*b1^4*y2^3*z1^3 + 320*a0^2*a2^4*b1^4*y2^3*z1^3 + 
         144*a0^3*a2^4*b1^4*y2^3*z1^3 - 300*a2^5*b1^4*y2^3*z1^3 + 
         494*a0*a2^5*b1^4*y2^3*z1^3 + 168*a0^2*a2^5*b1^4*y2^3*z1^3 - 
         56*a0^3*a2^5*b1^4*y2^3*z1^3 - 56*a2^2*b1^5*y2^3*z1^3 - 
         274*a0*a2^2*b1^5*y2^3*z1^3 - 23*a0^2*a2^2*b1^5*y2^3*z1^3 + 
         70*a0^3*a2^2*b1^5*y2^3*z1^3 - 360*a2^3*b1^5*y2^3*z1^3 - 
         488*a0*a2^3*b1^5*y2^3*z1^3 + 278*a0^2*a2^3*b1^5*y2^3*z1^3 + 
         38*a0^3*a2^3*b1^5*y2^3*z1^3 - 160*a2^4*b1^5*y2^3*z1^3 + 
         318*a0*a2^4*b1^5*y2^3*z1^3 + 56*a0^2*a2^4*b1^5*y2^3*z1^3 + 
         8*a0^3*a2^4*b1^5*y2^3*z1^3 + 40*a2^5*b1^5*y2^3*z1^3 - 
         4*a0*a2^5*b1^5*y2^3*z1^3 + 128*a0^2*a2^5*b1^5*y2^3*z1^3 + 
         10*a2^2*b1^6*y2^3*z1^3 + 44*a0*a2^2*b1^6*y2^3*z1^3 + 
         22*a0^2*a2^2*b1^6*y2^3*z1^3 + 20*a0^3*a2^2*b1^6*y2^3*z1^3 + 
         120*a2^3*b1^6*y2^3*z1^3 + 320*a0*a2^3*b1^6*y2^3*z1^3 + 
         316*a0^2*a2^3*b1^6*y2^3*z1^3 + 64*a0^3*a2^3*b1^6*y2^3*z1^3 + 
         180*a2^4*b1^6*y2^3*z1^3 + 296*a0*a2^4*b1^6*y2^3*z1^3 + 
         128*a0^2*a2^4*b1^6*y2^3*z1^3 + 40*a2^5*b1^6*y2^3*z1^3 - 
         3*a2*b1^2*y2^4*z1^3 + 3*a0*a2*b1^2*y2^4*z1^3 - 3*a0^2*a2*b1^2*y2^4*
          z1^3 + 2*a0^3*a2*b1^2*y2^4*z1^3 - 20*a2^2*b1^2*y2^4*z1^3 + 
         64*a0*a2^2*b1^2*y2^4*z1^3 - 35*a0^2*a2^2*b1^2*y2^4*z1^3 + 
         78*a2^3*b1^2*y2^4*z1^3 - 210*a0*a2^3*b1^2*y2^4*z1^3 + 
         123*a0^2*a2^3*b1^2*y2^4*z1^3 - 12*a0^3*a2^3*b1^2*y2^4*z1^3 - 
         84*a2^4*b1^2*y2^4*z1^3 + 216*a0*a2^4*b1^2*y2^4*z1^3 - 
         129*a0^2*a2^4*b1^2*y2^4*z1^3 + 16*a0^3*a2^4*b1^2*y2^4*z1^3 + 
         29*a2^5*b1^2*y2^4*z1^3 - 73*a0*a2^5*b1^2*y2^4*z1^3 + 
         44*a0^2*a2^5*b1^2*y2^4*z1^3 - 6*a0^3*a2^5*b1^2*y2^4*z1^3 + 
         9*a2*b1^3*y2^4*z1^3 + 57*a0*a2*b1^3*y2^4*z1^3 - 
         107*a0^2*a2*b1^3*y2^4*z1^3 + 12*a0^3*a2*b1^3*y2^4*z1^3 + 
         119*a2^2*b1^3*y2^4*z1^3 - 197*a0*a2^2*b1^3*y2^4*z1^3 - 
         189*a0^2*a2^2*b1^3*y2^4*z1^3 + 126*a0^3*a2^2*b1^3*y2^4*z1^3 - 
         99*a2^3*b1^3*y2^4*z1^3 - 235*a0*a2^3*b1^3*y2^4*z1^3 + 
         829*a0^2*a2^3*b1^3*y2^4*z1^3 - 258*a0^3*a2^3*b1^3*y2^4*z1^3 - 
         195*a2^4*b1^3*y2^4*z1^3 + 833*a0*a2^4*b1^3*y2^4*z1^3 - 
         663*a0^2*a2^4*b1^3*y2^4*z1^3 + 90*a0^3*a2^4*b1^3*y2^4*z1^3 + 
         166*a2^5*b1^3*y2^4*z1^3 - 458*a0*a2^5*b1^3*y2^4*z1^3 + 
         130*a0^2*a2^5*b1^3*y2^4*z1^3 + 30*a0^3*a2^5*b1^3*y2^4*z1^3 - 
         9*a2*b1^4*y2^4*z1^3 - 129*a0*a2*b1^4*y2^4*z1^3 + 
         63*a0^2*a2*b1^4*y2^4*z1^3 - 18*a0^3*a2*b1^4*y2^4*z1^3 - 
         198*a2^2*b1^4*y2^4*z1^3 - 460*a0*a2^2*b1^4*y2^4*z1^3 + 
         185*a0^2*a2^2*b1^4*y2^4*z1^3 + 202*a0^3*a2^2*b1^4*y2^4*z1^3 - 
         135*a2^3*b1^4*y2^4*z1^3 + 607*a0*a2^3*b1^4*y2^4*z1^3 + 
         512*a0^2*a2^3*b1^4*y2^4*z1^3 - 122*a0^3*a2^3*b1^4*y2^4*z1^3 + 
         216*a2^4*b1^4*y2^4*z1^3 + 378*a0*a2^4*b1^4*y2^4*z1^3 - 
         682*a0^2*a2^4*b1^4*y2^4*z1^3 - 116*a0^3*a2^4*b1^4*y2^4*z1^3 + 
         126*a2^5*b1^4*y2^4*z1^3 - 396*a0*a2^5*b1^4*y2^4*z1^3 - 
         78*a0^2*a2^5*b1^4*y2^4*z1^3 + 54*a0^3*a2^5*b1^4*y2^4*z1^3 + 
         3*a2*b1^5*y2^4*z1^3 + 75*a0*a2*b1^5*y2^4*z1^3 + 
         39*a0^2*a2*b1^5*y2^4*z1^3 - 8*a0^3*a2*b1^5*y2^4*z1^3 + 
         119*a2^2*b1^5*y2^4*z1^3 + 715*a0*a2^2*b1^5*y2^4*z1^3 + 
         144*a0^2*a2^2*b1^5*y2^4*z1^3 - 252*a0^3*a2^2*b1^5*y2^4*z1^3 + 
         246*a2^3*b1^5*y2^4*z1^3 + 278*a0*a2^3*b1^5*y2^4*z1^3 - 
         500*a0^2*a2^3*b1^5*y2^4*z1^3 + 6*a0^3*a2^3*b1^5*y2^4*z1^3 - 
         4*a2^4*b1^5*y2^4*z1^3 - 404*a0*a2^4*b1^5*y2^4*z1^3 - 
         124*a0^2*a2^4*b1^5*y2^4*z1^3 - 20*a0^3*a2^4*b1^5*y2^4*z1^3 - 
         15*a2^5*b1^5*y2^4*z1^3 - 32*a0*a2^5*b1^5*y2^4*z1^3 - 
         56*a0^2*a2^5*b1^5*y2^4*z1^3 - 6*a0*a2*b1^6*y2^4*z1^3 + 
         8*a0^2*a2*b1^6*y2^4*z1^3 + 12*a0^3*a2*b1^6*y2^4*z1^3 - 
         20*a2^2*b1^6*y2^4*z1^3 - 122*a0*a2^2*b1^6*y2^4*z1^3 - 
         112*a0^2*a2^2*b1^6*y2^4*z1^3 - 76*a0^3*a2^2*b1^6*y2^4*z1^3 - 
         90*a2^3*b1^6*y2^4*z1^3 - 360*a0*a2^3*b1^6*y2^4*z1^3 - 
         402*a0^2*a2^3*b1^6*y2^4*z1^3 - 74*a0^3*a2^3*b1^6*y2^4*z1^3 - 
         60*a2^4*b1^6*y2^4*z1^3 - 152*a0*a2^4*b1^6*y2^4*z1^3 - 
         56*a0^2*a2^4*b1^6*y2^4*z1^3 - 5*a2^5*b1^6*y2^4*z1^3 + 
         a0*b1^2*y2^5*z1^3 + a0^2*b1^2*y2^5*z1^3 + 6*a2*b1^2*y2^5*z1^3 - 
         14*a0*a2*b1^2*y2^5*z1^3 + 18*a0^2*a2*b1^2*y2^5*z1^3 - 
         16*a0^3*a2*b1^2*y2^5*z1^3 - 2*a2^2*b1^2*y2^5*z1^3 - 
         2*a0*a2^2*b1^2*y2^5*z1^3 - 58*a0^2*a2^2*b1^2*y2^5*z1^3 + 
         56*a0^3*a2^2*b1^2*y2^5*z1^3 - 30*a2^3*b1^2*y2^5*z1^3 + 
         80*a0*a2^3*b1^2*y2^5*z1^3 + 56*a0^2*a2^3*b1^2*y2^5*z1^3 - 
         72*a0^3*a2^3*b1^2*y2^5*z1^3 + 42*a2^4*b1^2*y2^5*z1^3 - 
         103*a0*a2^4*b1^2*y2^5*z1^3 - 15*a0^2*a2^4*b1^2*y2^5*z1^3 + 
         40*a0^3*a2^4*b1^2*y2^5*z1^3 - 16*a2^5*b1^2*y2^5*z1^3 + 
         38*a0*a2^5*b1^2*y2^5*z1^3 - 2*a0^2*a2^5*b1^2*y2^5*z1^3 - 
         8*a0^3*a2^5*b1^2*y2^5*z1^3 - 3*a0*b1^3*y2^5*z1^3 + 
         3*a0^2*b1^3*y2^5*z1^3 - 18*a2*b1^3*y2^5*z1^3 - 123*a0*a2*b1^3*y2^5*
          z1^3 + 236*a0^2*a2*b1^3*y2^5*z1^3 - 46*a2^2*b1^3*y2^5*z1^3 + 
         341*a0*a2^2*b1^3*y2^5*z1^3 - 81*a0^2*a2^2*b1^3*y2^5*z1^3 - 
         146*a0^3*a2^2*b1^3*y2^5*z1^3 + 94*a2^3*b1^3*y2^5*z1^3 - 
         103*a0*a2^3*b1^3*y2^5*z1^3 - 613*a0^2*a2^3*b1^3*y2^5*z1^3 + 
         278*a0^3*a2^3*b1^3*y2^5*z1^3 + 22*a2^4*b1^3*y2^5*z1^3 - 
         310*a0*a2^4*b1^3*y2^5*z1^3 + 510*a0^2*a2^4*b1^3*y2^5*z1^3 - 
         118*a0^3*a2^4*b1^3*y2^5*z1^3 - 52*a2^5*b1^3*y2^5*z1^3 + 
         198*a0*a2^5*b1^3*y2^5*z1^3 - 55*a0^2*a2^5*b1^3*y2^5*z1^3 - 
         14*a0^3*a2^5*b1^3*y2^5*z1^3 + 3*a0*b1^4*y2^5*z1^3 - 
         9*a0^2*b1^4*y2^5*z1^3 + 18*a2*b1^4*y2^5*z1^3 + 300*a0*a2*b1^4*y2^5*
          z1^3 - 68*a0^2*a2*b1^4*y2^5*z1^3 + 16*a0^3*a2*b1^4*y2^5*z1^3 + 
         108*a2^2*b1^4*y2^5*z1^3 + 159*a0*a2^2*b1^4*y2^5*z1^3 - 
         123*a0^2*a2^2*b1^4*y2^5*z1^3 - 350*a0^3*a2^2*b1^4*y2^5*z1^3 - 
         36*a2^3*b1^4*y2^5*z1^3 - 606*a0*a2^3*b1^4*y2^5*z1^3 - 
         394*a0^2*a2^3*b1^4*y2^5*z1^3 + 364*a0^3*a2^3*b1^4*y2^5*z1^3 - 
         63*a2^4*b1^4*y2^5*z1^3 - 6*a0*a2^4*b1^4*y2^5*z1^3 + 
         592*a0^2*a2^4*b1^4*y2^5*z1^3 - 10*a0^3*a2^4*b1^4*y2^5*z1^3 - 
         27*a2^5*b1^4*y2^5*z1^3 + 150*a0*a2^5*b1^4*y2^5*z1^3 + 
         2*a0^2*a2^5*b1^4*y2^5*z1^3 - 20*a0^3*a2^5*b1^4*y2^5*z1^3 - 
         a0*b1^5*y2^5*z1^3 + 5*a0^2*b1^5*y2^5*z1^3 - 6*a2*b1^5*y2^5*z1^3 - 
         175*a0*a2*b1^5*y2^5*z1^3 - 176*a0^2*a2*b1^5*y2^5*z1^3 + 
         32*a0^3*a2*b1^5*y2^5*z1^3 - 70*a2^2*b1^5*y2^5*z1^3 - 
         610*a0*a2^2*b1^5*y2^5*z1^3 - 188*a0^2*a2^2*b1^5*y2^5*z1^3 + 
         334*a0^3*a2^2*b1^5*y2^5*z1^3 - 48*a2^3*b1^5*y2^5*z1^3 + 
         98*a0*a2^3*b1^5*y2^5*z1^3 + 509*a0^2*a2^3*b1^5*y2^5*z1^3 - 
         46*a0^3*a2^3*b1^5*y2^5*z1^3 + 8*a2^4*b1^5*y2^5*z1^3 + 
         204*a0*a2^4*b1^5*y2^5*z1^3 + 90*a0^2*a2^4*b1^5*y2^5*z1^3 + 
         16*a0^3*a2^4*b1^5*y2^5*z1^3 + 11*a0*a2^5*b1^5*y2^5*z1^3 + 
         8*a0^2*a2^5*b1^5*y2^5*z1^3 + 12*a0*a2*b1^6*y2^5*z1^3 - 
         10*a0^2*a2*b1^6*y2^5*z1^3 - 32*a0^3*a2*b1^6*y2^5*z1^3 + 
         10*a2^2*b1^6*y2^5*z1^3 + 112*a0*a2^2*b1^6*y2^5*z1^3 + 
         176*a0^2*a2^2*b1^6*y2^5*z1^3 + 106*a0^3*a2^2*b1^6*y2^5*z1^3 + 
         20*a2^3*b1^6*y2^5*z1^3 + 160*a0*a2^3*b1^6*y2^5*z1^3 + 
         216*a0^2*a2^3*b1^6*y2^5*z1^3 + 36*a0^3*a2^3*b1^6*y2^5*z1^3 + 
         5*a2^4*b1^6*y2^5*z1^3 + 26*a0*a2^4*b1^6*y2^5*z1^3 + 
         8*a0^2*a2^4*b1^6*y2^5*z1^3 - 2*a0*b1^2*y2^6*z1^3 - 
         4*a0^2*b1^2*y2^6*z1^3 - 3*a2*b1^2*y2^6*z1^3 + 19*a0*a2*b1^2*y2^6*
          z1^3 - 22*a0^2*a2*b1^2*y2^6*z1^3 + 30*a0^3*a2*b1^2*y2^6*z1^3 + 
         8*a2^2*b1^2*y2^6*z1^3 - 48*a0*a2^2*b1^2*y2^6*z1^3 + 
         118*a0^2*a2^2*b1^2*y2^6*z1^3 - 104*a0^3*a2^2*b1^2*y2^6*z1^3 - 
         6*a2^3*b1^2*y2^6*z1^3 + 50*a0*a2^3*b1^2*y2^6*z1^3 - 
         182*a0^2*a2^3*b1^2*y2^6*z1^3 + 132*a0^3*a2^3*b1^2*y2^6*z1^3 - 
         22*a0*a2^4*b1^2*y2^6*z1^3 + 118*a0^2*a2^4*b1^2*y2^6*z1^3 - 
         72*a0^3*a2^4*b1^2*y2^6*z1^3 + a2^5*b1^2*y2^6*z1^3 + 
         3*a0*a2^5*b1^2*y2^6*z1^3 - 28*a0^2*a2^5*b1^2*y2^6*z1^3 + 
         14*a0^3*a2^5*b1^2*y2^6*z1^3 + 6*a0*b1^3*y2^6*z1^3 - 
         3*a0^2*b1^3*y2^6*z1^3 + 9*a2*b1^3*y2^6*z1^3 + 75*a0*a2*b1^3*y2^6*
          z1^3 - 164*a0^2*a2*b1^3*y2^6*z1^3 - 46*a0^3*a2*b1^3*y2^6*z1^3 - 
         9*a2^2*b1^3*y2^6*z1^3 - 215*a0*a2^2*b1^3*y2^6*z1^3 + 
         164*a0^2*a2^2*b1^3*y2^6*z1^3 + 152*a0^3*a2^2*b1^3*y2^6*z1^3 - 
         3*a2^3*b1^3*y2^6*z1^3 + 153*a0*a2^3*b1^3*y2^6*z1^3 + 
         177*a0^2*a2^3*b1^3*y2^6*z1^3 - 162*a0^3*a2^3*b1^3*y2^6*z1^3 - 
         3*a2^4*b1^3*y2^6*z1^3 + 9*a0*a2^4*b1^3*y2^6*z1^3 - 
         175*a0^2*a2^4*b1^3*y2^6*z1^3 + 52*a0^3*a2^4*b1^3*y2^6*z1^3 + 
         6*a2^5*b1^3*y2^6*z1^3 - 28*a0*a2^5*b1^3*y2^6*z1^3 + 
         a0^2*a2^5*b1^3*y2^6*z1^3 + 4*a0^3*a2^5*b1^3*y2^6*z1^3 - 
         6*a0*b1^4*y2^6*z1^3 + 18*a0^2*b1^4*y2^6*z1^3 - 9*a2*b1^4*y2^6*z1^3 - 
         213*a0*a2*b1^4*y2^6*z1^3 - 60*a0^2*a2*b1^4*y2^6*z1^3 + 
         30*a0^3*a2*b1^4*y2^6*z1^3 - 6*a2^2*b1^4*y2^6*z1^3 + 
         126*a0*a2^2*b1^4*y2^6*z1^3 + 156*a0^2*a2^2*b1^4*y2^6*z1^3 + 
         216*a0^3*a2^2*b1^4*y2^6*z1^3 + 6*a2^3*b1^4*y2^6*z1^3 + 
         160*a0*a2^3*b1^4*y2^6*z1^3 + 116*a0^2*a2^3*b1^4*y2^6*z1^3 - 
         290*a0^3*a2^3*b1^4*y2^6*z1^3 + 6*a2^4*b1^4*y2^6*z1^3 - 
         50*a0*a2^4*b1^4*y2^6*z1^3 - 233*a0^2*a2^4*b1^4*y2^6*z1^3 + 
         42*a0^3*a2^4*b1^4*y2^6*z1^3 + 3*a2^5*b1^4*y2^6*z1^3 - 
         17*a0*a2^5*b1^4*y2^6*z1^3 + 3*a0^2*a2^5*b1^4*y2^6*z1^3 + 
         2*a0^3*a2^5*b1^4*y2^6*z1^3 + 2*a0*b1^5*y2^6*z1^3 - 
         11*a0^2*b1^5*y2^6*z1^3 + 3*a2*b1^5*y2^6*z1^3 + 125*a0*a2*b1^5*y2^6*
          z1^3 + 250*a0^2*a2*b1^5*y2^6*z1^3 - 42*a0^3*a2*b1^5*y2^6*z1^3 + 
         7*a2^2*b1^5*y2^6*z1^3 + 171*a0*a2^2*b1^5*y2^6*z1^3 + 
         31*a0^2*a2^2*b1^5*y2^6*z1^3 - 200*a0^3*a2^2*b1^5*y2^6*z1^3 + 
         3*a2^3*b1^5*y2^6*z1^3 - 93*a0*a2^3*b1^5*y2^6*z1^3 - 
         255*a0^2*a2^3*b1^5*y2^6*z1^3 + 22*a0^3*a2^3*b1^5*y2^6*z1^3 + 
         2*a2^4*b1^5*y2^6*z1^3 - 27*a0*a2^4*b1^5*y2^6*z1^3 - 
         22*a0^2*a2^4*b1^5*y2^6*z1^3 - 4*a0^3*a2^4*b1^5*y2^6*z1^3 - 
         6*a0*a2*b1^6*y2^6*z1^3 - 4*a0^2*a2*b1^6*y2^6*z1^3 + 
         28*a0^3*a2*b1^6*y2^6*z1^3 - 34*a0*a2^2*b1^6*y2^6*z1^3 - 
         104*a0^2*a2^2*b1^6*y2^6*z1^3 - 64*a0^3*a2^2*b1^6*y2^6*z1^3 - 
         20*a0*a2^3*b1^6*y2^6*z1^3 - 40*a0^2*a2^3*b1^6*y2^6*z1^3 - 
         6*a0^3*a2^3*b1^6*y2^6*z1^3 + a0*b1^2*y2^7*z1^3 + 
         5*a0^2*b1^2*y2^7*z1^3 - 8*a0*a2*b1^2*y2^7*z1^3 + 
         2*a0^2*a2*b1^2*y2^7*z1^3 - 20*a0^3*a2*b1^2*y2^7*z1^3 + 
         21*a0*a2^2*b1^2*y2^7*z1^3 - 47*a0^2*a2^2*b1^2*y2^7*z1^3 + 
         65*a0^3*a2^2*b1^2*y2^7*z1^3 - 25*a0*a2^3*b1^2*y2^7*z1^3 + 
         79*a0^2*a2^3*b1^2*y2^7*z1^3 - 75*a0^3*a2^3*b1^2*y2^7*z1^3 + 
         14*a0*a2^4*b1^2*y2^7*z1^3 - 50*a0^2*a2^4*b1^2*y2^7*z1^3 + 
         35*a0^3*a2^4*b1^2*y2^7*z1^3 - 3*a0*a2^5*b1^2*y2^7*z1^3 + 
         11*a0^2*a2^5*b1^2*y2^7*z1^3 - 5*a0^3*a2^5*b1^2*y2^7*z1^3 - 
         3*a0*b1^3*y2^7*z1^3 - 3*a0^2*b1^3*y2^7*z1^3 - 9*a0*a2*b1^3*y2^7*
          z1^3 + 48*a0^2*a2*b1^3*y2^7*z1^3 + 44*a0^3*a2*b1^3*y2^7*z1^3 + 
         40*a0*a2^2*b1^3*y2^7*z1^3 - 59*a0^2*a2^2*b1^3*y2^7*z1^3 - 
         95*a0^3*a2^2*b1^3*y2^7*z1^3 - 44*a0*a2^3*b1^3*y2^7*z1^3 - 
         10*a0^2*a2^3*b1^3*y2^7*z1^3 + 57*a0^3*a2^3*b1^3*y2^7*z1^3 + 
         19*a0*a2^4*b1^3*y2^7*z1^3 + 20*a0^2*a2^4*b1^3*y2^7*z1^3 - 
         5*a0^3*a2^4*b1^3*y2^7*z1^3 - 3*a0*a2^5*b1^3*y2^7*z1^3 + 
         4*a0^2*a2^5*b1^3*y2^7*z1^3 - a0^3*a2^5*b1^3*y2^7*z1^3 + 
         3*a0*b1^4*y2^7*z1^3 - 9*a0^2*b1^4*y2^7*z1^3 + 42*a0*a2*b1^4*y2^7*
          z1^3 + 72*a0^2*a2*b1^4*y2^7*z1^3 - 36*a0^3*a2*b1^4*y2^7*z1^3 - 
         59*a0*a2^2*b1^4*y2^7*z1^3 - 113*a0^2*a2^2*b1^4*y2^7*z1^3 - 
         40*a0^3*a2^2*b1^4*y2^7*z1^3 + 17*a0*a2^3*b1^4*y2^7*z1^3 + 
         16*a0^2*a2^3*b1^4*y2^7*z1^3 + 86*a0^3*a2^3*b1^4*y2^7*z1^3 - 
         3*a0*a2^4*b1^4*y2^7*z1^3 + 34*a0^2*a2^4*b1^4*y2^7*z1^3 - 
         10*a0^3*a2^4*b1^4*y2^7*z1^3 - a0*b1^5*y2^7*z1^3 + 
         7*a0^2*b1^5*y2^7*z1^3 - 25*a0*a2*b1^5*y2^7*z1^3 - 
         128*a0^2*a2*b1^5*y2^7*z1^3 + 20*a0^3*a2*b1^5*y2^7*z1^3 - 
         2*a0*a2^2*b1^5*y2^7*z1^3 + 41*a0^2*a2^2*b1^5*y2^7*z1^3 + 
         56*a0^3*a2^2*b1^5*y2^7*z1^3 + 2*a0*a2^3*b1^5*y2^7*z1^3 + 
         43*a0^2*a2^3*b1^5*y2^7*z1^3 + 6*a0^2*a2*b1^6*y2^7*z1^3 - 
         8*a0^3*a2*b1^6*y2^7*z1^3 + 18*a0^2*a2^2*b1^6*y2^7*z1^3 + 
         14*a0^3*a2^2*b1^6*y2^7*z1^3 - 2*a0^2*b1^2*y2^8*z1^3 + 
         5*a0^2*a2*b1^2*y2^8*z1^3 + 4*a0^3*a2*b1^2*y2^8*z1^3 - 
         3*a0^2*a2^2*b1^2*y2^8*z1^3 - 12*a0^3*a2^2*b1^2*y2^8*z1^3 - 
         a0^2*a2^3*b1^2*y2^8*z1^3 + 12*a0^3*a2^3*b1^2*y2^8*z1^3 + 
         a0^2*a2^4*b1^2*y2^8*z1^3 - 4*a0^3*a2^4*b1^2*y2^8*z1^3 + 
         3*a0^2*b1^3*y2^8*z1^3 - 13*a0^2*a2*b1^3*y2^8*z1^3 - 
         10*a0^3*a2*b1^3*y2^8*z1^3 + 19*a0^2*a2^2*b1^3*y2^8*z1^3 + 
         18*a0^3*a2^2*b1^3*y2^8*z1^3 - 11*a0^2*a2^3*b1^3*y2^8*z1^3 - 
         6*a0^3*a2^3*b1^3*y2^8*z1^3 + 2*a0^2*a2^4*b1^3*y2^8*z1^3 - 
         2*a0^3*a2^4*b1^3*y2^8*z1^3 - 7*a0^2*a2*b1^4*y2^8*z1^3 + 
         8*a0^3*a2*b1^4*y2^8*z1^3 + 9*a0^2*a2^2*b1^4*y2^8*z1^3 + 
         2*a0^3*a2^2*b1^4*y2^8*z1^3 - 2*a0^2*a2^3*b1^4*y2^8*z1^3 - 
         10*a0^3*a2^3*b1^4*y2^8*z1^3 - a0^2*b1^5*y2^8*z1^3 + 
         15*a0^2*a2*b1^5*y2^8*z1^3 - 2*a0^3*a2*b1^5*y2^8*z1^3 - 
         5*a0^2*a2^2*b1^5*y2^8*z1^3 - 8*a0^3*a2^2*b1^5*y2^8*z1^3 - 
         35*a2^5*b1^5*z1^4 + 35*a2^5*b1^6*z1^4 - 170*a2^4*b1^4*y2*z1^4 + 
         105*a0*a2^4*b1^4*y2*z1^4 + 40*a0^2*a2^4*b1^4*y2*z1^4 + 
         170*a2^5*b1^4*y2*z1^4 - 105*a0*a2^5*b1^4*y2*z1^4 - 
         40*a0^2*a2^5*b1^4*y2*z1^4 + 200*a2^4*b1^5*y2*z1^4 - 
         70*a0*a2^4*b1^5*y2*z1^4 - 10*a0^2*a2^4*b1^5*y2*z1^4 + 
         10*a2^5*b1^5*y2*z1^4 + 70*a0*a2^5*b1^5*y2*z1^4 - 
         30*a0^2*a2^5*b1^5*y2*z1^4 - 100*a2^4*b1^6*y2*z1^4 - 
         35*a0*a2^4*b1^6*y2*z1^4 - 30*a0^2*a2^4*b1^6*y2*z1^4 - 
         75*a2^5*b1^6*y2*z1^4 - 175*a2^3*b1^3*y2^2*z1^4 + 
         340*a0*a2^3*b1^3*y2^2*z1^4 - 75*a0^2*a2^3*b1^3*y2^2*z1^4 - 
         20*a0^3*a2^3*b1^3*y2^2*z1^4 + 350*a2^4*b1^3*y2^2*z1^4 - 
         680*a0*a2^4*b1^3*y2^2*z1^4 + 150*a0^2*a2^4*b1^3*y2^2*z1^4 + 
         40*a0^3*a2^4*b1^3*y2^2*z1^4 - 175*a2^5*b1^3*y2^2*z1^4 + 
         340*a0*a2^5*b1^3*y2^2*z1^4 - 75*a0^2*a2^5*b1^3*y2^2*z1^4 - 
         20*a0^3*a2^5*b1^3*y2^2*z1^4 + 415*a2^3*b1^4*y2^2*z1^4 - 
         165*a0*a2^3*b1^4*y2^2*z1^4 - 85*a0^2*a2^3*b1^4*y2^2*z1^4 - 
         20*a0^3*a2^3*b1^4*y2^2*z1^4 - 95*a2^4*b1^4*y2^2*z1^4 - 
         95*a0*a2^4*b1^4*y2^2*z1^4 - 85*a0^2*a2^4*b1^4*y2^2*z1^4 + 
         40*a0^3*a2^4*b1^4*y2^2*z1^4 - 320*a2^5*b1^4*y2^2*z1^4 + 
         260*a0*a2^5*b1^4*y2^2*z1^4 + 170*a0^2*a2^5*b1^4*y2^2*z1^4 - 
         20*a0^3*a2^5*b1^4*y2^2*z1^4 - 340*a2^3*b1^5*y2^2*z1^4 - 
         95*a0*a2^3*b1^5*y2^2*z1^4 + 115*a0^2*a2^3*b1^5*y2^2*z1^4 + 
         30*a0^3*a2^3*b1^5*y2^2*z1^4 - 245*a2^4*b1^5*y2^2*z1^4 + 
         135*a0*a2^4*b1^5*y2^2*z1^4 + 40*a0^2*a2^4*b1^5*y2^2*z1^4 - 
         10*a0^3*a2^4*b1^5*y2^2*z1^4 + 75*a2^5*b1^5*y2^2*z1^4 - 
         110*a0*a2^5*b1^5*y2^2*z1^4 + 70*a0^2*a2^5*b1^5*y2^2*z1^4 + 
         100*a2^3*b1^6*y2^2*z1^4 + 60*a0*a2^3*b1^6*y2^2*z1^4 + 
         45*a0^2*a2^3*b1^6*y2^2*z1^4 + 10*a0^3*a2^3*b1^6*y2^2*z1^4 + 
         200*a2^4*b1^6*y2^2*z1^4 + 115*a0*a2^4*b1^6*y2^2*z1^4 + 
         70*a0^2*a2^4*b1^6*y2^2*z1^4 + 50*a2^5*b1^6*y2^2*z1^4 - 
         60*a2^2*b1^2*y2^3*z1^4 + 149*a0*a2^2*b1^2*y2^3*z1^4 - 
         108*a0^2*a2^2*b1^2*y2^3*z1^4 + 20*a0^3*a2^2*b1^2*y2^3*z1^4 + 
         180*a2^3*b1^2*y2^3*z1^4 - 447*a0*a2^3*b1^2*y2^3*z1^4 + 
         324*a0^2*a2^3*b1^2*y2^3*z1^4 - 60*a0^3*a2^3*b1^2*y2^3*z1^4 - 
         180*a2^4*b1^2*y2^3*z1^4 + 447*a0*a2^4*b1^2*y2^3*z1^4 - 
         324*a0^2*a2^4*b1^2*y2^3*z1^4 + 60*a0^3*a2^4*b1^2*y2^3*z1^4 + 
         60*a2^5*b1^2*y2^3*z1^4 - 149*a0*a2^5*b1^2*y2^3*z1^4 + 
         108*a0^2*a2^5*b1^2*y2^3*z1^4 - 20*a0^3*a2^5*b1^2*y2^3*z1^4 + 
         250*a2^2*b1^3*y2^3*z1^4 - 336*a0*a2^2*b1^3*y2^3*z1^4 - 
         138*a0^2*a2^2*b1^3*y2^3*z1^4 + 70*a0^3*a2^2*b1^3*y2^3*z1^4 - 
         180*a2^3*b1^3*y2^3*z1^4 - 54*a0*a2^3*b1^3*y2^3*z1^4 + 
         442*a0^2*a2^3*b1^3*y2^3*z1^4 - 84*a0^3*a2^3*b1^3*y2^3*z1^4 - 
         390*a2^4*b1^3*y2^3*z1^4 + 1116*a0*a2^4*b1^3*y2^3*z1^4 - 
         470*a0^2*a2^4*b1^3*y2^3*z1^4 - 42*a0^3*a2^4*b1^3*y2^3*z1^4 + 
         320*a2^5*b1^3*y2^3*z1^4 - 726*a0*a2^5*b1^3*y2^3*z1^4 + 
         166*a0^2*a2^5*b1^3*y2^3*z1^4 + 56*a0^3*a2^5*b1^3*y2^3*z1^4 - 
         360*a2^2*b1^4*y2^3*z1^4 - 56*a0*a2^2*b1^4*y2^3*z1^4 + 
         227*a0^2*a2^2*b1^4*y2^3*z1^4 - 30*a0^3*a2^2*b1^4*y2^3*z1^4 - 
         340*a2^3*b1^4*y2^3*z1^4 + 364*a0*a2^3*b1^4*y2^3*z1^4 + 
         135*a0^2*a2^3*b1^4*y2^3*z1^4 + 92*a0^3*a2^3*b1^4*y2^3*z1^4 + 
         520*a2^4*b1^4*y2^3*z1^4 - 2*a0*a2^4*b1^4*y2^3*z1^4 - 
         180*a0^2*a2^4*b1^4*y2^3*z1^4 - 106*a0^3*a2^4*b1^4*y2^3*z1^4 + 
         180*a2^5*b1^4*y2^3*z1^4 - 306*a0*a2^5*b1^4*y2^3*z1^4 - 
         182*a0^2*a2^5*b1^4*y2^3*z1^4 + 44*a0^3*a2^5*b1^4*y2^3*z1^4 + 
         210*a2^2*b1^5*y2^3*z1^4 + 279*a0*a2^2*b1^5*y2^3*z1^4 - 
         63*a0^2*a2^2*b1^5*y2^3*z1^4 - 55*a0^3*a2^2*b1^5*y2^3*z1^4 + 
         520*a2^3*b1^5*y2^3*z1^4 + 232*a0*a2^3*b1^5*y2^3*z1^4 - 
         352*a0^2*a2^3*b1^5*y2^3*z1^4 - 62*a0^3*a2^3*b1^5*y2^3*z1^4 - 
         30*a2^4*b1^5*y2^3*z1^4 - 242*a0*a2^4*b1^5*y2^3*z1^4 - 
         34*a0^2*a2^4*b1^5*y2^3*z1^4 + 18*a0^3*a2^4*b1^5*y2^3*z1^4 - 
         60*a2^5*b1^5*y2^3*z1^4 + 36*a0*a2^5*b1^5*y2^3*z1^4 - 
         52*a0^2*a2^5*b1^5*y2^3*z1^4 - 40*a2^2*b1^6*y2^3*z1^4 - 
         36*a0*a2^2*b1^6*y2^3*z1^4 + 12*a0^2*a2^2*b1^6*y2^3*z1^4 - 
         5*a0^3*a2^2*b1^6*y2^3*z1^4 - 180*a2^3*b1^6*y2^3*z1^4 - 
         200*a0*a2^3*b1^6*y2^3*z1^4 - 129*a0^2*a2^3*b1^6*y2^3*z1^4 - 
         26*a0^3*a2^3*b1^6*y2^3*z1^4 - 120*a2^4*b1^6*y2^3*z1^4 - 
         114*a0*a2^4*b1^6*y2^3*z1^4 - 52*a0^2*a2^4*b1^6*y2^3*z1^4 - 
         10*a2^5*b1^6*y2^3*z1^4 - 6*a2*b1*y2^4*z1^4 + 14*a0*a2*b1*y2^4*z1^4 - 
         7*a0^2*a2*b1*y2^4*z1^4 + 24*a2^2*b1*y2^4*z1^4 - 
         56*a0*a2^2*b1*y2^4*z1^4 + 28*a0^2*a2^2*b1*y2^4*z1^4 - 
         36*a2^3*b1*y2^4*z1^4 + 84*a0*a2^3*b1*y2^4*z1^4 - 
         42*a0^2*a2^3*b1*y2^4*z1^4 + 24*a2^4*b1*y2^4*z1^4 - 
         56*a0*a2^4*b1*y2^4*z1^4 + 28*a0^2*a2^4*b1*y2^4*z1^4 - 
         6*a2^5*b1*y2^4*z1^4 + 14*a0*a2^5*b1*y2^4*z1^4 - 
         7*a0^2*a2^5*b1*y2^4*z1^4 + 44*a2*b1^2*y2^4*z1^4 - 
         91*a0*a2*b1^2*y2^4*z1^4 + 59*a0^2*a2*b1^2*y2^4*z1^4 - 
         8*a0^3*a2*b1^2*y2^4*z1^4 - 41*a2^2*b1^2*y2^4*z1^4 + 
         41*a0*a2^2*b1^2*y2^4*z1^4 - 25*a0^2*a2^2*b1^2*y2^4*z1^4 + 
         4*a0^3*a2^2*b1^2*y2^4*z1^4 - 141*a2^3*b1^2*y2^4*z1^4 + 
         423*a0*a2^3*b1^2*y2^4*z1^4 - 279*a0^2*a2^3*b1^2*y2^4*z1^4 + 
         36*a0^3*a2^3*b1^2*y2^4*z1^4 + 229*a2^4*b1^2*y2^4*z1^4 - 
         605*a0*a2^4*b1^2*y2^4*z1^4 + 397*a0^2*a2^4*b1^2*y2^4*z1^4 - 
         52*a0^3*a2^4*b1^2*y2^4*z1^4 - 91*a2^5*b1^2*y2^4*z1^4 + 
         232*a0*a2^5*b1^2*y2^4*z1^4 - 152*a0^2*a2^5*b1^2*y2^4*z1^4 + 
         20*a0^3*a2^5*b1^2*y2^4*z1^4 - 101*a2*b1^3*y2^4*z1^4 + 
         29*a0*a2*b1^3*y2^4*z1^4 + 159*a0^2*a2*b1^3*y2^4*z1^4 - 
         8*a0^3*a2*b1^3*y2^4*z1^4 - 186*a2^2*b1^3*y2^4*z1^4 + 
         494*a0*a2^2*b1^3*y2^4*z1^4 + 140*a0^2*a2^2*b1^3*y2^4*z1^4 - 
         190*a0^3*a2^2*b1^3*y2^4*z1^4 + 501*a2^3*b1^3*y2^4*z1^4 - 
         529*a0*a2^3*b1^3*y2^4*z1^4 - 925*a0^2*a2^3*b1^3*y2^4*z1^4 + 
         362*a0^3*a2^3*b1^3*y2^4*z1^4 - 40*a2^4*b1^3*y2^4*z1^4 - 
         540*a0*a2^4*b1^3*y2^4*z1^4 + 794*a0^2*a2^4*b1^3*y2^4*z1^4 - 
         122*a0^3*a2^4*b1^3*y2^4*z1^4 - 174*a2^5*b1^3*y2^4*z1^4 + 
         546*a0*a2^5*b1^3*y2^4*z1^4 - 168*a0^2*a2^5*b1^3*y2^4*z1^4 - 
         42*a0^3*a2^5*b1^3*y2^4*z1^4 + 99*a2*b1^4*y2^4*z1^4 + 
         169*a0*a2*b1^4*y2^4*z1^4 - 211*a0^2*a2*b1^4*y2^4*z1^4 + 
         32*a0^3*a2*b1^4*y2^4*z1^4 + 459*a2^2*b1^4*y2^4*z1^4 + 
         87*a0*a2^2*b1^4*y2^4*z1^4 - 365*a0^2*a2^2*b1^4*y2^4*z1^4 - 
         34*a0^3*a2^2*b1^4*y2^4*z1^4 - 240*a2^3*b1^4*y2^4*z1^4 - 
         610*a0*a2^3*b1^4*y2^4*z1^4 + 160*a0^2*a2^3*b1^4*y2^4*z1^4 - 
         50*a0^3*a2^3*b1^4*y2^4*z1^4 - 284*a2^4*b1^4*y2^4*z1^4 + 
         154*a0*a2^4*b1^4*y2^4*z1^4 + 370*a0^2*a2^4*b1^4*y2^4*z1^4 + 
         82*a0^3*a2^4*b1^4*y2^4*z1^4 - 34*a2^5*b1^4*y2^4*z1^4 + 
         200*a0*a2^5*b1^4*y2^4*z1^4 + 46*a0^2*a2^5*b1^4*y2^4*z1^4 - 
         30*a0^3*a2^5*b1^4*y2^4*z1^4 - 41*a2*b1^5*y2^4*z1^4 - 
         131*a0*a2*b1^5*y2^4*z1^4 + 24*a0^2*a2*b1^5*y2^4*z1^4 - 
         8*a0^3*a2*b1^5*y2^4*z1^4 - 316*a2^2*b1^5*y2^4*z1^4 - 
         680*a0*a2^2*b1^5*y2^4*z1^4 + 105*a0^2*a2^2*b1^5*y2^4*z1^4 + 
         207*a0^3*a2^2*b1^5*y2^4*z1^4 - 174*a2^3*b1^5*y2^4*z1^4 + 
         30*a0*a2^3*b1^5*y2^4*z1^4 + 401*a0^2*a2^3*b1^5*y2^4*z1^4 + 
         10*a0^3*a2^3*b1^5*y2^4*z1^4 + 86*a2^4*b1^5*y2^4*z1^4 + 
         258*a0*a2^4*b1^5*y2^4*z1^4 + 4*a0^2*a2^4*b1^5*y2^4*z1^4 - 
         8*a0^3*a2^4*b1^5*y2^4*z1^4 + 10*a2^5*b1^5*y2^4*z1^4 + 
         4*a0*a2^5*b1^5*y2^4*z1^4 + 12*a0^2*a2^5*b1^5*y2^4*z1^4 + 
         5*a2*b1^6*y2^4*z1^4 + 10*a0*a2*b1^6*y2^4*z1^4 - 
         24*a0^2*a2*b1^6*y2^4*z1^4 - 8*a0^3*a2*b1^6*y2^4*z1^4 + 
         60*a2^2*b1^6*y2^4*z1^4 + 114*a0*a2^2*b1^6*y2^4*z1^4 + 
         12*a0^2*a2^2*b1^6*y2^4*z1^4 + 13*a0^3*a2^2*b1^6*y2^4*z1^4 + 
         90*a2^3*b1^6*y2^4*z1^4 + 192*a0*a2^3*b1^6*y2^4*z1^4 + 
         120*a0^2*a2^3*b1^6*y2^4*z1^4 + 22*a0^3*a2^3*b1^6*y2^4*z1^4 + 
         20*a2^4*b1^6*y2^4*z1^4 + 34*a0*a2^4*b1^6*y2^4*z1^4 + 
         12*a0^2*a2^4*b1^6*y2^4*z1^4 + b1*y2^5*z1^4 - 2*a0^2*b1*y2^5*z1^4 + 
         2*a2*b1*y2^5*z1^4 - 11*a0*a2*b1*y2^5*z1^4 + 2*a0^2*a2*b1*y2^5*z1^4 + 
         8*a0^3*a2*b1*y2^5*z1^4 - 18*a2^2*b1*y2^5*z1^4 + 
         44*a0*a2^2*b1*y2^5*z1^4 + 12*a0^2*a2^2*b1*y2^5*z1^4 - 
         32*a0^3*a2^2*b1*y2^5*z1^4 + 32*a2^3*b1*y2^5*z1^4 - 
         66*a0*a2^3*b1*y2^5*z1^4 - 28*a0^2*a2^3*b1*y2^5*z1^4 + 
         48*a0^3*a2^3*b1*y2^5*z1^4 - 23*a2^4*b1*y2^5*z1^4 + 
         44*a0*a2^4*b1*y2^5*z1^4 + 22*a0^2*a2^4*b1*y2^5*z1^4 - 
         32*a0^3*a2^4*b1*y2^5*z1^4 + 6*a2^5*b1*y2^5*z1^4 - 
         11*a0*a2^5*b1*y2^5*z1^4 - 6*a0^2*a2^5*b1*y2^5*z1^4 + 
         8*a0^3*a2^5*b1*y2^5*z1^4 - 4*b1^2*y2^5*z1^4 - 6*a0*b1^2*y2^5*z1^4 + 
         5*a0^2*b1^2*y2^5*z1^4 - 41*a2*b1^2*y2^5*z1^4 + 131*a0*a2*b1^2*y2^5*
          z1^4 - 83*a0^2*a2*b1^2*y2^5*z1^4 + 8*a0^3*a2*b1^2*y2^5*z1^4 + 
         114*a2^2*b1^2*y2^5*z1^4 - 269*a0*a2^2*b1^2*y2^5*z1^4 + 
         187*a0^2*a2^2*b1^2*y2^5*z1^4 - 32*a0^3*a2^2*b1^2*y2^5*z1^4 - 
         56*a2^3*b1^2*y2^5*z1^4 + 81*a0*a2^3*b1^2*y2^5*z1^4 - 
         113*a0^2*a2^3*b1^2*y2^5*z1^4 + 48*a0^3*a2^3*b1^2*y2^5*z1^4 - 
         46*a2^4*b1^2*y2^5*z1^4 + 151*a0*a2^4*b1^2*y2^5*z1^4 - 
         28*a0^2*a2^4*b1^2*y2^5*z1^4 - 32*a0^3*a2^4*b1^2*y2^5*z1^4 + 
         33*a2^5*b1^2*y2^5*z1^4 - 88*a0*a2^5*b1^2*y2^5*z1^4 + 
         32*a0^2*a2^5*b1^2*y2^5*z1^4 + 8*a0^3*a2^5*b1^2*y2^5*z1^4 + 
         6*b1^3*y2^5*z1^4 + 19*a0*b1^3*y2^5*z1^4 - 20*a0^2*b1^3*y2^5*z1^4 + 
         116*a2*b1^3*y2^5*z1^4 + 12*a0*a2*b1^3*y2^5*z1^4 - 
         342*a0^2*a2*b1^3*y2^5*z1^4 - 16*a0^3*a2*b1^3*y2^5*z1^4 - 
         100*a2^2*b1^3*y2^5*z1^4 - 379*a0*a2^2*b1^3*y2^5*z1^4 + 
         302*a0^2*a2^2*b1^3*y2^5*z1^4 + 238*a0^3*a2^2*b1^3*y2^5*z1^4 - 
         140*a2^3*b1^3*y2^5*z1^4 + 466*a0*a2^3*b1^3*y2^5*z1^4 + 
         597*a0^2*a2^3*b1^3*y2^5*z1^4 - 424*a0^3*a2^3*b1^3*y2^5*z1^4 + 
         86*a2^4*b1^3*y2^5*z1^4 + 62*a0*a2^4*b1^3*y2^5*z1^4 - 
         632*a0^2*a2^4*b1^3*y2^5*z1^4 + 198*a0^3*a2^4*b1^3*y2^5*z1^4 + 
         32*a2^5*b1^3*y2^5*z1^4 - 180*a0*a2^5*b1^3*y2^5*z1^4 + 
         95*a0^2*a2^5*b1^3*y2^5*z1^4 + 4*a0^3*a2^5*b1^3*y2^5*z1^4 - 
         4*b1^4*y2^5*z1^4 - 21*a0*b1^4*y2^5*z1^4 + 35*a0^2*b1^4*y2^5*z1^4 - 
         122*a2*b1^4*y2^5*z1^4 - 397*a0*a2*b1^4*y2^5*z1^4 + 
         349*a0^2*a2*b1^4*y2^5*z1^4 - 90*a2^2*b1^4*y2^5*z1^4 + 
         256*a0*a2^2*b1^4*y2^5*z1^4 + 96*a0^2*a2^2*b1^4*y2^5*z1^4 + 
         66*a0^3*a2^2*b1^4*y2^5*z1^4 + 178*a2^3*b1^4*y2^5*z1^4 + 
         432*a0*a2^3*b1^4*y2^5*z1^4 - 314*a0^2*a2^3*b1^4*y2^5*z1^4 - 
         66*a0^3*a2^3*b1^4*y2^5*z1^4 + 34*a2^4*b1^4*y2^5*z1^4 - 
         221*a0*a2^4*b1^4*y2^5*z1^4 - 172*a0^2*a2^4*b1^4*y2^5*z1^4 - 
         6*a0^3*a2^4*b1^4*y2^5*z1^4 + 4*a2^5*b1^4*y2^5*z1^4 - 
         49*a0*a2^5*b1^4*y2^5*z1^4 + 6*a0^2*a2^5*b1^4*y2^5*z1^4 + 
         6*a0^3*a2^5*b1^4*y2^5*z1^4 + b1^5*y2^5*z1^4 + 9*a0*b1^5*y2^5*z1^4 - 
         20*a0^2*b1^5*y2^5*z1^4 + 50*a2*b1^5*y2^5*z1^4 + 
         289*a0*a2*b1^5*y2^5*z1^4 + 40*a0^2*a2*b1^5*y2^5*z1^4 - 
         24*a0^3*a2*b1^5*y2^5*z1^4 + 114*a2^2*b1^5*y2^5*z1^4 + 
         446*a0*a2^2*b1^5*y2^5*z1^4 - 76*a0^2*a2^2*b1^5*y2^5*z1^4 - 
         228*a0^3*a2^2*b1^5*y2^5*z1^4 - 4*a2^3*b1^5*y2^5*z1^4 - 
         236*a0*a2^3*b1^5*y2^5*z1^4 - 221*a0^2*a2^3*b1^5*y2^5*z1^4 + 
         40*a0^3*a2^3*b1^5*y2^5*z1^4 - 11*a2^4*b1^5*y2^5*z1^4 - 
         81*a0*a2^4*b1^5*y2^5*z1^4 - a0*b1^6*y2^5*z1^4 + 
         2*a0^2*b1^6*y2^5*z1^4 - 5*a2*b1^6*y2^5*z1^4 - 24*a0*a2*b1^6*y2^5*
          z1^4 + 34*a0^2*a2*b1^6*y2^5*z1^4 + 24*a0^3*a2*b1^6*y2^5*z1^4 - 
         20*a2^2*b1^6*y2^5*z1^4 - 98*a0*a2^2*b1^6*y2^5*z1^4 - 
         46*a0^2*a2^2*b1^6*y2^5*z1^4 - 12*a0^3*a2^2*b1^6*y2^5*z1^4 - 
         10*a2^3*b1^6*y2^5*z1^4 - 52*a0*a2^3*b1^6*y2^5*z1^4 - 
         36*a0^2*a2^3*b1^6*y2^5*z1^4 - 6*a0^3*a2^3*b1^6*y2^5*z1^4 - 
         b1*y2^6*z1^4 - a0*b1*y2^6*z1^4 + 3*a0^2*b1*y2^6*z1^4 + 
         2*a0^3*b1*y2^6*z1^4 + 4*a2*b1*y2^6*z1^4 + 7*a0^2*a2*b1*y2^6*z1^4 - 
         20*a0^3*a2*b1*y2^6*z1^4 - 6*a2^2*b1*y2^6*z1^4 + 
         10*a0*a2^2*b1*y2^6*z1^4 - 58*a0^2*a2^2*b1*y2^6*z1^4 + 
         60*a0^3*a2^2*b1*y2^6*z1^4 + 4*a2^3*b1*y2^6*z1^4 - 
         20*a0*a2^3*b1*y2^6*z1^4 + 102*a0^2*a2^3*b1*y2^6*z1^4 - 
         80*a0^3*a2^3*b1*y2^6*z1^4 - a2^4*b1*y2^6*z1^4 + 
         15*a0*a2^4*b1*y2^6*z1^4 - 73*a0^2*a2^4*b1*y2^6*z1^4 + 
         50*a0^3*a2^4*b1*y2^6*z1^4 - 4*a0*a2^5*b1*y2^6*z1^4 + 
         19*a0^2*a2^5*b1*y2^6*z1^4 - 12*a0^3*a2^5*b1*y2^6*z1^4 + 
         4*b1^2*y2^6*z1^4 + 13*a0*b1^2*y2^6*z1^4 + 2*a0^2*b1^2*y2^6*z1^4 - 
         10*a0^3*b1^2*y2^6*z1^4 - 3*a2*b1^2*y2^6*z1^4 - 67*a0*a2*b1^2*y2^6*
          z1^4 + 3*a0^2*a2*b1^2*y2^6*z1^4 + 28*a0^3*a2*b1^2*y2^6*z1^4 - 
         13*a2^2*b1^2*y2^6*z1^4 + 121*a0*a2^2*b1^2*y2^6*z1^4 - 
         38*a0^2*a2^2*b1^2*y2^6*z1^4 - 14*a0^3*a2^2*b1^2*y2^6*z1^4 + 
         17*a2^3*b1^2*y2^6*z1^4 - 91*a0*a2^3*b1^2*y2^6*z1^4 + 
         76*a0^2*a2^3*b1^2*y2^6*z1^4 - 26*a0^3*a2^3*b1^2*y2^6*z1^4 - 
         3*a2^4*b1^2*y2^6*z1^4 + 22*a0*a2^4*b1^2*y2^6*z1^4 - 
         60*a0^2*a2^4*b1^2*y2^6*z1^4 + 32*a0^3*a2^4*b1^2*y2^6*z1^4 - 
         2*a2^5*b1^2*y2^6*z1^4 + 2*a0*a2^5*b1^2*y2^6*z1^4 + 
         17*a0^2*a2^5*b1^2*y2^6*z1^4 - 10*a0^3*a2^5*b1^2*y2^6*z1^4 - 
         6*b1^3*y2^6*z1^4 - 34*a0*b1^3*y2^6*z1^4 + 8*a0^2*b1^3*y2^6*z1^4 + 
         20*a0^3*b1^3*y2^6*z1^4 - 15*a2*b1^3*y2^6*z1^4 - 
         17*a0*a2*b1^3*y2^6*z1^4 + 262*a0^2*a2*b1^3*y2^6*z1^4 + 
         10*a0^3*a2*b1^3*y2^6*z1^4 + 36*a2^2*b1^3*y2^6*z1^4 + 
         220*a0*a2^2*b1^3*y2^6*z1^4 - 409*a0^2*a2^2*b1^3*y2^6*z1^4 - 
         164*a0^3*a2^2*b1^3*y2^6*z1^4 - 6*a2^3*b1^3*y2^6*z1^4 - 
         233*a0*a2^3*b1^3*y2^6*z1^4 - 18*a0^2*a2^3*b1^3*y2^6*z1^4 + 
         220*a0^3*a2^3*b1^3*y2^6*z1^4 - 6*a2^4*b1^3*y2^6*z1^4 + 
         44*a0*a2^4*b1^3*y2^6*z1^4 + 175*a0^2*a2^4*b1^3*y2^6*z1^4 - 
         88*a0^3*a2^4*b1^3*y2^6*z1^4 - 3*a2^5*b1^3*y2^6*z1^4 + 
         20*a0*a2^5*b1^3*y2^6*z1^4 - 18*a0^2*a2^5*b1^3*y2^6*z1^4 + 
         2*a0^3*a2^5*b1^3*y2^6*z1^4 + 4*b1^4*y2^6*z1^4 + 
         34*a0*b1^4*y2^6*z1^4 - 36*a0^2*b1^4*y2^6*z1^4 - 
         20*a0^3*b1^4*y2^6*z1^4 + 23*a2*b1^4*y2^6*z1^4 + 
         249*a0*a2*b1^4*y2^6*z1^4 - 148*a0^2*a2*b1^4*y2^6*z1^4 - 
         46*a0^3*a2*b1^4*y2^6*z1^4 - 9*a2^2*b1^4*y2^6*z1^4 - 
         327*a0*a2^2*b1^4*y2^6*z1^4 + 18*a0^2*a2^2*b1^4*y2^6*z1^4 + 
         36*a0^3*a2^2*b1^4*y2^6*z1^4 - 13*a2^3*b1^4*y2^6*z1^4 - 
         15*a0*a2^3*b1^4*y2^6*z1^4 + 139*a0^2*a2^3*b1^4*y2^6*z1^4 + 
         40*a0^3*a2^3*b1^4*y2^6*z1^4 - 5*a2^4*b1^4*y2^6*z1^4 + 
         59*a0*a2^4*b1^4*y2^6*z1^4 + 27*a0^2*a2^4*b1^4*y2^6*z1^4 - 
         10*a0^3*a2^4*b1^4*y2^6*z1^4 - b1^5*y2^6*z1^4 - 
         13*a0*b1^5*y2^6*z1^4 + 25*a0^2*b1^5*y2^6*z1^4 + 
         10*a0^3*b1^5*y2^6*z1^4 - 9*a2*b1^5*y2^6*z1^4 - 179*a0*a2*b1^5*y2^6*
          z1^4 - 117*a0^2*a2*b1^5*y2^6*z1^4 + 50*a0^3*a2*b1^5*y2^6*z1^4 - 
         8*a2^2*b1^5*y2^6*z1^4 - 44*a0*a2^2*b1^5*y2^6*z1^4 + 
         65*a0^2*a2^2*b1^5*y2^6*z1^4 + 78*a0^3*a2^2*b1^5*y2^6*z1^4 - 
         2*a2^3*b1^5*y2^6*z1^4 + 69*a0*a2^3*b1^5*y2^6*z1^4 + 
         57*a0^2*a2^3*b1^5*y2^6*z1^4 - 18*a0^3*a2^3*b1^5*y2^6*z1^4 + 
         a0*b1^6*y2^6*z1^4 - 2*a0^2*b1^6*y2^6*z1^4 - 2*a0^3*b1^6*y2^6*z1^4 + 
         14*a0*a2*b1^6*y2^6*z1^4 - 7*a0^2*a2*b1^6*y2^6*z1^4 - 
         22*a0^3*a2*b1^6*y2^6*z1^4 + 20*a0*a2^2*b1^6*y2^6*z1^4 + 
         22*a0^2*a2^2*b1^6*y2^6*z1^4 + 4*a0^3*a2^2*b1^6*y2^6*z1^4 + 
         a0*b1*y2^7*z1^4 - a0^2*b1*y2^7*z1^4 - 3*a0^3*b1*y2^7*z1^4 - 
         3*a0*a2*b1*y2^7*z1^4 - 2*a0^2*a2*b1*y2^7*z1^4 + 
         16*a0^3*a2*b1*y2^7*z1^4 + 2*a0*a2^2*b1*y2^7*z1^4 + 
         18*a0^2*a2^2*b1*y2^7*z1^4 - 34*a0^3*a2^2*b1*y2^7*z1^4 + 
         2*a0*a2^3*b1*y2^7*z1^4 - 32*a0^2*a2^3*b1*y2^7*z1^4 + 
         36*a0^3*a2^3*b1*y2^7*z1^4 - 3*a0*a2^4*b1*y2^7*z1^4 + 
         23*a0^2*a2^4*b1*y2^7*z1^4 - 19*a0^3*a2^4*b1*y2^7*z1^4 + 
         a0*a2^5*b1*y2^7*z1^4 - 6*a0^2*a2^5*b1*y2^7*z1^4 + 
         4*a0^3*a2^5*b1*y2^7*z1^4 - 7*a0*b1^2*y2^7*z1^4 - 
         11*a0^2*b1^2*y2^7*z1^4 + 15*a0^3*b1^2*y2^7*z1^4 + 
         27*a0*a2*b1^2*y2^7*z1^4 + 32*a0^2*a2*b1^2*y2^7*z1^4 - 
         42*a0^3*a2*b1^2*y2^7*z1^4 - 42*a0*a2^2*b1^2*y2^7*z1^4 - 
         25*a0^2*a2^2*b1^2*y2^7*z1^4 + 34*a0^3*a2^2*b1^2*y2^7*z1^4 + 
         34*a0*a2^3*b1^2*y2^7*z1^4 - 7*a0^2*a2^3*b1^2*y2^7*z1^4 - 
         15*a0*a2^4*b1^2*y2^7*z1^4 + 16*a0^2*a2^4*b1^2*y2^7*z1^4 - 
         9*a0^3*a2^4*b1^2*y2^7*z1^4 + 3*a0*a2^5*b1^2*y2^7*z1^4 - 
         5*a0^2*a2^5*b1^2*y2^7*z1^4 + 2*a0^3*a2^5*b1^2*y2^7*z1^4 + 
         15*a0*b1^3*y2^7*z1^4 + 21*a0^2*b1^3*y2^7*z1^4 - 
         30*a0^3*b1^3*y2^7*z1^4 - 24*a0*a2*b1^3*y2^7*z1^4 - 
         99*a0^2*a2*b1^3*y2^7*z1^4 + 32*a0^3*a2*b1^3*y2^7*z1^4 + 
         a0*a2^2*b1^3*y2^7*z1^4 + 118*a0^2*a2^2*b1^3*y2^7*z1^4 + 
         40*a0^3*a2^2*b1^3*y2^7*z1^4 + 10*a0*a2^3*b1^3*y2^7*z1^4 - 
         23*a0^2*a2^3*b1^3*y2^7*z1^4 - 56*a0^3*a2^3*b1^3*y2^7*z1^4 - 
         2*a0*a2^4*b1^3*y2^7*z1^4 - 17*a0^2*a2^4*b1^3*y2^7*z1^4 + 
         14*a0^3*a2^4*b1^3*y2^7*z1^4 - 13*a0*b1^4*y2^7*z1^4 - 
         5*a0^2*b1^4*y2^7*z1^4 + 30*a0^3*b1^4*y2^7*z1^4 - 
         21*a0*a2*b1^4*y2^7*z1^4 + 15*a0^2*a2*b1^4*y2^7*z1^4 + 
         4*a0^3*a2*b1^4*y2^7*z1^4 + 40*a0*a2^2*b1^4*y2^7*z1^4 + 
         25*a0^2*a2^2*b1^4*y2^7*z1^4 - 38*a0^3*a2^2*b1^4*y2^7*z1^4 - 
         6*a0*a2^3*b1^4*y2^7*z1^4 - 35*a0^2*a2^3*b1^4*y2^7*z1^4 + 
         4*a0^3*a2^3*b1^4*y2^7*z1^4 + 4*a0*b1^5*y2^7*z1^4 - 
         4*a0^2*b1^5*y2^7*z1^4 - 15*a0^3*b1^5*y2^7*z1^4 + 
         21*a0*a2*b1^5*y2^7*z1^4 + 57*a0^2*a2*b1^5*y2^7*z1^4 - 
         16*a0^3*a2*b1^5*y2^7*z1^4 - a0*a2^2*b1^5*y2^7*z1^4 - 
         31*a0^2*a2^2*b1^5*y2^7*z1^4 - 2*a0^3*a2^2*b1^5*y2^7*z1^4 + 
         3*a0^3*b1^6*y2^7*z1^4 - 3*a0^2*a2*b1^6*y2^7*z1^4 + 
         6*a0^3*a2*b1^6*y2^7*z1^4 + a0^3*b1*y2^8*z1^4 - 
         4*a0^3*a2*b1*y2^8*z1^4 + 6*a0^3*a2^2*b1*y2^8*z1^4 - 
         4*a0^3*a2^3*b1*y2^8*z1^4 + a0^3*a2^4*b1*y2^8*z1^4 + 
         4*a0^2*b1^2*y2^8*z1^4 - 5*a0^3*b1^2*y2^8*z1^4 - 
         11*a0^2*a2*b1^2*y2^8*z1^4 + 14*a0^3*a2*b1^2*y2^8*z1^4 + 
         9*a0^2*a2^2*b1^2*y2^8*z1^4 - 12*a0^3*a2^2*b1^2*y2^8*z1^4 - 
         a0^2*a2^3*b1^2*y2^8*z1^4 + 2*a0^3*a2^3*b1^2*y2^8*z1^4 - 
         a0^2*a2^4*b1^2*y2^8*z1^4 + a0^3*a2^4*b1^2*y2^8*z1^4 - 
         9*a0^2*b1^3*y2^8*z1^4 + 10*a0^3*b1^3*y2^8*z1^4 + 
         20*a0^2*a2*b1^3*y2^8*z1^4 - 18*a0^3*a2*b1^3*y2^8*z1^4 - 
         13*a0^2*a2^2*b1^3*y2^8*z1^4 + 6*a0^3*a2^2*b1^3*y2^8*z1^4 + 
         2*a0^2*a2^3*b1^3*y2^8*z1^4 + 2*a0^3*a2^3*b1^3*y2^8*z1^4 + 
         6*a0^2*b1^4*y2^8*z1^4 - 10*a0^3*b1^4*y2^8*z1^4 - 
         5*a0^2*a2*b1^4*y2^8*z1^4 + 10*a0^3*a2*b1^4*y2^8*z1^4 - 
         a0^2*a2^2*b1^4*y2^8*z1^4 - a0^2*b1^5*y2^8*z1^4 + 
         5*a0^3*b1^5*y2^8*z1^4 - 4*a0^2*a2*b1^5*y2^8*z1^4 - 
         2*a0^3*a2*b1^5*y2^8*z1^4 - a0^3*b1^6*y2^8*z1^4 + 21*a2^5*b1^5*z1^5 - 
         21*a2^5*b1^6*z1^5 + 145*a2^4*b1^4*y2*z1^5 - 70*a0*a2^4*b1^4*y2*
          z1^5 - 30*a0^2*a2^4*b1^4*y2*z1^5 - 145*a2^5*b1^4*y2*z1^5 + 
         70*a0*a2^5*b1^4*y2*z1^5 + 30*a0^2*a2^5*b1^4*y2*z1^5 - 
         164*a2^4*b1^5*y2*z1^5 + 70*a0*a2^4*b1^5*y2*z1^5 + 
         18*a0^2*a2^4*b1^5*y2*z1^5 + 24*a2^5*b1^5*y2*z1^5 - 
         63*a0*a2^5*b1^5*y2*z1^5 + 12*a0^2*a2^5*b1^5*y2*z1^5 + 
         75*a2^4*b1^6*y2*z1^5 + 12*a0^2*a2^4*b1^6*y2*z1^5 + 
         30*a2^5*b1^6*y2*z1^5 + 200*a2^3*b1^3*y2^2*z1^5 - 
         380*a0*a2^3*b1^3*y2^2*z1^5 + 70*a0^2*a2^3*b1^3*y2^2*z1^5 + 
         20*a0^3*a2^3*b1^3*y2^2*z1^5 - 400*a2^4*b1^3*y2^2*z1^5 + 
         760*a0*a2^4*b1^3*y2^2*z1^5 - 140*a0^2*a2^4*b1^3*y2^2*z1^5 - 
         40*a0^3*a2^4*b1^3*y2^2*z1^5 + 200*a2^5*b1^3*y2^2*z1^5 - 
         380*a0*a2^5*b1^3*y2^2*z1^5 + 70*a0^2*a2^5*b1^3*y2^2*z1^5 + 
         20*a0^3*a2^5*b1^3*y2^2*z1^5 - 465*a2^3*b1^4*y2^2*z1^5 + 
         315*a0*a2^3*b1^4*y2^2*z1^5 + 5*a0^2*a2^3*b1^4*y2^2*z1^5 + 
         300*a2^4*b1^4*y2^2*z1^5 - 240*a0*a2^4*b1^4*y2^2*z1^5 + 
         125*a0^2*a2^4*b1^4*y2^2*z1^5 - 10*a0^3*a2^4*b1^4*y2^2*z1^5 + 
         165*a2^5*b1^4*y2^2*z1^5 - 75*a0*a2^5*b1^4*y2^2*z1^5 - 
         130*a0^2*a2^5*b1^4*y2^2*z1^5 + 10*a0^3*a2^5*b1^4*y2^2*z1^5 + 
         365*a2^3*b1^5*y2^2*z1^5 - 57*a0*a2^3*b1^5*y2^2*z1^5 - 
         66*a0^2*a2^3*b1^5*y2^2*z1^5 - 18*a0^3*a2^3*b1^5*y2^2*z1^5 + 
         60*a2^4*b1^5*y2^2*z1^5 - 3*a0*a2^4*b1^5*y2^2*z1^5 - 
         56*a0^2*a2^4*b1^5*y2^2*z1^5 + 8*a0^3*a2^4*b1^5*y2^2*z1^5 - 
         60*a2^5*b1^5*y2^2*z1^5 + 70*a0*a2^5*b1^5*y2^2*z1^5 - 
         20*a0^2*a2^5*b1^5*y2^2*z1^5 - 100*a2^3*b1^6*y2^2*z1^5 + 
         10*a0*a2^3*b1^6*y2^2*z1^5 - 9*a0^2*a2^3*b1^6*y2^2*z1^5 - 
         2*a0^3*a2^3*b1^6*y2^2*z1^5 - 100*a2^4*b1^6*y2^2*z1^5 - 
         20*a0*a2^4*b1^6*y2^2*z1^5 - 20*a0^2*a2^4*b1^6*y2^2*z1^5 - 
         10*a2^5*b1^6*y2^2*z1^5 + 100*a2^2*b1^2*y2^3*z1^5 - 
         246*a0*a2^2*b1^2*y2^3*z1^5 + 182*a0^2*a2^2*b1^2*y2^3*z1^5 - 
         30*a0^3*a2^2*b1^2*y2^3*z1^5 - 300*a2^3*b1^2*y2^3*z1^5 + 
         738*a0*a2^3*b1^2*y2^3*z1^5 - 546*a0^2*a2^3*b1^2*y2^3*z1^5 + 
         90*a0^3*a2^3*b1^2*y2^3*z1^5 + 300*a2^4*b1^2*y2^3*z1^5 - 
         738*a0*a2^4*b1^2*y2^3*z1^5 + 546*a0^2*a2^4*b1^2*y2^3*z1^5 - 
         90*a0^3*a2^4*b1^2*y2^3*z1^5 - 100*a2^5*b1^2*y2^3*z1^5 + 
         246*a0*a2^5*b1^2*y2^3*z1^5 - 182*a0^2*a2^5*b1^2*y2^3*z1^5 + 
         30*a0^3*a2^5*b1^2*y2^3*z1^5 - 400*a2^2*b1^3*y2^3*z1^5 + 
         654*a0*a2^2*b1^3*y2^3*z1^5 - 28*a0^2*a2^2*b1^3*y2^3*z1^5 - 
         30*a0^3*a2^2*b1^3*y2^3*z1^5 + 560*a2^3*b1^3*y2^3*z1^5 - 
         754*a0*a2^3*b1^3*y2^3*z1^5 - 38*a0^2*a2^3*b1^3*y2^3*z1^5 + 
         6*a0^3*a2^3*b1^3*y2^3*z1^5 + 80*a2^4*b1^3*y2^3*z1^5 - 
         454*a0*a2^4*b1^3*y2^3*z1^5 + 160*a0^2*a2^4*b1^3*y2^3*z1^5 + 
         78*a0^3*a2^4*b1^3*y2^3*z1^5 - 240*a2^5*b1^3*y2^3*z1^5 + 
         554*a0*a2^5*b1^3*y2^3*z1^5 - 94*a0^2*a2^5*b1^3*y2^3*z1^5 - 
         54*a0^3*a2^5*b1^3*y2^3*z1^5 + 560*a2^2*b1^4*y2^3*z1^5 - 
         341*a0*a2^2*b1^4*y2^3*z1^5 - 128*a0^2*a2^2*b1^4*y2^3*z1^5 + 
         45*a0^3*a2^2*b1^4*y2^3*z1^5 - 80*a2^3*b1^4*y2^3*z1^5 + 
         24*a0*a2^3*b1^4*y2^3*z1^5 - 35*a0^2*a2^3*b1^4*y2^3*z1^5 - 
         53*a0^3*a2^3*b1^4*y2^3*z1^5 - 450*a2^4*b1^4*y2^3*z1^5 + 
         258*a0*a2^4*b1^4*y2^3*z1^5 + 65*a0^2*a2^4*b1^4*y2^3*z1^5 + 
         24*a0^3*a2^4*b1^4*y2^3*z1^5 - 30*a2^5*b1^4*y2^3*z1^5 + 
         59*a0*a2^5*b1^4*y2^3*z1^5 + 98*a0^2*a2^5*b1^4*y2^3*z1^5 - 
         16*a0^3*a2^5*b1^4*y2^3*z1^5 - 320*a2^2*b1^5*y2^3*z1^5 - 
         51*a0*a2^2*b1^5*y2^3*z1^5 + 53*a0^2*a2^2*b1^5*y2^3*z1^5 + 
         15*a0^3*a2^2*b1^5*y2^3*z1^5 - 300*a2^3*b1^5*y2^3*z1^5 - 
         83*a0*a2^3*b1^5*y2^3*z1^5 + 197*a0^2*a2^3*b1^5*y2^3*z1^5 + 
         37*a0^3*a2^3*b1^5*y2^3*z1^5 + 120*a2^4*b1^5*y2^3*z1^5 + 
         23*a0*a2^4*b1^5*y2^3*z1^5 + 16*a0^2*a2^4*b1^5*y2^3*z1^5 - 
         12*a0^3*a2^4*b1^5*y2^3*z1^5 + 20*a2^5*b1^5*y2^3*z1^5 - 
         14*a0*a2^5*b1^5*y2^3*z1^5 + 8*a0^2*a2^5*b1^5*y2^3*z1^5 + 
         60*a2^2*b1^6*y2^3*z1^5 - 16*a0*a2^2*b1^6*y2^3*z1^5 - 
         23*a0^2*a2^2*b1^6*y2^3*z1^5 + 120*a2^3*b1^6*y2^3*z1^5 + 
         40*a0*a2^3*b1^6*y2^3*z1^5 + 16*a0^2*a2^3*b1^6*y2^3*z1^5 + 
         4*a0^3*a2^3*b1^6*y2^3*z1^5 + 30*a2^4*b1^6*y2^3*z1^5 + 
         16*a0*a2^4*b1^6*y2^3*z1^5 + 8*a0^2*a2^4*b1^6*y2^3*z1^5 + 
         19*a2*b1*y2^4*z1^5 - 42*a0*a2*b1*y2^4*z1^5 + 20*a0^2*a2*b1*y2^4*
          z1^5 - 76*a2^2*b1*y2^4*z1^5 + 168*a0*a2^2*b1*y2^4*z1^5 - 
         80*a0^2*a2^2*b1*y2^4*z1^5 + 114*a2^3*b1*y2^4*z1^5 - 
         252*a0*a2^3*b1*y2^4*z1^5 + 120*a0^2*a2^3*b1*y2^4*z1^5 - 
         76*a2^4*b1*y2^4*z1^5 + 168*a0*a2^4*b1*y2^4*z1^5 - 
         80*a0^2*a2^4*b1*y2^4*z1^5 + 19*a2^5*b1*y2^4*z1^5 - 
         42*a0*a2^5*b1*y2^4*z1^5 + 20*a0^2*a2^5*b1*y2^4*z1^5 - 
         121*a2*b1^2*y2^4*z1^5 + 264*a0*a2*b1^2*y2^4*z1^5 - 
         166*a0^2*a2*b1^2*y2^4*z1^5 + 12*a0^3*a2*b1^2*y2^4*z1^5 + 
         264*a2^2*b1^2*y2^4*z1^5 - 534*a0*a2^2*b1^2*y2^4*z1^5 + 
         306*a0^2*a2^2*b1^2*y2^4*z1^5 - 12*a0^3*a2^2*b1^2*y2^4*z1^5 - 
         66*a2^3*b1^2*y2^4*z1^5 + 18*a0*a2^3*b1^2*y2^4*z1^5 + 
         78*a0^2*a2^3*b1^2*y2^4*z1^5 - 36*a0^3*a2^3*b1^2*y2^4*z1^5 - 
         176*a2^4*b1^2*y2^4*z1^5 + 510*a0*a2^4*b1^2*y2^4*z1^5 - 
         410*a0^2*a2^4*b1^2*y2^4*z1^5 + 60*a0^3*a2^4*b1^2*y2^4*z1^5 + 
         99*a2^5*b1^2*y2^4*z1^5 - 258*a0*a2^5*b1^2*y2^4*z1^5 + 
         192*a0^2*a2^5*b1^2*y2^4*z1^5 - 24*a0^3*a2^5*b1^2*y2^4*z1^5 + 
         264*a2*b1^3*y2^4*z1^5 - 346*a0*a2*b1^3*y2^4*z1^5 - 
         6*a0^2*a2*b1^3*y2^4*z1^5 - 8*a0^3*a2*b1^3*y2^4*z1^5 - 
         126*a2^2*b1^3*y2^4*z1^5 - 6*a0*a2^2*b1^3*y2^4*z1^5 - 
         194*a0^2*a2^2*b1^3*y2^4*z1^5 + 144*a0^3*a2^2*b1^3*y2^4*z1^5 - 
         474*a2^3*b1^3*y2^4*z1^5 + 780*a0*a2^3*b1^3*y2^4*z1^5 + 
         500*a0^2*a2^3*b1^3*y2^4*z1^5 - 238*a0^3*a2^3*b1^3*y2^4*z1^5 + 
         270*a2^4*b1^3*y2^4*z1^5 - 158*a0*a2^4*b1^3*y2^4*z1^5 - 
         394*a0^2*a2^4*b1^3*y2^4*z1^5 + 76*a0^3*a2^4*b1^3*y2^4*z1^5 + 
         66*a2^5*b1^3*y2^4*z1^5 - 270*a0*a2^5*b1^3*y2^4*z1^5 + 
         94*a0^2*a2^5*b1^3*y2^4*z1^5 + 26*a0^3*a2^5*b1^3*y2^4*z1^5 - 
         256*a2*b1^4*y2^4*z1^5 + 74*a0*a2*b1^4*y2^4*z1^5 + 
         174*a0^2*a2*b1^4*y2^4*z1^5 - 18*a0^3*a2*b1^4*y2^4*z1^5 - 
         296*a2^2*b1^4*y2^4*z1^5 + 92*a0*a2^2*b1^4*y2^4*z1^5 + 
         256*a0^2*a2^2*b1^4*y2^4*z1^5 - 70*a0^3*a2^2*b1^4*y2^4*z1^5 + 
         480*a2^3*b1^4*y2^4*z1^5 + 38*a0*a2^3*b1^4*y2^4*z1^5 - 
         367*a0^2*a2^3*b1^4*y2^4*z1^5 + 112*a0^3*a2^3*b1^4*y2^4*z1^5 + 
         76*a2^4*b1^4*y2^4*z1^5 - 170*a0*a2^4*b1^4*y2^4*z1^5 - 
         53*a0^2*a2^4*b1^4*y2^4*z1^5 - 30*a0^3*a2^4*b1^4*y2^4*z1^5 - 
         4*a2^5*b1^4*y2^4*z1^5 - 34*a0*a2^5*b1^4*y2^4*z1^5 - 
         10*a0^2*a2^5*b1^4*y2^4*z1^5 + 6*a0^3*a2^5*b1^4*y2^4*z1^5 + 
         109*a2*b1^5*y2^4*z1^5 + 44*a0*a2*b1^5*y2^4*z1^5 - 
         46*a0^2*a2*b1^5*y2^4*z1^5 + 12*a0^3*a2*b1^5*y2^4*z1^5 + 
         294*a2^2*b1^5*y2^4*z1^5 + 310*a0*a2^2*b1^5*y2^4*z1^5 - 
         149*a0^2*a2^2*b1^5*y2^4*z1^5 - 64*a0^3*a2^2*b1^5*y2^4*z1^5 - 
         24*a2^3*b1^5*y2^4*z1^5 - 48*a0*a2^3*b1^5*y2^4*z1^5 - 
         83*a0^2*a2^3*b1^5*y2^4*z1^5 - 16*a0^3*a2^3*b1^5*y2^4*z1^5 - 
         44*a2^4*b1^5*y2^4*z1^5 - 50*a0*a2^4*b1^5*y2^4*z1^5 + 
         12*a0^2*a2^4*b1^5*y2^4*z1^5 + 4*a0^3*a2^4*b1^5*y2^4*z1^5 - 
         15*a2*b1^6*y2^4*z1^5 + 6*a0*a2*b1^6*y2^4*z1^5 + 
         24*a0^2*a2*b1^6*y2^4*z1^5 + 2*a0^3*a2*b1^6*y2^4*z1^5 - 
         60*a2^2*b1^6*y2^4*z1^5 - 30*a0*a2^2*b1^6*y2^4*z1^5 + 
         36*a0^2*a2^2*b1^6*y2^4*z1^5 + 2*a0^3*a2^2*b1^6*y2^4*z1^5 - 
         30*a2^3*b1^6*y2^4*z1^5 - 36*a0*a2^3*b1^6*y2^4*z1^5 - 
         8*a0^2*a2^3*b1^6*y2^4*z1^5 - 2*a0^3*a2^3*b1^6*y2^4*z1^5 + 
         y2^5*z1^5 - 3*a0*y2^5*z1^5 + 2*a0^2*y2^5*z1^5 - 5*a2*y2^5*z1^5 + 
         15*a0*a2*y2^5*z1^5 - 10*a0^2*a2*y2^5*z1^5 + 10*a2^2*y2^5*z1^5 - 
         30*a0*a2^2*y2^5*z1^5 + 20*a0^2*a2^2*y2^5*z1^5 - 10*a2^3*y2^5*z1^5 + 
         30*a0*a2^3*y2^5*z1^5 - 20*a0^2*a2^3*y2^5*z1^5 + 5*a2^4*y2^5*z1^5 - 
         15*a0*a2^4*y2^5*z1^5 + 10*a0^2*a2^4*y2^5*z1^5 - a2^5*y2^5*z1^5 + 
         3*a0*a2^5*y2^5*z1^5 - 2*a0^2*a2^5*y2^5*z1^5 - 10*b1*y2^5*z1^5 + 
         19*a0*b1*y2^5*z1^5 - 6*a0^2*b1*y2^5*z1^5 + 28*a2*b1*y2^5*z1^5 - 
         58*a0*a2*b1*y2^5*z1^5 + 40*a0^2*a2*b1*y2^5*z1^5 - 
         16*a0^3*a2*b1*y2^5*z1^5 - 12*a2^2*b1*y2^5*z1^5 + 
         42*a0*a2^2*b1*y2^5*z1^5 - 100*a0^2*a2^2*b1*y2^5*z1^5 + 
         64*a0^3*a2^2*b1*y2^5*z1^5 - 32*a2^3*b1*y2^5*z1^5 + 
         32*a0*a2^3*b1*y2^5*z1^5 + 120*a0^2*a2^3*b1*y2^5*z1^5 - 
         96*a0^3*a2^3*b1*y2^5*z1^5 + 38*a2^4*b1*y2^5*z1^5 - 
         53*a0*a2^4*b1*y2^5*z1^5 - 70*a0^2*a2^4*b1*y2^5*z1^5 + 
         64*a0^3*a2^4*b1*y2^5*z1^5 - 12*a2^5*b1*y2^5*z1^5 + 
         18*a0*a2^5*b1*y2^5*z1^5 + 16*a0^2*a2^5*b1*y2^5*z1^5 - 
         16*a0^3*a2^5*b1*y2^5*z1^5 + 31*b1^2*y2^5*z1^5 - 
         36*a0*b1^2*y2^5*z1^5 + 10*a0^2*b1^2*y2^5*z1^5 - 
         90*a0*a2*b1^2*y2^5*z1^5 + 58*a0^2*a2*b1^2*y2^5*z1^5 + 
         32*a0^3*a2*b1^2*y2^5*z1^5 - 168*a2^2*b1^2*y2^5*z1^5 + 
         424*a0*a2^2*b1^2*y2^5*z1^5 - 176*a0^2*a2^2*b1^2*y2^5*z1^5 - 
         104*a0^3*a2^2*b1^2*y2^5*z1^5 + 194*a2^3*b1^2*y2^5*z1^5 - 
         372*a0*a2^3*b1^2*y2^5*z1^5 + 80*a0^2*a2^3*b1^2*y2^5*z1^5 + 
         120*a0^3*a2^3*b1^2*y2^5*z1^5 - 39*a2^4*b1^2*y2^5*z1^5 + 
         12*a0*a2^4*b1^2*y2^5*z1^5 + 86*a0^2*a2^4*b1^2*y2^5*z1^5 - 
         56*a0^3*a2^4*b1^2*y2^5*z1^5 - 18*a2^5*b1^2*y2^5*z1^5 + 
         62*a0*a2^5*b1^2*y2^5*z1^5 - 58*a0^2*a2^5*b1^2*y2^5*z1^5 + 
         8*a0^3*a2^5*b1^2*y2^5*z1^5 - 44*b1^3*y2^5*z1^5 + 
         24*a0*b1^3*y2^5*z1^5 + 10*a0^2*b1^3*y2^5*z1^5 - 
         128*a2*b1^3*y2^5*z1^5 + 126*a0*a2*b1^3*y2^5*z1^5 + 
         244*a0^2*a2*b1^3*y2^5*z1^5 - 32*a0^3*a2*b1^3*y2^5*z1^5 + 
         310*a2^2*b1^3*y2^5*z1^5 - 82*a0*a2^2*b1^3*y2^5*z1^5 - 
         398*a0^2*a2^2*b1^3*y2^5*z1^5 - 22*a0^3*a2^2*b1^3*y2^5*z1^5 - 
         64*a2^3*b1^3*y2^5*z1^5 - 256*a0*a2^3*b1^3*y2^5*z1^5 - 
         21*a0^2*a2^3*b1^3*y2^5*z1^5 + 142*a0^3*a2^3*b1^3*y2^5*z1^5 - 
         70*a2^4*b1^3*y2^5*z1^5 + 134*a0*a2^4*b1^3*y2^5*z1^5 + 
         210*a0^2*a2^4*b1^3*y2^5*z1^5 - 90*a0^3*a2^4*b1^3*y2^5*z1^5 - 
         4*a2^5*b1^3*y2^5*z1^5 + 54*a0*a2^5*b1^3*y2^5*z1^5 - 
         45*a0^2*a2^5*b1^3*y2^5*z1^5 + 2*a0^3*a2^5*b1^3*y2^5*z1^5 + 
         31*b1^4*y2^5*z1^5 - a0*b1^4*y2^5*z1^5 - 40*a0^2*b1^4*y2^5*z1^5 + 
         179*a2*b1^4*y2^5*z1^5 + 187*a0*a2*b1^4*y2^5*z1^5 - 
         370*a0^2*a2*b1^4*y2^5*z1^5 + 24*a0^3*a2*b1^4*y2^5*z1^5 - 
         108*a2^2*b1^4*y2^5*z1^5 - 258*a0*a2^2*b1^4*y2^5*z1^5 + 
         234*a0^2*a2^2*b1^4*y2^5*z1^5 + 8*a0^3*a2^2*b1^4*y2^5*z1^5 - 
         108*a2^3*b1^4*y2^5*z1^5 - 30*a0*a2^3*b1^4*y2^5*z1^5 + 
         212*a0^2*a2^3*b1^4*y2^5*z1^5 - 42*a0^3*a2^3*b1^4*y2^5*z1^5 + 
         6*a2^4*b1^4*y2^5*z1^5 + 102*a0*a2^4*b1^4*y2^5*z1^5 - 
         36*a0^2*a2^4*b1^4*y2^5*z1^5 + 10*a0^3*a2^4*b1^4*y2^5*z1^5 - 
         10*b1^5*y2^5*z1^5 - 3*a0*b1^5*y2^5*z1^5 + 28*a0^2*b1^5*y2^5*z1^5 - 
         84*a2*b1^5*y2^5*z1^5 - 192*a0*a2*b1^5*y2^5*z1^5 + 
         76*a0^2*a2*b1^5*y2^5*z1^5 - 42*a2^2*b1^5*y2^5*z1^5 - 
         124*a0*a2^2*b1^5*y2^5*z1^5 + 30*a0^2*a2^2*b1^5*y2^5*z1^5 + 
         56*a0^3*a2^2*b1^5*y2^5*z1^5 + 20*a2^3*b1^5*y2^5*z1^5 + 
         96*a0*a2^3*b1^5*y2^5*z1^5 - 11*a0^2*a2^3*b1^5*y2^5*z1^5 - 
         4*a0^3*a2^3*b1^5*y2^5*z1^5 + b1^6*y2^5*z1^5 - 4*a0^2*b1^6*y2^5*
          z1^5 + 10*a2*b1^6*y2^5*z1^5 + 12*a0*a2*b1^6*y2^5*z1^5 - 
         38*a0^2*a2*b1^6*y2^5*z1^5 - 8*a0^3*a2*b1^6*y2^5*z1^5 + 
         10*a2^2*b1^6*y2^5*z1^5 + 28*a0*a2^2*b1^6*y2^5*z1^5 - 
         10*a0^2*a2^2*b1^6*y2^5*z1^5 - 2*a0^3*a2^2*b1^6*y2^5*z1^5 + 
         2*a0^2*y2^6*z1^5 - 2*a0^3*y2^6*z1^5 - 10*a0^2*a2*y2^6*z1^5 + 
         10*a0^3*a2*y2^6*z1^5 + 20*a0^2*a2^2*y2^6*z1^5 - 
         20*a0^3*a2^2*y2^6*z1^5 - 20*a0^2*a2^3*y2^6*z1^5 + 
         20*a0^3*a2^3*y2^6*z1^5 + 10*a0^2*a2^4*y2^6*z1^5 - 
         10*a0^3*a2^4*y2^6*z1^5 - 2*a0^2*a2^5*y2^6*z1^5 + 
         2*a0^3*a2^5*y2^6*z1^5 + 3*b1*y2^6*z1^5 + 2*a0*b1*y2^6*z1^5 - 
         19*a0^2*b1*y2^6*z1^5 + 8*a0^3*b1*y2^6*z1^5 - 12*a2*b1*y2^6*z1^5 - 
         2*a0*a2*b1*y2^6*z1^5 + 55*a0^2*a2*b1*y2^6*z1^5 - 
         20*a0^3*a2*b1*y2^6*z1^5 + 18*a2^2*b1*y2^6*z1^5 - 
         12*a0*a2^2*b1*y2^6*z1^5 - 30*a0^2*a2^2*b1*y2^6*z1^5 - 
         12*a2^3*b1*y2^6*z1^5 + 28*a0*a2^3*b1*y2^6*z1^5 - 
         50*a0^2*a2^3*b1*y2^6*z1^5 + 40*a0^3*a2^3*b1*y2^6*z1^5 + 
         3*a2^4*b1*y2^6*z1^5 - 22*a0*a2^4*b1*y2^6*z1^5 + 
         65*a0^2*a2^4*b1*y2^6*z1^5 - 40*a0^3*a2^4*b1*y2^6*z1^5 + 
         6*a0*a2^5*b1*y2^6*z1^5 - 21*a0^2*a2^5*b1*y2^6*z1^5 + 
         12*a0^3*a2^5*b1*y2^6*z1^5 - 12*b1^2*y2^6*z1^5 - 
         22*a0*b1^2*y2^6*z1^5 + 38*a0^2*b1^2*y2^6*z1^5 - 
         10*a0^3*b1^2*y2^6*z1^5 + 27*a2*b1^2*y2^6*z1^5 + 
         93*a0*a2*b1^2*y2^6*z1^5 - 115*a0^2*a2*b1^2*y2^6*z1^5 + 
         4*a0^3*a2*b1^2*y2^6*z1^5 - 10*a2^2*b1^2*y2^6*z1^5 - 
         142*a0*a2^2*b1^2*y2^6*z1^5 + 106*a0^2*a2^2*b1^2*y2^6*z1^5 + 
         52*a0^3*a2^2*b1^2*y2^6*z1^5 - 12*a2^3*b1^2*y2^6*z1^5 + 
         88*a0*a2^3*b1^2*y2^6*z1^5 - 8*a0^2*a2^3*b1^2*y2^6*z1^5 - 
         80*a0^3*a2^3*b1^2*y2^6*z1^5 + 6*a2^4*b1^2*y2^6*z1^5 - 
         12*a0*a2^4*b1^2*y2^6*z1^5 - 32*a0^2*a2^4*b1^2*y2^6*z1^5 + 
         38*a0^3*a2^4*b1^2*y2^6*z1^5 + a2^5*b1^2*y2^6*z1^5 - 
         5*a0*a2^5*b1^2*y2^6*z1^5 + 11*a0^2*a2^5*b1^2*y2^6*z1^5 - 
         4*a0^3*a2^5*b1^2*y2^6*z1^5 + 18*b1^3*y2^6*z1^5 + 
         56*a0*b1^3*y2^6*z1^5 - 56*a0^2*b1^3*y2^6*z1^5 - 
         9*a2*b1^3*y2^6*z1^5 - 103*a0*a2*b1^3*y2^6*z1^5 - 
         40*a0^2*a2*b1^3*y2^6*z1^5 + 14*a0^3*a2*b1^3*y2^6*z1^5 - 
         31*a2^2*b1^3*y2^6*z1^5 - 13*a0*a2^2*b1^3*y2^6*z1^5 + 
         265*a0^2*a2^2*b1^3*y2^6*z1^5 - 16*a0^3*a2^2*b1^3*y2^6*z1^5 + 
         17*a2^3*b1^3*y2^6*z1^5 + 111*a0*a2^3*b1^3*y2^6*z1^5 - 
         186*a0^2*a2^3*b1^3*y2^6*z1^5 - 10*a0^3*a2^3*b1^3*y2^6*z1^5 + 
         5*a2^4*b1^3*y2^6*z1^5 - 51*a0*a2^4*b1^3*y2^6*z1^5 + 
         17*a0^2*a2^4*b1^3*y2^6*z1^5 + 12*a0^3*a2^4*b1^3*y2^6*z1^5 - 
         12*b1^4*y2^6*z1^5 - 56*a0*b1^4*y2^6*z1^5 + 70*a0^2*b1^4*y2^6*z1^5 + 
         10*a0^3*b1^4*y2^6*z1^5 - 15*a2*b1^4*y2^6*z1^5 - 
         73*a0*a2*b1^4*y2^6*z1^5 + 86*a0^2*a2*b1^4*y2^6*z1^5 - 
         4*a0^3*a2*b1^4*y2^6*z1^5 + 20*a2^2*b1^4*y2^6*z1^5 + 
         196*a0*a2^2*b1^4*y2^6*z1^5 - 176*a0^2*a2^2*b1^4*y2^6*z1^5 - 
         12*a0^3*a2^2*b1^4*y2^6*z1^5 + 7*a2^3*b1^4*y2^6*z1^5 - 
         67*a0*a2^3*b1^4*y2^6*z1^5 + 20*a0^2*a2^3*b1^4*y2^6*z1^5 + 
         6*a0^3*a2^3*b1^4*y2^6*z1^5 + 3*b1^5*y2^6*z1^5 + 
         22*a0*b1^5*y2^6*z1^5 - 41*a0^2*b1^5*y2^6*z1^5 - 
         8*a0^3*b1^5*y2^6*z1^5 + 9*a2*b1^5*y2^6*z1^5 + 93*a0*a2*b1^5*y2^6*
          z1^5 + 13*a0^2*a2*b1^5*y2^6*z1^5 - 10*a0^3*a2*b1^5*y2^6*z1^5 + 
         3*a2^2*b1^5*y2^6*z1^5 - 29*a0*a2^2*b1^5*y2^6*z1^5 + 
         15*a0^2*a2^2*b1^5*y2^6*z1^5 - 4*a0^3*a2^2*b1^5*y2^6*z1^5 - 
         2*a0*b1^6*y2^6*z1^5 + 6*a0^2*b1^6*y2^6*z1^5 + 2*a0^3*b1^6*y2^6*
          z1^5 - 8*a0*a2*b1^6*y2^6*z1^5 + 11*a0^2*a2*b1^6*y2^6*z1^5 + 
         6*a0^3*a2*b1^6*y2^6*z1^5 - a0^2*y2^7*z1^5 + a0^3*y2^7*z1^5 + 
         5*a0^2*a2*y2^7*z1^5 - 5*a0^3*a2*y2^7*z1^5 - 10*a0^2*a2^2*y2^7*z1^5 + 
         10*a0^3*a2^2*y2^7*z1^5 + 10*a0^2*a2^3*y2^7*z1^5 - 
         10*a0^3*a2^3*y2^7*z1^5 - 5*a0^2*a2^4*y2^7*z1^5 + 
         5*a0^3*a2^4*y2^7*z1^5 + a0^2*a2^5*y2^7*z1^5 - a0^3*a2^5*y2^7*z1^5 - 
         2*a0*b1*y2^7*z1^5 + 8*a0^2*b1*y2^7*z1^5 - 3*a0^3*b1*y2^7*z1^5 + 
         7*a0*a2*b1*y2^7*z1^5 - 30*a0^2*a2*b1*y2^7*z1^5 + 
         11*a0^3*a2*b1*y2^7*z1^5 - 8*a0*a2^2*b1*y2^7*z1^5 + 
         40*a0^2*a2^2*b1*y2^7*z1^5 - 14*a0^3*a2^2*b1*y2^7*z1^5 + 
         2*a0*a2^3*b1*y2^7*z1^5 - 20*a0^2*a2^3*b1*y2^7*z1^5 + 
         6*a0^3*a2^3*b1*y2^7*z1^5 + 2*a0*a2^4*b1*y2^7*z1^5 + 
         a0^3*a2^4*b1*y2^7*z1^5 - a0*a2^5*b1*y2^7*z1^5 + 
         2*a0^2*a2^5*b1*y2^7*z1^5 - a0^3*a2^5*b1*y2^7*z1^5 + 
         11*a0*b1^2*y2^7*z1^5 - 8*a0^2*b1^2*y2^7*z1^5 - 34*a0*a2*b1^2*y2^7*
          z1^5 + 28*a0^2*a2*b1^2*y2^7*z1^5 + 2*a0^3*a2*b1^2*y2^7*z1^5 + 
         36*a0*a2^2*b1^2*y2^7*z1^5 - 36*a0^2*a2^2*b1^2*y2^7*z1^5 - 
         6*a0^3*a2^2*b1^2*y2^7*z1^5 - 14*a0*a2^3*b1^2*y2^7*z1^5 + 
         20*a0^2*a2^3*b1^2*y2^7*z1^5 + 6*a0^3*a2^3*b1^2*y2^7*z1^5 + 
         a0*a2^4*b1^2*y2^7*z1^5 - 4*a0^2*a2^4*b1^2*y2^7*z1^5 - 
         2*a0^3*a2^4*b1^2*y2^7*z1^5 - 21*a0*b1^3*y2^7*z1^5 - 
         a0^2*b1^3*y2^7*z1^5 + 10*a0^3*b1^3*y2^7*z1^5 + 41*a0*a2*b1^3*y2^7*
          z1^5 + 10*a0^2*a2*b1^3*y2^7*z1^5 - 22*a0^3*a2*b1^3*y2^7*z1^5 - 
         19*a0*a2^2*b1^3*y2^7*z1^5 - 17*a0^2*a2^2*b1^3*y2^7*z1^5 + 
         14*a0^3*a2^2*b1^3*y2^7*z1^5 - a0*a2^3*b1^3*y2^7*z1^5 + 
         8*a0^2*a2^3*b1^3*y2^7*z1^5 - 2*a0^3*a2^3*b1^3*y2^7*z1^5 + 
         17*a0*b1^4*y2^7*z1^5 - 2*a0^2*b1^4*y2^7*z1^5 - 
         15*a0^3*b1^4*y2^7*z1^5 - 8*a0*a2*b1^4*y2^7*z1^5 - 
         a0^2*a2*b1^4*y2^7*z1^5 + 19*a0^3*a2*b1^4*y2^7*z1^5 - 
         9*a0*a2^2*b1^4*y2^7*z1^5 + 3*a0^2*a2^2*b1^4*y2^7*z1^5 - 
         4*a0^3*a2^2*b1^4*y2^7*z1^5 - 5*a0*b1^5*y2^7*z1^5 + 
         5*a0^2*b1^5*y2^7*z1^5 + 9*a0^3*b1^5*y2^7*z1^5 - 
         6*a0*a2*b1^5*y2^7*z1^5 - 12*a0^2*a2*b1^5*y2^7*z1^5 - 
         5*a0^3*a2*b1^5*y2^7*z1^5 - a0^2*b1^6*y2^7*z1^5 - 
         2*a0^3*b1^6*y2^7*z1^5 - 2*a0^2*b1^2*y2^8*z1^5 + 
         6*a0^2*a2*b1^2*y2^8*z1^5 - 6*a0^2*a2^2*b1^2*y2^8*z1^5 + 
         2*a0^2*a2^3*b1^2*y2^8*z1^5 + 5*a0^2*b1^3*y2^8*z1^5 - 
         10*a0^2*a2*b1^3*y2^8*z1^5 + 5*a0^2*a2^2*b1^3*y2^8*z1^5 - 
         4*a0^2*b1^4*y2^8*z1^5 + 4*a0^2*a2*b1^4*y2^8*z1^5 + 
         a0^2*b1^5*y2^8*z1^5 - 7*a2^5*b1^5*z1^6 + 7*a2^5*b1^6*z1^6 - 
         72*a2^4*b1^4*y2*z1^6 + 21*a0*a2^4*b1^4*y2*z1^6 + 
         12*a0^2*a2^4*b1^4*y2*z1^6 + 72*a2^5*b1^4*y2*z1^6 - 
         21*a0*a2^5*b1^4*y2*z1^6 - 12*a0^2*a2^5*b1^4*y2*z1^6 + 
         74*a2^4*b1^5*y2*z1^6 - 28*a0*a2^4*b1^5*y2*z1^6 - 
         10*a0^2*a2^4*b1^5*y2*z1^6 - 18*a2^5*b1^5*y2*z1^6 + 
         28*a0*a2^5*b1^5*y2*z1^6 - 2*a0^2*a2^5*b1^5*y2*z1^6 - 
         30*a2^4*b1^6*y2*z1^6 + 7*a0*a2^4*b1^6*y2*z1^6 - 
         2*a0^2*a2^4*b1^6*y2*z1^6 - 5*a2^5*b1^6*y2*z1^6 - 
         125*a2^3*b1^3*y2^2*z1^6 + 230*a0*a2^3*b1^3*y2^2*z1^6 - 
         30*a0^2*a2^3*b1^3*y2^2*z1^6 - 10*a0^3*a2^3*b1^3*y2^2*z1^6 + 
         250*a2^4*b1^3*y2^2*z1^6 - 460*a0*a2^4*b1^3*y2^2*z1^6 + 
         60*a0^2*a2^4*b1^3*y2^2*z1^6 + 20*a0^3*a2^4*b1^3*y2^2*z1^6 - 
         125*a2^5*b1^3*y2^2*z1^6 + 230*a0*a2^5*b1^3*y2^2*z1^6 - 
         30*a0^2*a2^5*b1^3*y2^2*z1^6 - 10*a0^3*a2^5*b1^3*y2^2*z1^6 + 
         279*a2^3*b1^4*y2^2*z1^6 - 213*a0*a2^3*b1^4*y2^2*z1^6 + 
         18*a0^2*a2^3*b1^4*y2^2*z1^6 + 6*a0^3*a2^3*b1^4*y2^2*z1^6 - 
         243*a2^4*b1^4*y2^2*z1^6 + 231*a0*a2^4*b1^4*y2^2*z1^6 - 
         71*a0^2*a2^4*b1^4*y2^2*z1^6 - 4*a0^3*a2^4*b1^4*y2^2*z1^6 - 
         36*a2^5*b1^4*y2^2*z1^6 - 18*a0*a2^5*b1^4*y2^2*z1^6 + 
         53*a0^2*a2^5*b1^4*y2^2*z1^6 - 2*a0^3*a2^5*b1^4*y2^2*z1^6 - 
         204*a2^3*b1^5*y2^2*z1^6 + 65*a0*a2^3*b1^5*y2^2*z1^6 + 
         12*a0^2*a2^3*b1^5*y2^2*z1^6 + 4*a0^3*a2^3*b1^5*y2^2*z1^6 + 
         29*a2^4*b1^5*y2^2*z1^6 - 57*a0*a2^4*b1^5*y2^2*z1^6 + 
         30*a0^2*a2^4*b1^5*y2^2*z1^6 - 2*a0^3*a2^4*b1^5*y2^2*z1^6 + 
         15*a2^5*b1^5*y2^2*z1^6 - 16*a0*a2^5*b1^5*y2^2*z1^6 + 
         2*a0^2*a2^5*b1^5*y2^2*z1^6 + 50*a2^3*b1^6*y2^2*z1^6 - 
         26*a0*a2^3*b1^6*y2^2*z1^6 + 20*a2^4*b1^6*y2^2*z1^6 - 
         a0*a2^4*b1^6*y2^2*z1^6 + 2*a0^2*a2^4*b1^6*y2^2*z1^6 - 
         80*a2^2*b1^2*y2^3*z1^6 + 194*a0*a2^2*b1^2*y2^3*z1^6 - 
         148*a0^2*a2^2*b1^2*y2^3*z1^6 + 20*a0^3*a2^2*b1^2*y2^3*z1^6 + 
         240*a2^3*b1^2*y2^3*z1^6 - 582*a0*a2^3*b1^2*y2^3*z1^6 + 
         444*a0^2*a2^3*b1^2*y2^3*z1^6 - 60*a0^3*a2^3*b1^2*y2^3*z1^6 - 
         240*a2^4*b1^2*y2^3*z1^6 + 582*a0*a2^4*b1^2*y2^3*z1^6 - 
         444*a0^2*a2^4*b1^2*y2^3*z1^6 + 60*a0^3*a2^4*b1^2*y2^3*z1^6 + 
         80*a2^5*b1^2*y2^3*z1^6 - 194*a0*a2^5*b1^2*y2^3*z1^6 + 
         148*a0^2*a2^5*b1^2*y2^3*z1^6 - 20*a0^3*a2^5*b1^2*y2^3*z1^6 + 
         310*a2^2*b1^3*y2^3*z1^6 - 541*a0*a2^2*b1^3*y2^3*z1^6 + 
         112*a0^2*a2^2*b1^3*y2^3*z1^6 - 5*a0^3*a2^2*b1^3*y2^3*z1^6 - 
         540*a2^3*b1^3*y2^3*z1^6 + 891*a0*a2^3*b1^3*y2^3*z1^6 - 
         213*a0^2*a2^3*b1^3*y2^3*z1^6 + 36*a0^3*a2^3*b1^3*y2^3*z1^6 + 
         150*a2^4*b1^3*y2^3*z1^6 - 159*a0*a2^4*b1^3*y2^3*z1^6 + 
         90*a0^2*a2^4*b1^3*y2^3*z1^6 - 57*a0^3*a2^4*b1^3*y2^3*z1^6 + 
         80*a2^5*b1^3*y2^3*z1^6 - 191*a0*a2^5*b1^3*y2^3*z1^6 + 
         11*a0^2*a2^5*b1^3*y2^3*z1^6 + 26*a0^3*a2^5*b1^3*y2^3*z1^6 - 
         420*a2^2*b1^4*y2^3*z1^6 + 387*a0*a2^2*b1^4*y2^3*z1^6 - 
         3*a0^2*a2^2*b1^4*y2^3*z1^6 - 15*a0^3*a2^2*b1^4*y2^3*z1^6 + 
         294*a2^3*b1^4*y2^3*z1^6 - 329*a0*a2^3*b1^4*y2^3*z1^6 + 
         68*a0^2*a2^3*b1^4*y2^3*z1^6 + 4*a0^3*a2^3*b1^4*y2^3*z1^6 + 
         132*a2^4*b1^4*y2^3*z1^6 - 65*a0*a2^4*b1^4*y2^3*z1^6 - 
         44*a0^2*a2^4*b1^4*y2^3*z1^6 + 9*a0^3*a2^4*b1^4*y2^3*z1^6 - 
         6*a2^5*b1^4*y2^3*z1^6 + 7*a0*a2^5*b1^4*y2^3*z1^6 - 
         21*a0^2*a2^5*b1^4*y2^3*z1^6 + 2*a0^3*a2^5*b1^4*y2^3*z1^6 + 
         230*a2^2*b1^5*y2^3*z1^6 - 74*a0*a2^2*b1^5*y2^3*z1^6 + 
         3*a0^2*a2^2*b1^5*y2^3*z1^6 + 36*a2^3*b1^5*y2^3*z1^6 + 
         93*a0*a2^3*b1^5*y2^3*z1^6 - 63*a0^2*a2^3*b1^5*y2^3*z1^6 - 
         8*a0^3*a2^3*b1^5*y2^3*z1^6 - 46*a2^4*b1^5*y2^3*z1^6 + 
         21*a0*a2^4*b1^5*y2^3*z1^6 - 4*a0^2*a2^4*b1^5*y2^3*z1^6 + 
         2*a0^3*a2^4*b1^5*y2^3*z1^6 - 40*a2^2*b1^6*y2^3*z1^6 + 
         34*a0*a2^2*b1^6*y2^3*z1^6 + 8*a0^2*a2^2*b1^6*y2^3*z1^6 - 
         30*a2^3*b1^6*y2^3*z1^6 + 4*a0*a2^3*b1^6*y2^3*z1^6 + 
         2*a0^2*a2^3*b1^6*y2^3*z1^6 - 21*a2*b1*y2^4*z1^6 + 
         42*a0*a2*b1*y2^4*z1^6 - 18*a0^2*a2*b1*y2^4*z1^6 + 
         84*a2^2*b1*y2^4*z1^6 - 168*a0*a2^2*b1*y2^4*z1^6 + 
         72*a0^2*a2^2*b1*y2^4*z1^6 - 126*a2^3*b1*y2^4*z1^6 + 
         252*a0*a2^3*b1*y2^4*z1^6 - 108*a0^2*a2^3*b1*y2^4*z1^6 + 
         84*a2^4*b1*y2^4*z1^6 - 168*a0*a2^4*b1*y2^4*z1^6 + 
         72*a0^2*a2^4*b1*y2^4*z1^6 - 21*a2^5*b1*y2^4*z1^6 + 
         42*a0*a2^5*b1*y2^4*z1^6 - 18*a0^2*a2^5*b1*y2^4*z1^6 + 
         129*a2*b1^2*y2^4*z1^6 - 276*a0*a2*b1^2*y2^4*z1^6 + 
         174*a0^2*a2*b1^2*y2^4*z1^6 - 8*a0^3*a2*b1^2*y2^4*z1^6 - 
         346*a2^2*b1^2*y2^4*z1^6 + 716*a0*a2^2*b1^2*y2^4*z1^6 - 
         418*a0^2*a2^2*b1^2*y2^4*z1^6 + 12*a0^3*a2^2*b1^2*y2^4*z1^6 + 
         264*a2^3*b1^2*y2^4*z1^6 - 492*a0*a2^3*b1^2*y2^4*z1^6 + 
         210*a0^2*a2^3*b1^2*y2^4*z1^6 + 12*a0^3*a2^3*b1^2*y2^4*z1^6 - 
         6*a2^4*b1^2*y2^4*z1^6 - 60*a0*a2^4*b1^2*y2^4*z1^6 + 
         138*a0^2*a2^4*b1^2*y2^4*z1^6 - 28*a0^3*a2^4*b1^2*y2^4*z1^6 - 
         41*a2^5*b1^2*y2^4*z1^6 + 112*a0*a2^5*b1^2*y2^4*z1^6 - 
         104*a0^2*a2^5*b1^2*y2^4*z1^6 + 12*a0^3*a2^5*b1^2*y2^4*z1^6 - 
         276*a2*b1^3*y2^4*z1^6 + 444*a0*a2*b1^3*y2^4*z1^6 - 
         136*a0^2*a2*b1^3*y2^4*z1^6 + 12*a0^3*a2*b1^3*y2^4*z1^6 + 
         394*a2^2*b1^3*y2^4*z1^6 - 586*a0*a2^2*b1^3*y2^4*z1^6 + 
         297*a0^2*a2^2*b1^3*y2^4*z1^6 - 57*a0^3*a2^2*b1^3*y2^4*z1^6 + 
         36*a2^3*b1^3*y2^4*z1^6 - 116*a0*a2^3*b1^3*y2^4*z1^6 - 
         205*a0^2*a2^3*b1^3*y2^4*z1^6 + 72*a0^3*a2^3*b1^3*y2^4*z1^6 - 
         150*a2^4*b1^3*y2^4*z1^6 + 214*a0*a2^4*b1^3*y2^4*z1^6 + 
         63*a0^2*a2^4*b1^3*y2^4*z1^6 - 21*a0^3*a2^4*b1^3*y2^4*z1^6 - 
         4*a2^5*b1^3*y2^4*z1^6 + 44*a0*a2^5*b1^3*y2^4*z1^6 - 
         19*a0^2*a2^5*b1^3*y2^4*z1^6 - 6*a0^3*a2^5*b1^3*y2^4*z1^6 + 
         264*a2*b1^4*y2^4*z1^6 - 246*a0*a2*b1^4*y2^4*z1^6 - 
         18*a0^2*a2*b1^4*y2^4*z1^6 - 66*a2^2*b1^4*y2^4*z1^6 + 
         160*a0*a2^2*b1^4*y2^4*z1^6 - 122*a0^2*a2^2*b1^4*y2^4*z1^6 + 
         41*a0^3*a2^2*b1^4*y2^4*z1^6 - 216*a2^3*b1^4*y2^4*z1^6 + 
         68*a0*a2^3*b1^4*y2^4*z1^6 + 151*a0^2*a2^3*b1^4*y2^4*z1^6 - 
         46*a0^3*a2^3*b1^4*y2^4*z1^6 + 18*a2^4*b1^4*y2^4*z1^6 + 
         18*a0*a2^4*b1^4*y2^4*z1^6 - 11*a0^2*a2^4*b1^4*y2^4*z1^6 + 
         5*a0^3*a2^4*b1^4*y2^4*z1^6 - 111*a2*b1^5*y2^4*z1^6 + 
         54*a0*a2*b1^5*y2^4*z1^6 + 6*a0^2*a2*b1^5*y2^4*z1^6 - 
         4*a0^3*a2*b1^5*y2^4*z1^6 - 86*a2^2*b1^5*y2^4*z1^6 - 
         118*a0*a2^2*b1^5*y2^4*z1^6 + 52*a0^2*a2^2*b1^5*y2^4*z1^6 + 
         4*a0^3*a2^2*b1^5*y2^4*z1^6 + 42*a2^3*b1^5*y2^4*z1^6 - 
         10*a0*a2^3*b1^5*y2^4*z1^6 - 11*a0^2*a2^3*b1^5*y2^4*z1^6 + 
         6*a0^3*a2^3*b1^5*y2^4*z1^6 + 15*a2*b1^6*y2^4*z1^6 - 
         18*a0*a2*b1^6*y2^4*z1^6 - 8*a0^2*a2*b1^6*y2^4*z1^6 + 
         20*a2^2*b1^6*y2^4*z1^6 - 4*a0*a2^2*b1^6*y2^4*z1^6 - 
         14*a0^2*a2^2*b1^6*y2^4*z1^6 - 2*y2^5*z1^6 + 6*a0*y2^5*z1^6 - 
         4*a0^2*y2^5*z1^6 + 10*a2*y2^5*z1^6 - 30*a0*a2*y2^5*z1^6 + 
         20*a0^2*a2*y2^5*z1^6 - 20*a2^2*y2^5*z1^6 + 60*a0*a2^2*y2^5*z1^6 - 
         40*a0^2*a2^2*y2^5*z1^6 + 20*a2^3*y2^5*z1^6 - 60*a0*a2^3*y2^5*z1^6 + 
         40*a0^2*a2^3*y2^5*z1^6 - 10*a2^4*y2^5*z1^6 + 30*a0*a2^4*y2^5*z1^6 - 
         20*a0^2*a2^4*y2^5*z1^6 + 2*a2^5*y2^5*z1^6 - 6*a0*a2^5*y2^5*z1^6 + 
         4*a0^2*a2^5*y2^5*z1^6 + 18*b1*y2^5*z1^6 - 39*a0*b1*y2^5*z1^6 + 
         18*a0^2*b1*y2^5*z1^6 - 66*a2*b1*y2^5*z1^6 + 153*a0*a2*b1*y2^5*z1^6 - 
         86*a0^2*a2*b1*y2^5*z1^6 + 8*a0^3*a2*b1*y2^5*z1^6 + 
         84*a2^2*b1*y2^5*z1^6 - 222*a0*a2^2*b1*y2^5*z1^6 + 
         164*a0^2*a2^2*b1*y2^5*z1^6 - 32*a0^3*a2^2*b1*y2^5*z1^6 - 
         36*a2^3*b1*y2^5*z1^6 + 138*a0*a2^3*b1*y2^5*z1^6 - 
         156*a0^2*a2^3*b1*y2^5*z1^6 + 48*a0^3*a2^3*b1*y2^5*z1^6 - 
         6*a2^4*b1*y2^5*z1^6 - 27*a0*a2^4*b1*y2^5*z1^6 + 
         74*a0^2*a2^4*b1*y2^5*z1^6 - 32*a0^3*a2^4*b1*y2^5*z1^6 + 
         6*a2^5*b1*y2^5*z1^6 - 3*a0*a2^5*b1*y2^5*z1^6 - 14*a0^2*a2^5*b1*y2^5*
          z1^6 + 8*a0^3*a2^5*b1*y2^5*z1^6 - 54*b1^2*y2^5*z1^6 + 
         89*a0*b1^2*y2^5*z1^6 - 40*a0^2*b1^2*y2^5*z1^6 + 
         111*a2*b1^2*y2^5*z1^6 - 166*a0*a2*b1^2*y2^5*z1^6 + 
         64*a0^2*a2*b1^2*y2^5*z1^6 - 24*a0^3*a2*b1^2*y2^5*z1^6 - 
         10*a2^2*b1^2*y2^5*z1^6 - 24*a0*a2^2*b1^2*y2^5*z1^6 + 
         20*a0^2*a2^2*b1^2*y2^5*z1^6 + 80*a0^3*a2^2*b1^2*y2^5*z1^6 - 
         96*a2^3*b1^2*y2^5*z1^6 + 178*a0*a2^3*b1^2*y2^5*z1^6 - 
         44*a0^2*a2^3*b1^2*y2^5*z1^6 - 96*a0^3*a2^3*b1^2*y2^5*z1^6 + 
         48*a2^4*b1^2*y2^5*z1^6 - 65*a0*a2^4*b1^2*y2^5*z1^6 - 
         28*a0^2*a2^4*b1^2*y2^5*z1^6 + 48*a0^3*a2^4*b1^2*y2^5*z1^6 + 
         a2^5*b1^2*y2^5*z1^6 - 12*a0*a2^5*b1^2*y2^5*z1^6 + 
         28*a0^2*a2^5*b1^2*y2^5*z1^6 - 8*a0^3*a2^5*b1^2*y2^5*z1^6 + 
         76*b1^3*y2^5*z1^6 - 96*a0*b1^3*y2^5*z1^6 + 35*a0^2*b1^3*y2^5*z1^6 - 
         32*a2*b1^3*y2^5*z1^6 + 60*a0*a2*b1^3*y2^5*z1^6 - 
         125*a0^2*a2*b1^3*y2^5*z1^6 + 32*a0^3*a2*b1^3*y2^5*z1^6 - 
         160*a2^2*b1^3*y2^5*z1^6 + 114*a0*a2^2*b1^3*y2^5*z1^6 + 
         176*a0^2*a2^2*b1^3*y2^5*z1^6 - 66*a0^3*a2^2*b1^3*y2^5*z1^6 + 
         112*a2^3*b1^3*y2^5*z1^6 - 24*a0*a2^3*b1^3*y2^5*z1^6 - 
         117*a0^2*a2^3*b1^3*y2^5*z1^6 + 36*a0^3*a2^3*b1^3*y2^5*z1^6 + 
         4*a2^4*b1^3*y2^5*z1^6 - 54*a0*a2^4*b1^3*y2^5*z1^6 + 
         31*a0^2*a2^4*b1^3*y2^5*z1^6 - 2*a0^3*a2^4*b1^3*y2^5*z1^6 - 
         54*b1^4*y2^5*z1^6 + 54*a0*b1^4*y2^5*z1^6 - 60*a2*b1^4*y2^5*z1^6 - 
         84*a0*a2*b1^4*y2^5*z1^6 + 154*a0^2*a2*b1^4*y2^5*z1^6 - 
         24*a0^3*a2*b1^4*y2^5*z1^6 + 114*a2^2*b1^4*y2^5*z1^6 + 
         60*a0*a2^2*b1^4*y2^5*z1^6 - 188*a0^2*a2^2*b1^4*y2^5*z1^6 + 
         28*a0^3*a2^2*b1^4*y2^5*z1^6 - 30*a0*a2^3*b1^4*y2^5*z1^6 + 
         34*a0^2*a2^3*b1^4*y2^5*z1^6 - 4*a0^3*a2^3*b1^4*y2^5*z1^6 + 
         18*b1^5*y2^5*z1^6 - 17*a0*b1^5*y2^5*z1^6 - 11*a0^2*b1^5*y2^5*z1^6 + 
         42*a2*b1^5*y2^5*z1^6 + 67*a0*a2*b1^5*y2^5*z1^6 - 
         41*a0^2*a2*b1^5*y2^5*z1^6 + 8*a0^3*a2*b1^5*y2^5*z1^6 - 
         8*a2^2*b1^5*y2^5*z1^6 + 12*a0*a2^2*b1^5*y2^5*z1^6 + 
         35*a0^2*a2^2*b1^5*y2^5*z1^6 - 10*a0^3*a2^2*b1^5*y2^5*z1^6 - 
         2*b1^6*y2^5*z1^6 + 3*a0*b1^6*y2^5*z1^6 + 2*a0^2*b1^6*y2^5*z1^6 - 
         5*a2*b1^6*y2^5*z1^6 + 14*a0^2*a2*b1^6*y2^5*z1^6 - 2*a0^2*y2^6*z1^6 + 
         2*a0^3*y2^6*z1^6 + 10*a0^2*a2*y2^6*z1^6 - 10*a0^3*a2*y2^6*z1^6 - 
         20*a0^2*a2^2*y2^6*z1^6 + 20*a0^3*a2^2*y2^6*z1^6 + 
         20*a0^2*a2^3*y2^6*z1^6 - 20*a0^3*a2^3*y2^6*z1^6 - 
         10*a0^2*a2^4*y2^6*z1^6 + 10*a0^3*a2^4*y2^6*z1^6 + 
         2*a0^2*a2^5*y2^6*z1^6 - 2*a0^3*a2^5*y2^6*z1^6 - 3*b1*y2^6*z1^6 - 
         a0*b1*y2^6*z1^6 + 17*a0^2*b1*y2^6*z1^6 - 10*a0^3*b1*y2^6*z1^6 + 
         12*a2*b1*y2^6*z1^6 + 2*a0*a2*b1*y2^6*z1^6 - 66*a0^2*a2*b1*y2^6*
          z1^6 + 40*a0^3*a2*b1*y2^6*z1^6 - 18*a2^2*b1*y2^6*z1^6 + 
         2*a0*a2^2*b1*y2^6*z1^6 + 94*a0^2*a2^2*b1*y2^6*z1^6 - 
         60*a0^3*a2^2*b1*y2^6*z1^6 + 12*a2^3*b1*y2^6*z1^6 - 
         8*a0*a2^3*b1*y2^6*z1^6 - 56*a0^2*a2^3*b1*y2^6*z1^6 + 
         40*a0^3*a2^3*b1*y2^6*z1^6 - 3*a2^4*b1*y2^6*z1^6 + 
         7*a0*a2^4*b1*y2^6*z1^6 + 9*a0^2*a2^4*b1*y2^6*z1^6 - 
         10*a0^3*a2^4*b1*y2^6*z1^6 - 2*a0*a2^5*b1*y2^6*z1^6 + 
         2*a0^2*a2^5*b1*y2^6*z1^6 + 12*b1^2*y2^6*z1^6 + 
         13*a0*b1^2*y2^6*z1^6 - 36*a0^2*b1^2*y2^6*z1^6 + 
         20*a0^3*b1^2*y2^6*z1^6 - 33*a2*b1^2*y2^6*z1^6 - 
         51*a0*a2*b1^2*y2^6*z1^6 + 134*a0^2*a2*b1^2*y2^6*z1^6 - 
         62*a0^3*a2*b1^2*y2^6*z1^6 + 27*a2^2*b1^2*y2^6*z1^6 + 
         75*a0*a2^2*b1^2*y2^6*z1^6 - 186*a0^2*a2^2*b1^2*y2^6*z1^6 + 
         66*a0^3*a2^2*b1^2*y2^6*z1^6 - 3*a2^3*b1^2*y2^6*z1^6 - 
         49*a0*a2^3*b1^2*y2^6*z1^6 + 114*a0^2*a2^3*b1^2*y2^6*z1^6 - 
         26*a0^3*a2^3*b1^2*y2^6*z1^6 - 3*a2^4*b1^2*y2^6*z1^6 + 
         12*a0*a2^4*b1^2*y2^6*z1^6 - 26*a0^2*a2^4*b1^2*y2^6*z1^6 + 
         2*a0^3*a2^4*b1^2*y2^6*z1^6 - 18*b1^3*y2^6*z1^6 - 
         34*a0*b1^3*y2^6*z1^6 + 45*a0^2*b1^3*y2^6*z1^6 - 
         20*a0^3*b1^3*y2^6*z1^6 + 27*a2*b1^3*y2^6*z1^6 + 
         87*a0*a2*b1^3*y2^6*z1^6 - 115*a0^2*a2*b1^3*y2^6*z1^6 + 
         46*a0^3*a2*b1^3*y2^6*z1^6 - 72*a0*a2^2*b1^3*y2^6*z1^6 + 
         95*a0^2*a2^2*b1^3*y2^6*z1^6 - 32*a0^3*a2^2*b1^3*y2^6*z1^6 - 
         9*a2^3*b1^3*y2^6*z1^6 + 19*a0*a2^3*b1^3*y2^6*z1^6 - 
         25*a0^2*a2^3*b1^3*y2^6*z1^6 + 6*a0^3*a2^3*b1^3*y2^6*z1^6 + 
         12*b1^4*y2^6*z1^6 + 34*a0*b1^4*y2^6*z1^6 - 44*a0^2*b1^4*y2^6*z1^6 + 
         10*a0^3*b1^4*y2^6*z1^6 - 3*a2*b1^4*y2^6*z1^6 - 29*a0*a2*b1^4*y2^6*
          z1^6 + 60*a0^2*a2*b1^4*y2^6*z1^6 - 16*a0^3*a2*b1^4*y2^6*z1^6 - 
         9*a2^2*b1^4*y2^6*z1^6 - 5*a0*a2^2*b1^4*y2^6*z1^6 - 
         16*a0^2*a2^2*b1^4*y2^6*z1^6 + 6*a0^3*a2^2*b1^4*y2^6*z1^6 - 
         3*b1^5*y2^6*z1^6 - 13*a0*b1^5*y2^6*z1^6 + 24*a0^2*b1^5*y2^6*z1^6 - 
         2*a0^3*b1^5*y2^6*z1^6 - 3*a2*b1^5*y2^6*z1^6 - 9*a0*a2*b1^5*y2^6*
          z1^6 - 23*a0^2*a2*b1^5*y2^6*z1^6 + 2*a0^3*a2*b1^5*y2^6*z1^6 + 
         a0*b1^6*y2^6*z1^6 - 4*a0^2*b1^6*y2^6*z1^6 + a0*b1*y2^7*z1^6 - 
         a0^2*b1*y2^7*z1^6 - 4*a0*a2*b1*y2^7*z1^6 + 4*a0^2*a2*b1*y2^7*z1^6 + 
         6*a0*a2^2*b1*y2^7*z1^6 - 6*a0^2*a2^2*b1*y2^7*z1^6 - 
         4*a0*a2^3*b1*y2^7*z1^6 + 4*a0^2*a2^3*b1*y2^7*z1^6 + 
         a0*a2^4*b1*y2^7*z1^6 - a0^2*a2^4*b1*y2^7*z1^6 - 
         5*a0*b1^2*y2^7*z1^6 - a0^2*b1^2*y2^7*z1^6 + 15*a0*a2*b1^2*y2^7*
          z1^6 + 3*a0^2*a2*b1^2*y2^7*z1^6 - 15*a0*a2^2*b1^2*y2^7*z1^6 - 
         3*a0^2*a2^2*b1^2*y2^7*z1^6 + 5*a0*a2^3*b1^2*y2^7*z1^6 + 
         a0^2*a2^3*b1^2*y2^7*z1^6 + 9*a0*b1^3*y2^7*z1^6 + 
         6*a0^2*b1^3*y2^7*z1^6 - 18*a0*a2*b1^3*y2^7*z1^6 - 
         12*a0^2*a2*b1^3*y2^7*z1^6 + 9*a0*a2^2*b1^3*y2^7*z1^6 + 
         6*a0^2*a2^2*b1^3*y2^7*z1^6 - 7*a0*b1^4*y2^7*z1^6 - 
         5*a0^2*b1^4*y2^7*z1^6 + 7*a0*a2*b1^4*y2^7*z1^6 + 
         5*a0^2*a2*b1^4*y2^7*z1^6 + 2*a0*b1^5*y2^7*z1^6 + 
         a0^2*b1^5*y2^7*z1^6 + a2^5*b1^5*z1^7 - a2^5*b1^6*z1^7 + 
         19*a2^4*b1^4*y2*z1^7 - 2*a0^2*a2^4*b1^4*y2*z1^7 - 
         19*a2^5*b1^4*y2*z1^7 + 2*a0^2*a2^5*b1^4*y2*z1^7 - 
         16*a2^4*b1^5*y2*z1^7 + 2*a0*a2^4*b1^5*y2*z1^7 + 
         2*a0^2*a2^4*b1^5*y2*z1^7 + 4*a2^5*b1^5*y2*z1^7 - 
         5*a0*a2^5*b1^5*y2*z1^7 + 5*a2^4*b1^6*y2*z1^7 - 
         2*a0*a2^4*b1^6*y2*z1^7 + 40*a2^3*b1^3*y2^2*z1^7 - 
         70*a0*a2^3*b1^3*y2^2*z1^7 + 3*a0^2*a2^3*b1^3*y2^2*z1^7 + 
         2*a0^3*a2^3*b1^3*y2^2*z1^7 - 80*a2^4*b1^3*y2^2*z1^7 + 
         140*a0*a2^4*b1^3*y2^2*z1^7 - 6*a0^2*a2^4*b1^3*y2^2*z1^7 - 
         4*a0^3*a2^4*b1^3*y2^2*z1^7 + 40*a2^5*b1^3*y2^2*z1^7 - 
         70*a0*a2^5*b1^3*y2^2*z1^7 + 3*a0^2*a2^5*b1^3*y2^2*z1^7 + 
         2*a0^3*a2^5*b1^3*y2^2*z1^7 - 83*a2^3*b1^4*y2^2*z1^7 + 
         57*a0*a2^3*b1^4*y2^2*z1^7 - 4*a0^2*a2^3*b1^4*y2^2*z1^7 - 
         2*a0^3*a2^3*b1^4*y2^2*z1^7 + 82*a2^4*b1^4*y2^2*z1^7 - 
         68*a0*a2^4*b1^4*y2^2*z1^7 + 13*a0^2*a2^4*b1^4*y2^2*z1^7 + 
         2*a0^3*a2^4*b1^4*y2^2*z1^7 + a2^5*b1^4*y2^2*z1^7 + 
         11*a0*a2^5*b1^4*y2^2*z1^7 - 9*a0^2*a2^5*b1^4*y2^2*z1^7 + 
         53*a2^3*b1^5*y2^2*z1^7 - 11*a0*a2^3*b1^5*y2^2*z1^7 + 
         a0^2*a2^3*b1^5*y2^2*z1^7 - 14*a2^4*b1^5*y2^2*z1^7 + 
         21*a0*a2^4*b1^5*y2^2*z1^7 - 6*a0^2*a2^4*b1^5*y2^2*z1^7 - 
         10*a2^3*b1^6*y2^2*z1^7 + 8*a0*a2^3*b1^6*y2^2*z1^7 + 
         30*a2^2*b1^2*y2^3*z1^7 - 71*a0*a2^2*b1^2*y2^3*z1^7 + 
         57*a0^2*a2^2*b1^2*y2^3*z1^7 - 5*a0^3*a2^2*b1^2*y2^3*z1^7 - 
         90*a2^3*b1^2*y2^3*z1^7 + 213*a0*a2^3*b1^2*y2^3*z1^7 - 
         171*a0^2*a2^3*b1^2*y2^3*z1^7 + 15*a0^3*a2^3*b1^2*y2^3*z1^7 + 
         90*a2^4*b1^2*y2^3*z1^7 - 213*a0*a2^4*b1^2*y2^3*z1^7 + 
         171*a0^2*a2^4*b1^2*y2^3*z1^7 - 15*a0^3*a2^4*b1^2*y2^3*z1^7 - 
         30*a2^5*b1^2*y2^3*z1^7 + 71*a0*a2^5*b1^2*y2^3*z1^7 - 
         57*a0^2*a2^5*b1^2*y2^3*z1^7 + 5*a0^3*a2^5*b1^2*y2^3*z1^7 - 
         112*a2^2*b1^3*y2^3*z1^7 + 195*a0*a2^2*b1^3*y2^3*z1^7 - 
         54*a0^2*a2^2*b1^3*y2^3*z1^7 + 5*a0^3*a2^2*b1^3*y2^3*z1^7 + 
         216*a2^3*b1^3*y2^3*z1^7 - 369*a0*a2^3*b1^3*y2^3*z1^7 + 
         113*a0^2*a2^3*b1^3*y2^3*z1^7 - 15*a0^3*a2^3*b1^3*y2^3*z1^7 - 
         96*a2^4*b1^3*y2^3*z1^7 + 153*a0*a2^4*b1^3*y2^3*z1^7 - 
         64*a0^2*a2^4*b1^3*y2^3*z1^7 + 15*a0^3*a2^4*b1^3*y2^3*z1^7 - 
         8*a2^5*b1^3*y2^3*z1^7 + 21*a0*a2^5*b1^3*y2^3*z1^7 + 
         5*a0^2*a2^5*b1^3*y2^3*z1^7 - 5*a0^3*a2^5*b1^3*y2^3*z1^7 + 
         144*a2^2*b1^4*y2^3*z1^7 - 140*a0*a2^2*b1^4*y2^3*z1^7 + 
         14*a0^2*a2^2*b1^4*y2^3*z1^7 - 142*a2^3*b1^4*y2^3*z1^7 + 
         159*a0*a2^3*b1^4*y2^3*z1^7 - 32*a0^2*a2^3*b1^4*y2^3*z1^7 + 
         4*a0^3*a2^3*b1^4*y2^3*z1^7 - 2*a2^4*b1^4*y2^3*z1^7 - 
         19*a0*a2^4*b1^4*y2^3*z1^7 + 18*a0^2*a2^4*b1^4*y2^3*z1^7 - 
         4*a0^3*a2^4*b1^4*y2^3*z1^7 - 72*a2^2*b1^5*y2^3*z1^7 + 
         28*a0*a2^2*b1^5*y2^3*z1^7 - 9*a0^2*a2^2*b1^5*y2^3*z1^7 + 
         16*a2^3*b1^5*y2^3*z1^7 - 42*a0*a2^3*b1^5*y2^3*z1^7 + 
         12*a0^2*a2^3*b1^5*y2^3*z1^7 + 10*a2^2*b1^6*y2^3*z1^7 - 
         12*a0*a2^2*b1^6*y2^3*z1^7 + 9*a2*b1*y2^4*z1^7 - 
         14*a0*a2*b1*y2^4*z1^7 + 4*a0^2*a2*b1*y2^4*z1^7 - 
         36*a2^2*b1*y2^4*z1^7 + 56*a0*a2^2*b1*y2^4*z1^7 - 
         16*a0^2*a2^2*b1*y2^4*z1^7 + 54*a2^3*b1*y2^4*z1^7 - 
         84*a0*a2^3*b1*y2^4*z1^7 + 24*a0^2*a2^3*b1*y2^4*z1^7 - 
         36*a2^4*b1*y2^4*z1^7 + 56*a0*a2^4*b1*y2^4*z1^7 - 
         16*a0^2*a2^4*b1*y2^4*z1^7 + 9*a2^5*b1*y2^4*z1^7 - 
         14*a0*a2^5*b1*y2^4*z1^7 + 4*a0^2*a2^5*b1*y2^4*z1^7 - 
         56*a2*b1^2*y2^4*z1^7 + 109*a0*a2*b1^2*y2^4*z1^7 - 
         71*a0^2*a2*b1^2*y2^4*z1^7 + 2*a0^3*a2*b1^2*y2^4*z1^7 + 
         164*a2^2*b1^2*y2^4*z1^7 - 314*a0*a2^2*b1^2*y2^4*z1^7 + 
         193*a0^2*a2^2*b1^2*y2^4*z1^7 - 4*a0^3*a2^2*b1^2*y2^4*z1^7 - 
         156*a2^3*b1^2*y2^4*z1^7 + 288*a0*a2^3*b1^2*y2^4*z1^7 - 
         153*a0^2*a2^3*b1^2*y2^4*z1^7 + 44*a2^4*b1^2*y2^4*z1^7 - 
         70*a0*a2^4*b1^2*y2^4*z1^7 + 11*a0^2*a2^4*b1^2*y2^4*z1^7 + 
         4*a0^3*a2^4*b1^2*y2^4*z1^7 + 4*a2^5*b1^2*y2^4*z1^7 - 
         13*a0*a2^5*b1^2*y2^4*z1^7 + 20*a0^2*a2^5*b1^2*y2^4*z1^7 - 
         2*a0^3*a2^5*b1^2*y2^4*z1^7 + 119*a2*b1^3*y2^4*z1^7 - 
         191*a0*a2*b1^3*y2^4*z1^7 + 81*a0^2*a2*b1^3*y2^4*z1^7 - 
         4*a0^3*a2*b1^3*y2^4*z1^7 - 225*a2^2*b1^3*y2^4*z1^7 + 
         355*a0*a2^2*b1^3*y2^4*z1^7 - 161*a0^2*a2^2*b1^3*y2^4*z1^7 + 
         10*a0^3*a2^2*b1^3*y2^4*z1^7 + 93*a2^3*b1^3*y2^4*z1^7 - 
         137*a0*a2^3*b1^3*y2^4*z1^7 + 79*a0^2*a2^3*b1^3*y2^4*z1^7 - 
         8*a0^3*a2^3*b1^3*y2^4*z1^7 + 13*a2^4*b1^3*y2^4*z1^7 - 
         27*a0*a2^4*b1^3*y2^4*z1^7 + a0^2*a2^4*b1^3*y2^4*z1^7 + 
         2*a0^3*a2^4*b1^3*y2^4*z1^7 - 111*a2*b1^4*y2^4*z1^7 + 
         119*a0*a2*b1^4*y2^4*z1^7 - 21*a0^2*a2*b1^4*y2^4*z1^7 + 
         2*a0^3*a2*b1^4*y2^4*z1^7 + 102*a2^2*b1^4*y2^4*z1^7 - 
         140*a0*a2^2*b1^4*y2^4*z1^7 + 41*a0^2*a2^2*b1^4*y2^4*z1^7 - 
         6*a0^3*a2^2*b1^4*y2^4*z1^7 + 9*a2^3*b1^4*y2^4*z1^7 + 
         21*a0*a2^3*b1^4*y2^4*z1^7 - 20*a0^2*a2^3*b1^4*y2^4*z1^7 + 
         4*a0^3*a2^3*b1^4*y2^4*z1^7 + 44*a2*b1^5*y2^4*z1^7 - 
         31*a0*a2*b1^5*y2^4*z1^7 + 7*a0^2*a2*b1^5*y2^4*z1^7 - 
         5*a2^2*b1^5*y2^4*z1^7 + 43*a0*a2^2*b1^5*y2^4*z1^7 - 
         6*a0^2*a2^2*b1^5*y2^4*z1^7 - 5*a2*b1^6*y2^4*z1^7 + 
         8*a0*a2*b1^6*y2^4*z1^7 + y2^5*z1^7 - 3*a0*y2^5*z1^7 + 
         2*a0^2*y2^5*z1^7 - 5*a2*y2^5*z1^7 + 15*a0*a2*y2^5*z1^7 - 
         10*a0^2*a2*y2^5*z1^7 + 10*a2^2*y2^5*z1^7 - 30*a0*a2^2*y2^5*z1^7 + 
         20*a0^2*a2^2*y2^5*z1^7 - 10*a2^3*y2^5*z1^7 + 30*a0*a2^3*y2^5*z1^7 - 
         20*a0^2*a2^3*y2^5*z1^7 + 5*a2^4*y2^5*z1^7 - 15*a0*a2^4*y2^5*z1^7 + 
         10*a0^2*a2^4*y2^5*z1^7 - a2^5*y2^5*z1^7 + 3*a0*a2^5*y2^5*z1^7 - 
         2*a0^2*a2^5*y2^5*z1^7 - 10*b1*y2^5*z1^7 + 21*a0*b1*y2^5*z1^7 - 
         10*a0^2*b1*y2^5*z1^7 + 40*a2*b1*y2^5*z1^7 - 88*a0*a2*b1*y2^5*z1^7 + 
         44*a0^2*a2*b1*y2^5*z1^7 - 60*a2^2*b1*y2^5*z1^7 + 
         142*a0*a2^2*b1*y2^5*z1^7 - 76*a0^2*a2^2*b1*y2^5*z1^7 + 
         40*a2^3*b1*y2^5*z1^7 - 108*a0*a2^3*b1*y2^5*z1^7 + 
         64*a0^2*a2^3*b1*y2^5*z1^7 - 10*a2^4*b1*y2^5*z1^7 + 
         37*a0*a2^4*b1*y2^5*z1^7 - 26*a0^2*a2^4*b1*y2^5*z1^7 - 
         4*a0*a2^5*b1*y2^5*z1^7 + 4*a0^2*a2^5*b1*y2^5*z1^7 + 
         31*b1^2*y2^5*z1^7 - 51*a0*b1^2*y2^5*z1^7 + 25*a0^2*b1^2*y2^5*z1^7 - 
         88*a2*b1^2*y2^5*z1^7 + 148*a0*a2*b1^2*y2^5*z1^7 - 
         60*a0^2*a2*b1^2*y2^5*z1^7 + 78*a2^2*b1^2*y2^5*z1^7 - 
         138*a0*a2^2*b1^2*y2^5*z1^7 + 30*a0^2*a2^2*b1^2*y2^5*z1^7 - 
         16*a2^3*b1^2*y2^5*z1^7 + 36*a0*a2^3*b1^2*y2^5*z1^7 + 
         20*a0^2*a2^3*b1^2*y2^5*z1^7 - 5*a2^4*b1^2*y2^5*z1^7 + 
         5*a0*a2^4*b1^2*y2^5*z1^7 - 15*a0^2*a2^4*b1^2*y2^5*z1^7 - 
         44*b1^3*y2^5*z1^7 + 59*a0*b1^3*y2^5*z1^7 - 29*a0^2*b1^3*y2^5*z1^7 + 
         74*a2*b1^3*y2^5*z1^7 - 111*a0*a2*b1^3*y2^5*z1^7 + 
         48*a0^2*a2*b1^3*y2^5*z1^7 - 16*a2^2*b1^3*y2^5*z1^7 + 
         45*a0*a2^2*b1^3*y2^5*z1^7 - 9*a0^2*a2^2*b1^3*y2^5*z1^7 - 
         14*a2^3*b1^3*y2^5*z1^7 + 7*a0*a2^3*b1^3*y2^5*z1^7 - 
         10*a0^2*a2^3*b1^3*y2^5*z1^7 + 31*b1^4*y2^5*z1^7 - 
         36*a0*b1^4*y2^5*z1^7 + 13*a0^2*b1^4*y2^5*z1^7 - 
         19*a2*b1^4*y2^5*z1^7 + 55*a0*a2*b1^4*y2^5*z1^7 - 
         22*a0^2*a2*b1^4*y2^5*z1^7 - 12*a2^2*b1^4*y2^5*z1^7 - 
         19*a0*a2^2*b1^4*y2^5*z1^7 + 9*a0^2*a2^2*b1^4*y2^5*z1^7 - 
         10*b1^5*y2^5*z1^7 + 12*a0*b1^5*y2^5*z1^7 - a0^2*b1^5*y2^5*z1^7 - 
         2*a2*b1^5*y2^5*z1^7 - 19*a0*a2*b1^5*y2^5*z1^7 + b1^6*y2^5*z1^7 - 
         2*a0*b1^6*y2^5*z1^7 + b1*y2^6*z1^7 - a0^2*b1*y2^6*z1^7 - 
         4*a2*b1*y2^6*z1^7 + 4*a0^2*a2*b1*y2^6*z1^7 + 6*a2^2*b1*y2^6*z1^7 - 
         6*a0^2*a2^2*b1*y2^6*z1^7 - 4*a2^3*b1*y2^6*z1^7 + 
         4*a0^2*a2^3*b1*y2^6*z1^7 + a2^4*b1*y2^6*z1^7 - 
         a0^2*a2^4*b1*y2^6*z1^7 - 4*b1^2*y2^6*z1^7 - 2*a0*b1^2*y2^6*z1^7 + 
         12*a2*b1^2*y2^6*z1^7 + 6*a0*a2*b1^2*y2^6*z1^7 - 
         12*a2^2*b1^2*y2^6*z1^7 - 6*a0*a2^2*b1^2*y2^6*z1^7 + 
         4*a2^3*b1^2*y2^6*z1^7 + 2*a0*a2^3*b1^2*y2^6*z1^7 + 
         6*b1^3*y2^6*z1^7 + 6*a0*b1^3*y2^6*z1^7 + 3*a0^2*b1^3*y2^6*z1^7 - 
         12*a2*b1^3*y2^6*z1^7 - 12*a0*a2*b1^3*y2^6*z1^7 - 
         6*a0^2*a2*b1^3*y2^6*z1^7 + 6*a2^2*b1^3*y2^6*z1^7 + 
         6*a0*a2^2*b1^3*y2^6*z1^7 + 3*a0^2*a2^2*b1^3*y2^6*z1^7 - 
         4*b1^4*y2^6*z1^7 - 6*a0*b1^4*y2^6*z1^7 - 2*a0^2*b1^4*y2^6*z1^7 + 
         4*a2*b1^4*y2^6*z1^7 + 6*a0*a2*b1^4*y2^6*z1^7 + 2*a0^2*a2*b1^4*y2^6*
          z1^7 + b1^5*y2^6*z1^7 + 2*a0*b1^5*y2^6*z1^7 - 2*a2^4*b1^4*y2*z1^8 - 
         a0*a2^4*b1^4*y2*z1^8 + 2*a2^5*b1^4*y2*z1^8 + a0*a2^5*b1^4*y2*z1^8 + 
         a2^4*b1^5*y2*z1^8 + a0*a2^4*b1^5*y2*z1^8 - 5*a2^3*b1^3*y2^2*z1^8 + 
         8*a0*a2^3*b1^3*y2^2*z1^8 + a0^2*a2^3*b1^3*y2^2*z1^8 + 
         10*a2^4*b1^3*y2^2*z1^8 - 16*a0*a2^4*b1^3*y2^2*z1^8 - 
         2*a0^2*a2^4*b1^3*y2^2*z1^8 - 5*a2^5*b1^3*y2^2*z1^8 + 
         8*a0*a2^5*b1^3*y2^2*z1^8 + a0^2*a2^5*b1^3*y2^2*z1^8 + 
         9*a2^3*b1^4*y2^2*z1^8 - 3*a0*a2^3*b1^4*y2^2*z1^8 - 
         a0^2*a2^3*b1^4*y2^2*z1^8 - 9*a2^4*b1^4*y2^2*z1^8 + 
         3*a0*a2^4*b1^4*y2^2*z1^8 + a0^2*a2^4*b1^4*y2^2*z1^8 - 
         4*a2^3*b1^5*y2^2*z1^8 - 3*a0*a2^3*b1^5*y2^2*z1^8 - 
         4*a2^2*b1^2*y2^3*z1^8 + 9*a0*a2^2*b1^2*y2^3*z1^8 - 
         8*a0^2*a2^2*b1^2*y2^3*z1^8 + 12*a2^3*b1^2*y2^3*z1^8 - 
         27*a0*a2^3*b1^2*y2^3*z1^8 + 24*a0^2*a2^3*b1^2*y2^3*z1^8 - 
         12*a2^4*b1^2*y2^3*z1^8 + 27*a0*a2^4*b1^2*y2^3*z1^8 - 
         24*a0^2*a2^4*b1^2*y2^3*z1^8 + 4*a2^5*b1^2*y2^3*z1^8 - 
         9*a0*a2^5*b1^2*y2^3*z1^8 + 8*a0^2*a2^5*b1^2*y2^3*z1^8 + 
         14*a2^2*b1^3*y2^3*z1^8 - 22*a0*a2^2*b1^3*y2^3*z1^8 + 
         6*a0^2*a2^2*b1^3*y2^3*z1^8 - 28*a2^3*b1^3*y2^3*z1^8 + 
         44*a0*a2^3*b1^3*y2^3*z1^8 - 12*a0^2*a2^3*b1^3*y2^3*z1^8 + 
         14*a2^4*b1^3*y2^3*z1^8 - 22*a0*a2^4*b1^3*y2^3*z1^8 + 
         6*a0^2*a2^4*b1^3*y2^3*z1^8 - 16*a2^2*b1^4*y2^3*z1^8 + 
         10*a0*a2^2*b1^4*y2^3*z1^8 + a0^2*a2^2*b1^4*y2^3*z1^8 + 
         16*a2^3*b1^4*y2^3*z1^8 - 10*a0*a2^3*b1^4*y2^3*z1^8 - 
         a0^2*a2^3*b1^4*y2^3*z1^8 + 6*a2^2*b1^5*y2^3*z1^8 + 
         3*a0*a2^2*b1^5*y2^3*z1^8 - a2*b1*y2^4*z1^8 + a0^2*a2*b1*y2^4*z1^8 + 
         4*a2^2*b1*y2^4*z1^8 - 4*a0^2*a2^2*b1*y2^4*z1^8 - 
         6*a2^3*b1*y2^4*z1^8 + 6*a0^2*a2^3*b1*y2^4*z1^8 + 
         4*a2^4*b1*y2^4*z1^8 - 4*a0^2*a2^4*b1*y2^4*z1^8 - a2^5*b1*y2^4*z1^8 + 
         a0^2*a2^5*b1*y2^4*z1^8 + 7*a2*b1^2*y2^4*z1^8 - 
         9*a0*a2*b1^2*y2^4*z1^8 + 7*a0^2*a2*b1^2*y2^4*z1^8 - 
         21*a2^2*b1^2*y2^4*z1^8 + 27*a0*a2^2*b1^2*y2^4*z1^8 - 
         21*a0^2*a2^2*b1^2*y2^4*z1^8 + 21*a2^3*b1^2*y2^4*z1^8 - 
         27*a0*a2^3*b1^2*y2^4*z1^8 + 21*a0^2*a2^3*b1^2*y2^4*z1^8 - 
         7*a2^4*b1^2*y2^4*z1^8 + 9*a0*a2^4*b1^2*y2^4*z1^8 - 
         7*a0^2*a2^4*b1^2*y2^4*z1^8 - 15*a2*b1^3*y2^4*z1^8 + 
         17*a0*a2*b1^3*y2^4*z1^8 - 9*a0^2*a2*b1^3*y2^4*z1^8 + 
         30*a2^2*b1^3*y2^4*z1^8 - 34*a0*a2^2*b1^3*y2^4*z1^8 + 
         18*a0^2*a2^2*b1^3*y2^4*z1^8 - 15*a2^3*b1^3*y2^4*z1^8 + 
         17*a0*a2^3*b1^3*y2^4*z1^8 - 9*a0^2*a2^3*b1^3*y2^4*z1^8 + 
         13*a2*b1^4*y2^4*z1^8 - 7*a0*a2*b1^4*y2^4*z1^8 + 
         a0^2*a2*b1^4*y2^4*z1^8 - 13*a2^2*b1^4*y2^4*z1^8 + 
         7*a0*a2^2*b1^4*y2^4*z1^8 - a0^2*a2^2*b1^4*y2^4*z1^8 - 
         4*a2*b1^5*y2^4*z1^8 - a0*a2*b1^5*y2^4*z1^8 + b1*y2^5*z1^8 - 
         a0*b1*y2^5*z1^8 - 4*a2*b1*y2^5*z1^8 + 4*a0*a2*b1*y2^5*z1^8 + 
         6*a2^2*b1*y2^5*z1^8 - 6*a0*a2^2*b1*y2^5*z1^8 - 4*a2^3*b1*y2^5*z1^8 + 
         4*a0*a2^3*b1*y2^5*z1^8 + a2^4*b1*y2^5*z1^8 - a0*a2^4*b1*y2^5*z1^8 - 
         4*b1^2*y2^5*z1^8 + 3*a0*b1^2*y2^5*z1^8 - a0^2*b1^2*y2^5*z1^8 + 
         12*a2*b1^2*y2^5*z1^8 - 9*a0*a2*b1^2*y2^5*z1^8 + 
         3*a0^2*a2*b1^2*y2^5*z1^8 - 12*a2^2*b1^2*y2^5*z1^8 + 
         9*a0*a2^2*b1^2*y2^5*z1^8 - 3*a0^2*a2^2*b1^2*y2^5*z1^8 + 
         4*a2^3*b1^2*y2^5*z1^8 - 3*a0*a2^3*b1^2*y2^5*z1^8 + 
         a0^2*a2^3*b1^2*y2^5*z1^8 + 6*b1^3*y2^5*z1^8 - 3*a0*b1^3*y2^5*z1^8 + 
         2*a0^2*b1^3*y2^5*z1^8 - 12*a2*b1^3*y2^5*z1^8 + 
         6*a0*a2*b1^3*y2^5*z1^8 - 4*a0^2*a2*b1^3*y2^5*z1^8 + 
         6*a2^2*b1^3*y2^5*z1^8 - 3*a0*a2^2*b1^3*y2^5*z1^8 + 
         2*a0^2*a2^2*b1^3*y2^5*z1^8 - 4*b1^4*y2^5*z1^8 + a0*b1^4*y2^5*z1^8 - 
         a0^2*b1^4*y2^5*z1^8 + 4*a2*b1^4*y2^5*z1^8 - a0*a2*b1^4*y2^5*z1^8 + 
         a0^2*a2*b1^4*y2^5*z1^8 + b1^5*y2^5*z1^8))/(a2*(-1 + a2 + b1)*
        (-1 + z1)^2*(-1 + y2 + z1)^2*(-(a2*b1) + a2*b1*y2 + a2*b1*z1 + 
          y2*z1 - a2*y2*z1 - b1*y2*z1)^4*(-(a2*b1) + a0*b1*y2 + a2*b1*y2 - 
         a0*b1*y2^2 + a2*b1*z1 + y2*z1 - a0*y2*z1 - a2*y2*z1 + a0*a2*y2*z1 - 
         b1*y2*z1))), (a0*z1*(-1 + a0*y2 + z1)*(2*a0*a2^4*b1^4 - 
        2*a0*a2^3*b1^4*y2 - 2*a0^2*a2^3*b1^4*y2 - 8*a0*a2^4*b1^4*y2 + 
        2*a0^2*a2^2*b1^4*y2^2 + 8*a0*a2^3*b1^4*y2^2 + 8*a0^2*a2^3*b1^4*y2^2 + 
        12*a0*a2^4*b1^4*y2^2 - 8*a0^2*a2^2*b1^4*y2^3 - 12*a0*a2^3*b1^4*y2^3 - 
        12*a0^2*a2^3*b1^4*y2^3 - 8*a0*a2^4*b1^4*y2^3 + 
        12*a0^2*a2^2*b1^4*y2^4 + 8*a0*a2^3*b1^4*y2^4 + 
        8*a0^2*a2^3*b1^4*y2^4 + 2*a0*a2^4*b1^4*y2^4 - 8*a0^2*a2^2*b1^4*y2^5 - 
        2*a0*a2^3*b1^4*y2^5 - 2*a0^2*a2^3*b1^4*y2^5 + 2*a0^2*a2^2*b1^4*y2^6 - 
        10*a0*a2^4*b1^4*z1 - a2^3*b1^3*y2*z1 - 2*a0*a2^3*b1^3*y2*z1 + 
        2*a0^2*a2^3*b1^3*y2*z1 + a2^4*b1^3*y2*z1 + 2*a0*a2^4*b1^3*y2*z1 - 
        2*a0^2*a2^4*b1^3*y2*z1 - 2*a2^3*b1^4*y2*z1 + 12*a0*a2^3*b1^4*y2*z1 + 
        8*a0^2*a2^3*b1^4*y2*z1 + 2*a2^4*b1^4*y2*z1 + 34*a0*a2^4*b1^4*y2*z1 + 
        4*a2^2*b1^3*y2^2*z1 - a0*a2^2*b1^3*y2^2*z1 - 2*a0^2*a2^2*b1^3*y2^2*
         z1 - 2*a2^3*b1^3*y2^2*z1 + 9*a0*a2^3*b1^3*y2^2*z1 - 
        4*a0^2*a2^3*b1^3*y2^2*z1 - 2*a2^4*b1^3*y2^2*z1 - 
        8*a0*a2^4*b1^3*y2^2*z1 + 6*a0^2*a2^4*b1^3*y2^2*z1 + 
        4*a0*a2^2*b1^4*y2^2*z1 - 8*a0^2*a2^2*b1^4*y2^2*z1 + 
        6*a2^3*b1^4*y2^2*z1 - 46*a0*a2^3*b1^4*y2^2*z1 - 
        28*a0^2*a2^3*b1^4*y2^2*z1 - 6*a2^4*b1^4*y2^2*z1 - 
        42*a0*a2^4*b1^4*y2^2*z1 - 4*a0*a2*b1^3*y2^3*z1 + 
        4*a0^2*a2*b1^3*y2^3*z1 - 12*a2^2*b1^3*y2^3*z1 + 
        8*a0*a2^2*b1^3*y2^3*z1 + 12*a2^3*b1^3*y2^3*z1 - 
        16*a0*a2^3*b1^3*y2^3*z1 + 2*a0^2*a2^3*b1^3*y2^3*z1 + 
        12*a0*a2^4*b1^3*y2^3*z1 - 6*a0^2*a2^4*b1^3*y2^3*z1 - 
        4*a0^2*a2*b1^4*y2^3*z1 - 12*a0*a2^2*b1^4*y2^3*z1 + 
        32*a0^2*a2^2*b1^4*y2^3*z1 - 6*a2^3*b1^4*y2^3*z1 + 
        66*a0*a2^3*b1^4*y2^3*z1 + 36*a0^2*a2^3*b1^4*y2^3*z1 + 
        6*a2^4*b1^4*y2^3*z1 + 22*a0*a2^4*b1^4*y2^3*z1 + 
        12*a0*a2*b1^3*y2^4*z1 - 12*a0^2*a2*b1^3*y2^4*z1 + 
        12*a2^2*b1^3*y2^4*z1 - 18*a0*a2^2*b1^3*y2^4*z1 + 
        12*a0^2*a2^2*b1^3*y2^4*z1 - 14*a2^3*b1^3*y2^4*z1 + 
        14*a0*a2^3*b1^3*y2^4*z1 - 2*a0^2*a2^3*b1^3*y2^4*z1 + 
        2*a2^4*b1^3*y2^4*z1 - 8*a0*a2^4*b1^3*y2^4*z1 + 2*a0^2*a2^4*b1^3*y2^4*
         z1 + 12*a0^2*a2*b1^4*y2^4*z1 + 12*a0*a2^2*b1^4*y2^4*z1 - 
        48*a0^2*a2^2*b1^4*y2^4*z1 + 2*a2^3*b1^4*y2^4*z1 - 
        42*a0*a2^3*b1^4*y2^4*z1 - 20*a0^2*a2^3*b1^4*y2^4*z1 - 
        2*a2^4*b1^4*y2^4*z1 - 4*a0*a2^4*b1^4*y2^4*z1 - 
        12*a0*a2*b1^3*y2^5*z1 + 12*a0^2*a2*b1^3*y2^5*z1 - 
        4*a2^2*b1^3*y2^5*z1 + 16*a0*a2^2*b1^3*y2^5*z1 - 
        16*a0^2*a2^2*b1^3*y2^5*z1 + 5*a2^3*b1^3*y2^5*z1 - 
        6*a0*a2^3*b1^3*y2^5*z1 + 4*a0^2*a2^3*b1^3*y2^5*z1 - 
        a2^4*b1^3*y2^5*z1 + 2*a0*a2^4*b1^3*y2^5*z1 - 12*a0^2*a2*b1^4*y2^5*
         z1 - 4*a0*a2^2*b1^4*y2^5*z1 + 32*a0^2*a2^2*b1^4*y2^5*z1 + 
        10*a0*a2^3*b1^4*y2^5*z1 + 4*a0^2*a2^3*b1^4*y2^5*z1 + 
        4*a0*a2*b1^3*y2^6*z1 - 4*a0^2*a2*b1^3*y2^6*z1 - 
        5*a0*a2^2*b1^3*y2^6*z1 + 6*a0^2*a2^2*b1^3*y2^6*z1 + 
        a0*a2^3*b1^3*y2^6*z1 - 2*a0^2*a2^3*b1^3*y2^6*z1 + 
        4*a0^2*a2*b1^4*y2^6*z1 - 8*a0^2*a2^2*b1^4*y2^6*z1 + 
        20*a0*a2^4*b1^4*z1^2 + 7*a2^3*b1^3*y2*z1^2 + 8*a0*a2^3*b1^3*y2*z1^2 - 
        8*a0^2*a2^3*b1^3*y2*z1^2 - 7*a2^4*b1^3*y2*z1^2 - 
        8*a0*a2^4*b1^3*y2*z1^2 + 8*a0^2*a2^4*b1^3*y2*z1^2 + 
        8*a2^3*b1^4*y2*z1^2 - 28*a0*a2^3*b1^4*y2*z1^2 - 
        12*a0^2*a2^3*b1^4*y2*z1^2 - 8*a2^4*b1^4*y2*z1^2 - 
        56*a0*a2^4*b1^4*y2*z1^2 - 4*a2^2*b1^2*y2^2*z1^2 + 
        4*a0*a2^2*b1^2*y2^2*z1^2 + 8*a2^3*b1^2*y2^2*z1^2 - 
        8*a0*a2^3*b1^2*y2^2*z1^2 - 4*a2^4*b1^2*y2^2*z1^2 + 
        4*a0*a2^4*b1^2*y2^2*z1^2 - 11*a2^2*b1^3*y2^2*z1^2 - 
        11*a0*a2^2*b1^3*y2^2*z1^2 + 8*a0^2*a2^2*b1^3*y2^2*z1^2 - 
        8*a2^3*b1^3*y2^2*z1^2 - 9*a0*a2^3*b1^3*y2^2*z1^2 + 
        12*a0^2*a2^3*b1^3*y2^2*z1^2 + 19*a2^4*b1^3*y2^2*z1^2 + 
        20*a0*a2^4*b1^3*y2^2*z1^2 - 20*a0^2*a2^4*b1^3*y2^2*z1^2 - 
        5*a2^2*b1^4*y2^2*z1^2 - 8*a0*a2^2*b1^4*y2^2*z1^2 + 
        12*a0^2*a2^2*b1^4*y2^2*z1^2 - 13*a2^3*b1^4*y2^2*z1^2 + 
        92*a0*a2^3*b1^4*y2^2*z1^2 + 36*a0^2*a2^3*b1^4*y2^2*z1^2 + 
        18*a2^4*b1^4*y2^2*z1^2 + 54*a0*a2^4*b1^4*y2^2*z1^2 - 
        3*a2*b1^2*y2^3*z1^2 + 15*a0*a2*b1^2*y2^3*z1^2 - 
        10*a0^2*a2*b1^2*y2^3*z1^2 + 16*a2^2*b1^2*y2^3*z1^2 - 
        44*a0*a2^2*b1^2*y2^3*z1^2 + 22*a0^2*a2^2*b1^2*y2^3*z1^2 - 
        23*a2^3*b1^2*y2^3*z1^2 + 43*a0*a2^3*b1^2*y2^3*z1^2 - 
        14*a0^2*a2^3*b1^2*y2^3*z1^2 + 10*a2^4*b1^2*y2^3*z1^2 - 
        14*a0*a2^4*b1^2*y2^3*z1^2 + 2*a0^2*a2^4*b1^2*y2^3*z1^2 + 
        3*a2*b1^3*y2^3*z1^2 - 2*a0*a2*b1^3*y2^3*z1^2 + 4*a0^2*a2*b1^3*y2^3*
         z1^2 + 25*a2^2*b1^3*y2^3*z1^2 + 38*a0*a2^2*b1^3*y2^3*z1^2 - 
        28*a0^2*a2^2*b1^3*y2^3*z1^2 - 12*a2^3*b1^3*y2^3*z1^2 - 
        19*a0*a2^3*b1^3*y2^3*z1^2 + 8*a0^2*a2^3*b1^3*y2^3*z1^2 - 
        16*a2^4*b1^3*y2^3*z1^2 - 17*a0*a2^4*b1^3*y2^3*z1^2 + 
        16*a0^2*a2^4*b1^3*y2^3*z1^2 + 7*a0*a2*b1^4*y2^3*z1^2 + 
        6*a0^2*a2*b1^4*y2^3*z1^2 + 10*a2^2*b1^4*y2^3*z1^2 + 
        10*a0*a2^2*b1^4*y2^3*z1^2 - 42*a0^2*a2^2*b1^4*y2^3*z1^2 + 
        2*a2^3*b1^4*y2^3*z1^2 - 107*a0*a2^3*b1^4*y2^3*z1^2 - 
        38*a0^2*a2^3*b1^4*y2^3*z1^2 - 12*a2^4*b1^4*y2^3*z1^2 - 
        20*a0*a2^4*b1^4*y2^3*z1^2 - 2*a0*b1^2*y2^4*z1^2 + 
        6*a2*b1^2*y2^4*z1^2 - 27*a0*a2*b1^2*y2^4*z1^2 + 
        23*a0^2*a2*b1^2*y2^4*z1^2 - 20*a2^2*b1^2*y2^4*z1^2 + 
        76*a0*a2^2*b1^2*y2^4*z1^2 - 50*a0^2*a2^2*b1^2*y2^4*z1^2 + 
        22*a2^3*b1^2*y2^4*z1^2 - 63*a0*a2^3*b1^2*y2^4*z1^2 + 
        31*a0^2*a2^3*b1^2*y2^4*z1^2 - 8*a2^4*b1^2*y2^4*z1^2 + 
        16*a0*a2^4*b1^2*y2^4*z1^2 - 4*a0^2*a2^4*b1^2*y2^4*z1^2 + 
        2*a0*b1^3*y2^4*z1^2 - 6*a2*b1^3*y2^4*z1^2 - 5*a0*a2*b1^3*y2^4*z1^2 - 
        8*a0^2*a2*b1^3*y2^4*z1^2 - 17*a2^2*b1^3*y2^4*z1^2 - 
        35*a0*a2^2*b1^3*y2^4*z1^2 + 31*a0^2*a2^2*b1^3*y2^4*z1^2 + 
        20*a2^3*b1^3*y2^4*z1^2 + 32*a0*a2^3*b1^3*y2^4*z1^2 - 
        19*a0^2*a2^3*b1^3*y2^4*z1^2 + 3*a2^4*b1^3*y2^4*z1^2 + 
        6*a0*a2^4*b1^3*y2^4*z1^2 - 4*a0^2*a2^4*b1^3*y2^4*z1^2 - 
        14*a0*a2*b1^4*y2^4*z1^2 - 15*a0^2*a2*b1^4*y2^4*z1^2 - 
        5*a2^2*b1^4*y2^4*z1^2 + 4*a0*a2^2*b1^4*y2^4*z1^2 + 
        53*a0^2*a2^2*b1^4*y2^4*z1^2 + 3*a2^3*b1^4*y2^4*z1^2 + 
        50*a0*a2^3*b1^4*y2^4*z1^2 + 16*a0^2*a2^3*b1^4*y2^4*z1^2 + 
        2*a2^4*b1^4*y2^4*z1^2 + 2*a0*a2^4*b1^4*y2^4*z1^2 + 
        4*a0*b1^2*y2^5*z1^2 - 3*a2*b1^2*y2^5*z1^2 + 9*a0*a2*b1^2*y2^5*z1^2 - 
        16*a0^2*a2*b1^2*y2^5*z1^2 + 8*a2^2*b1^2*y2^5*z1^2 - 
        36*a0*a2^2*b1^2*y2^5*z1^2 + 34*a0^2*a2^2*b1^2*y2^5*z1^2 - 
        7*a2^3*b1^2*y2^5*z1^2 + 29*a0*a2^3*b1^2*y2^5*z1^2 - 
        20*a0^2*a2^3*b1^2*y2^5*z1^2 + 2*a2^4*b1^2*y2^5*z1^2 - 
        6*a0*a2^4*b1^2*y2^5*z1^2 + 2*a0^2*a2^4*b1^2*y2^5*z1^2 - 
        4*a0*b1^3*y2^5*z1^2 + 3*a2*b1^3*y2^5*z1^2 + 16*a0*a2*b1^3*y2^5*z1^2 + 
        4*a0^2*a2*b1^3*y2^5*z1^2 + 3*a2^2*b1^3*y2^5*z1^2 - 
        10*a0^2*a2^2*b1^3*y2^5*z1^2 - 7*a2^3*b1^3*y2^5*z1^2 - 
        11*a0*a2^3*b1^3*y2^5*z1^2 + 6*a0^2*a2^3*b1^3*y2^5*z1^2 + 
        a2^4*b1^3*y2^5*z1^2 - a0*a2^4*b1^3*y2^5*z1^2 + 
        7*a0*a2*b1^4*y2^5*z1^2 + 12*a0^2*a2*b1^4*y2^5*z1^2 - 
        6*a0*a2^2*b1^4*y2^5*z1^2 - 28*a0^2*a2^2*b1^4*y2^5*z1^2 - 
        7*a0*a2^3*b1^4*y2^5*z1^2 - 2*a0^2*a2^3*b1^4*y2^5*z1^2 - 
        2*a0*b1^2*y2^6*z1^2 + 3*a0*a2*b1^2*y2^6*z1^2 + 3*a0^2*a2*b1^2*y2^6*
         z1^2 - 6*a0^2*a2^2*b1^2*y2^6*z1^2 - a0*a2^3*b1^2*y2^6*z1^2 + 
        3*a0^2*a2^3*b1^2*y2^6*z1^2 + 2*a0*b1^3*y2^6*z1^2 - 
        9*a0*a2*b1^3*y2^6*z1^2 + 8*a0*a2^2*b1^3*y2^6*z1^2 - 
        a0^2*a2^2*b1^3*y2^6*z1^2 - a0*a2^3*b1^3*y2^6*z1^2 + 
        a0^2*a2^3*b1^3*y2^6*z1^2 - 3*a0^2*a2*b1^4*y2^6*z1^2 + 
        5*a0^2*a2^2*b1^4*y2^6*z1^2 - 20*a0*a2^4*b1^4*z1^3 - 
        18*a2^3*b1^3*y2*z1^3 - 12*a0*a2^3*b1^3*y2*z1^3 + 
        12*a0^2*a2^3*b1^3*y2*z1^3 + 18*a2^4*b1^3*y2*z1^3 + 
        12*a0*a2^4*b1^3*y2*z1^3 - 12*a0^2*a2^4*b1^3*y2*z1^3 - 
        12*a2^3*b1^4*y2*z1^3 + 32*a0*a2^3*b1^4*y2*z1^3 + 
        8*a0^2*a2^3*b1^4*y2*z1^3 + 12*a2^4*b1^4*y2*z1^3 + 
        44*a0*a2^4*b1^4*y2*z1^3 + 11*a2^2*b1^2*y2^2*z1^3 - 
        8*a0*a2^2*b1^2*y2^2*z1^3 - 22*a2^3*b1^2*y2^2*z1^3 + 
        16*a0*a2^3*b1^2*y2^2*z1^3 + 11*a2^4*b1^2*y2^2*z1^3 - 
        8*a0*a2^4*b1^2*y2^2*z1^3 + 14*a2^2*b1^3*y2^2*z1^3 + 
        38*a0*a2^2*b1^3*y2^2*z1^3 - 12*a0^2*a2^2*b1^3*y2^2*z1^3 + 
        31*a2^3*b1^3*y2^2*z1^3 - 26*a0*a2^3*b1^3*y2^2*z1^3 - 
        12*a0^2*a2^3*b1^3*y2^2*z1^3 - 45*a2^4*b1^3*y2^2*z1^3 - 
        12*a0*a2^4*b1^3*y2^2*z1^3 + 24*a0^2*a2^4*b1^3*y2^2*z1^3 + 
        15*a2^2*b1^4*y2^2*z1^3 - 8*a0^2*a2^2*b1^4*y2^2*z1^3 + 
        3*a2^3*b1^4*y2^2*z1^3 - 80*a0*a2^3*b1^4*y2^2*z1^3 - 
        20*a0^2*a2^3*b1^4*y2^2*z1^3 - 18*a2^4*b1^4*y2^2*z1^3 - 
        30*a0*a2^4*b1^4*y2^2*z1^3 + 6*a2*b1*y2^3*z1^3 - 
        13*a0*a2*b1*y2^3*z1^3 + 6*a0^2*a2*b1*y2^3*z1^3 - 
        18*a2^2*b1*y2^3*z1^3 + 39*a0*a2^2*b1*y2^3*z1^3 - 
        18*a0^2*a2^2*b1*y2^3*z1^3 + 18*a2^3*b1*y2^3*z1^3 - 
        39*a0*a2^3*b1*y2^3*z1^3 + 18*a0^2*a2^3*b1*y2^3*z1^3 - 
        6*a2^4*b1*y2^3*z1^3 + 13*a0*a2^4*b1*y2^3*z1^3 - 
        6*a0^2*a2^4*b1*y2^3*z1^3 - 4*a2*b1^2*y2^3*z1^3 - 
        16*a0*a2*b1^2*y2^3*z1^3 + 12*a0^2*a2*b1^2*y2^3*z1^3 - 
        8*a2^2*b1^2*y2^3*z1^3 + 46*a0*a2^2*b1^2*y2^3*z1^3 - 
        24*a0^2*a2^2*b1^2*y2^3*z1^3 + 28*a2^3*b1^2*y2^3*z1^3 - 
        44*a0*a2^3*b1^2*y2^3*z1^3 + 12*a0^2*a2^3*b1^2*y2^3*z1^3 - 
        16*a2^4*b1^2*y2^3*z1^3 + 14*a0*a2^4*b1^2*y2^3*z1^3 + 
        2*a2*b1^3*y2^3*z1^3 - a0*a2*b1^3*y2^3*z1^3 - 18*a0^2*a2*b1^3*y2^3*
         z1^3 - 42*a2^2*b1^3*y2^3*z1^3 - 75*a0*a2^2*b1^3*y2^3*z1^3 + 
        54*a0^2*a2^2*b1^3*y2^3*z1^3 + 8*a2^3*b1^3*y2^3*z1^3 + 
        78*a0*a2^3*b1^3*y2^3*z1^3 - 22*a0^2*a2^3*b1^3*y2^3*z1^3 + 
        32*a2^4*b1^3*y2^3*z1^3 - 2*a0*a2^4*b1^3*y2^3*z1^3 - 
        14*a0^2*a2^4*b1^3*y2^3*z1^3 - 4*a2*b1^4*y2^3*z1^3 - 
        10*a0*a2*b1^4*y2^3*z1^3 - 16*a2^2*b1^4*y2^3*z1^3 + 
        14*a0*a2^2*b1^4*y2^3*z1^3 + 20*a0^2*a2^2*b1^4*y2^3*z1^3 + 
        14*a2^3*b1^4*y2^3*z1^3 + 64*a0*a2^3*b1^4*y2^3*z1^3 + 
        16*a0^2*a2^3*b1^4*y2^3*z1^3 + 6*a2^4*b1^4*y2^3*z1^3 + 
        6*a0*a2^4*b1^4*y2^3*z1^3 - b1*y2^4*z1^3 + 2*a0^2*b1*y2^4*z1^3 - 
        4*a2*b1*y2^4*z1^3 + 18*a0*a2*b1*y2^4*z1^3 - 15*a0^2*a2*b1*y2^4*z1^3 + 
        18*a2^2*b1*y2^4*z1^3 - 54*a0*a2^2*b1*y2^4*z1^3 + 
        33*a0^2*a2^2*b1*y2^4*z1^3 - 20*a2^3*b1*y2^4*z1^3 + 
        54*a0*a2^3*b1*y2^4*z1^3 - 29*a0^2*a2^3*b1*y2^4*z1^3 + 
        7*a2^4*b1*y2^4*z1^3 - 18*a0*a2^4*b1*y2^4*z1^3 + 
        9*a0^2*a2^4*b1*y2^4*z1^3 + 2*b1^2*y2^4*z1^3 + 9*a0*b1^2*y2^4*z1^3 - 
        6*a0^2*b1^2*y2^4*z1^3 - 4*a2*b1^2*y2^4*z1^3 + 11*a0*a2*b1^2*y2^4*
         z1^3 - 9*a0^2*a2*b1^2*y2^4*z1^3 + 9*a2^2*b1^2*y2^4*z1^3 - 
        58*a0*a2^2*b1^2*y2^4*z1^3 + 37*a0^2*a2^2*b1^2*y2^4*z1^3 - 
        14*a2^3*b1^2*y2^4*z1^3 + 47*a0*a2^3*b1^2*y2^4*z1^3 - 
        23*a0^2*a2^3*b1^2*y2^4*z1^3 + 7*a2^4*b1^2*y2^4*z1^3 - 
        9*a0*a2^4*b1^2*y2^4*z1^3 + a0^2*a2^4*b1^2*y2^4*z1^3 - 
        b1^3*y2^4*z1^3 - 10*a0*b1^3*y2^4*z1^3 + 6*a0^2*b1^3*y2^4*z1^3 + 
        4*a2*b1^3*y2^4*z1^3 + 21*a0*a2*b1^3*y2^4*z1^3 + 
        21*a0^2*a2*b1^3*y2^4*z1^3 + 25*a2^2*b1^3*y2^4*z1^3 + 
        37*a0*a2^2*b1^3*y2^4*z1^3 - 59*a0^2*a2^2*b1^3*y2^4*z1^3 - 
        23*a2^3*b1^3*y2^4*z1^3 - 50*a0*a2^3*b1^3*y2^4*z1^3 + 
        30*a0^2*a2^3*b1^3*y2^4*z1^3 - 5*a2^4*b1^3*y2^4*z1^3 + 
        2*a0*a2^4*b1^3*y2^4*z1^3 + 2*a0^2*a2^4*b1^3*y2^4*z1^3 + 
        a0*b1^4*y2^4*z1^3 - 2*a0^2*b1^4*y2^4*z1^3 + 4*a2*b1^4*y2^4*z1^3 + 
        14*a0*a2*b1^4*y2^4*z1^3 + 3*a0^2*a2*b1^4*y2^4*z1^3 + 
        a2^2*b1^4*y2^4*z1^3 - 21*a0*a2^2*b1^4*y2^4*z1^3 - 
        17*a0^2*a2^2*b1^4*y2^4*z1^3 - 5*a2^3*b1^4*y2^4*z1^3 - 
        16*a0*a2^3*b1^4*y2^4*z1^3 - 4*a0^2*a2^3*b1^4*y2^4*z1^3 + 
        b1*y2^5*z1^3 - 3*a0^2*b1*y2^5*z1^3 - 2*a2*b1*y2^5*z1^3 - 
        5*a0*a2*b1*y2^5*z1^3 + 12*a0^2*a2*b1*y2^5*z1^3 + 
        15*a0*a2^2*b1*y2^5*z1^3 - 18*a0^2*a2^2*b1*y2^5*z1^3 + 
        2*a2^3*b1*y2^5*z1^3 - 15*a0*a2^3*b1*y2^5*z1^3 + 
        12*a0^2*a2^3*b1*y2^5*z1^3 - a2^4*b1*y2^5*z1^3 + 
        5*a0*a2^4*b1*y2^5*z1^3 - 3*a0^2*a2^4*b1*y2^5*z1^3 - 
        2*b1^2*y2^5*z1^3 - 13*a0*b1^2*y2^5*z1^3 + 9*a0^2*b1^2*y2^5*z1^3 + 
        8*a2*b1^2*y2^5*z1^3 + 12*a0*a2*b1^2*y2^5*z1^3 - 
        8*a0^2*a2*b1^2*y2^5*z1^3 - 12*a2^2*b1^2*y2^5*z1^3 + 
        18*a0*a2^2*b1^2*y2^5*z1^3 - 12*a0^2*a2^2*b1^2*y2^5*z1^3 + 
        8*a2^3*b1^2*y2^5*z1^3 - 20*a0*a2^3*b1^2*y2^5*z1^3 + 
        12*a0^2*a2^3*b1^2*y2^5*z1^3 - 2*a2^4*b1^2*y2^5*z1^3 + 
        3*a0*a2^4*b1^2*y2^5*z1^3 - a0^2*a2^4*b1^2*y2^5*z1^3 + 
        b1^3*y2^5*z1^3 + 14*a0*b1^3*y2^5*z1^3 - 9*a0^2*b1^3*y2^5*z1^3 - 
        6*a2*b1^3*y2^5*z1^3 - 27*a0*a2*b1^3*y2^5*z1^3 + 
        3*a2^2*b1^3*y2^5*z1^3 + 3*a0*a2^2*b1^3*y2^5*z1^3 + 
        17*a0^2*a2^2*b1^3*y2^5*z1^3 + 2*a2^3*b1^3*y2^5*z1^3 + 
        10*a0*a2^3*b1^3*y2^5*z1^3 - 8*a0^2*a2^3*b1^3*y2^5*z1^3 - 
        a0*b1^4*y2^5*z1^3 + 3*a0^2*b1^4*y2^5*z1^3 - 4*a0*a2*b1^4*y2^5*z1^3 - 
        4*a0^2*a2*b1^4*y2^5*z1^3 + 7*a0*a2^2*b1^4*y2^5*z1^3 + 
        5*a0^2*a2^2*b1^4*y2^5*z1^3 + a0^2*b1*y2^6*z1^3 - 
        3*a0^2*a2*b1*y2^6*z1^3 + 3*a0^2*a2^2*b1*y2^6*z1^3 - 
        a0^2*a2^3*b1*y2^6*z1^3 + 4*a0*b1^2*y2^6*z1^3 - 
        3*a0^2*b1^2*y2^6*z1^3 - 7*a0*a2*b1^2*y2^6*z1^3 + 
        5*a0^2*a2*b1^2*y2^6*z1^3 + 2*a0*a2^2*b1^2*y2^6*z1^3 - 
        a0^2*a2^2*b1^2*y2^6*z1^3 + a0*a2^3*b1^2*y2^6*z1^3 - 
        a0^2*a2^3*b1^2*y2^6*z1^3 - 4*a0*b1^3*y2^6*z1^3 + 
        3*a0^2*b1^3*y2^6*z1^3 + 7*a0*a2*b1^3*y2^6*z1^3 - 
        3*a0^2*a2*b1^3*y2^6*z1^3 - 3*a0*a2^2*b1^3*y2^6*z1^3 - 
        a0^2*b1^4*y2^6*z1^3 + a0^2*a2*b1^4*y2^6*z1^3 + 10*a0*a2^4*b1^4*z1^4 + 
        22*a2^3*b1^3*y2*z1^4 + 8*a0*a2^3*b1^3*y2*z1^4 - 
        8*a0^2*a2^3*b1^3*y2*z1^4 - 22*a2^4*b1^3*y2*z1^4 - 
        8*a0*a2^4*b1^3*y2*z1^4 + 8*a0^2*a2^4*b1^3*y2*z1^4 + 
        8*a2^3*b1^4*y2*z1^4 - 18*a0*a2^3*b1^4*y2*z1^4 - 
        2*a0^2*a2^3*b1^4*y2*z1^4 - 8*a2^4*b1^4*y2*z1^4 - 
        16*a0*a2^4*b1^4*y2*z1^4 - 9*a2^2*b1^2*y2^2*z1^4 + 
        18*a2^3*b1^2*y2^2*z1^4 - 9*a2^4*b1^2*y2^2*z1^4 - 
        16*a2^2*b1^3*y2^2*z1^4 - 38*a0*a2^2*b1^3*y2^2*z1^4 + 
        8*a0^2*a2^2*b1^3*y2^2*z1^4 - 25*a2^3*b1^3*y2^2*z1^4 + 
        42*a0*a2^3*b1^3*y2^2*z1^4 + 4*a0^2*a2^3*b1^3*y2^2*z1^4 + 
        41*a2^4*b1^3*y2^2*z1^4 - 4*a0*a2^4*b1^3*y2^2*z1^4 - 
        12*a0^2*a2^4*b1^3*y2^2*z1^4 - 15*a2^2*b1^4*y2^2*z1^4 + 
        8*a0*a2^2*b1^4*y2^2*z1^4 + 2*a0^2*a2^2*b1^4*y2^2*z1^4 + 
        9*a2^3*b1^4*y2^2*z1^4 + 28*a0*a2^3*b1^4*y2^2*z1^4 + 
        4*a0^2*a2^3*b1^4*y2^2*z1^4 + 6*a2^4*b1^4*y2^2*z1^4 + 
        6*a0*a2^4*b1^4*y2^2*z1^4 - 14*a2*b1*y2^3*z1^4 + 
        28*a0*a2*b1*y2^3*z1^4 - 12*a0^2*a2*b1*y2^3*z1^4 + 
        42*a2^2*b1*y2^3*z1^4 - 84*a0*a2^2*b1*y2^3*z1^4 + 
        36*a0^2*a2^2*b1*y2^3*z1^4 - 42*a2^3*b1*y2^3*z1^4 + 
        84*a0*a2^3*b1*y2^3*z1^4 - 36*a0^2*a2^3*b1*y2^3*z1^4 + 
        14*a2^4*b1*y2^3*z1^4 - 28*a0*a2^4*b1*y2^3*z1^4 + 
        12*a0^2*a2^4*b1*y2^3*z1^4 + 18*a2*b1^2*y2^3*z1^4 - 
        9*a0*a2*b1^2*y2^3*z1^4 + 6*a0^2*a2*b1^2*y2^3*z1^4 - 
        34*a2^2*b1^2*y2^3*z1^4 + 32*a0*a2^2*b1^2*y2^3*z1^4 - 
        18*a0^2*a2^2*b1^2*y2^3*z1^4 + 14*a2^3*b1^2*y2^3*z1^4 - 
        37*a0*a2^3*b1^2*y2^3*z1^4 + 18*a0^2*a2^3*b1^2*y2^3*z1^4 + 
        2*a2^4*b1^2*y2^3*z1^4 + 14*a0*a2^4*b1^2*y2^3*z1^4 - 
        6*a0^2*a2^4*b1^2*y2^3*z1^4 - 12*a2*b1^3*y2^3*z1^4 + 
        22*a0*a2*b1^3*y2^3*z1^4 + 8*a0^2*a2*b1^3*y2^3*z1^4 + 
        56*a2^2*b1^3*y2^3*z1^4 + 6*a0*a2^2*b1^3*y2^3*z1^4 - 
        24*a0^2*a2^2*b1^3*y2^3*z1^4 - 28*a2^3*b1^3*y2^3*z1^4 - 
        35*a0*a2^3*b1^3*y2^3*z1^4 + 12*a0^2*a2^3*b1^3*y2^3*z1^4 - 
        16*a2^4*b1^3*y2^3*z1^4 + 7*a0*a2^4*b1^3*y2^3*z1^4 + 
        4*a0^2*a2^4*b1^3*y2^3*z1^4 + 8*a2*b1^4*y2^3*z1^4 - 
        a0*a2*b1^4*y2^3*z1^4 - 2*a0^2*a2*b1^4*y2^3*z1^4 + 
        2*a2^2*b1^4*y2^3*z1^4 - 10*a0*a2^2*b1^4*y2^3*z1^4 - 
        2*a0^2*a2^2*b1^4*y2^3*z1^4 - 10*a2^3*b1^4*y2^3*z1^4 - 
        11*a0*a2^3*b1^4*y2^3*z1^4 - 2*a0^2*a2^3*b1^4*y2^3*z1^4 - y2^4*z1^4 + 
        3*a0*y2^4*z1^4 - 2*a0^2*y2^4*z1^4 + 4*a2*y2^4*z1^4 - 
        12*a0*a2*y2^4*z1^4 + 8*a0^2*a2*y2^4*z1^4 - 6*a2^2*y2^4*z1^4 + 
        18*a0*a2^2*y2^4*z1^4 - 12*a0^2*a2^2*y2^4*z1^4 + 4*a2^3*y2^4*z1^4 - 
        12*a0*a2^3*y2^4*z1^4 + 8*a0^2*a2^3*y2^4*z1^4 - a2^4*y2^4*z1^4 + 
        3*a0*a2^4*y2^4*z1^4 - 2*a0^2*a2^4*y2^4*z1^4 + 7*b1*y2^4*z1^4 - 
        13*a0*b1*y2^4*z1^4 + 4*a0^2*b1*y2^4*z1^4 - 12*a2*b1*y2^4*z1^4 + 
        19*a0*a2*b1*y2^4*z1^4 - 3*a0^2*a2*b1*y2^4*z1^4 - 
        6*a2^2*b1*y2^4*z1^4 + 21*a0*a2^2*b1*y2^4*z1^4 - 
        15*a0^2*a2^2*b1*y2^4*z1^4 + 20*a2^3*b1*y2^4*z1^4 - 
        47*a0*a2^3*b1*y2^4*z1^4 + 23*a0^2*a2^3*b1*y2^4*z1^4 - 
        9*a2^4*b1*y2^4*z1^4 + 20*a0*a2^4*b1*y2^4*z1^4 - 
        9*a0^2*a2^4*b1*y2^4*z1^4 - 12*b1^2*y2^4*z1^4 + 6*a0*b1^2*y2^4*z1^4 + 
        21*a2*b1^2*y2^4*z1^4 - 25*a0*a2*b1^2*y2^4*z1^4 - 
        5*a2^2*b1^2*y2^4*z1^4 + 25*a0*a2^2*b1^2*y2^4*z1^4 + 
        3*a0^2*a2^2*b1^2*y2^4*z1^4 - 5*a2^3*b1^2*y2^4*z1^4 + 
        a0*a2^3*b1^2*y2^4*z1^4 - 6*a0^2*a2^3*b1^2*y2^4*z1^4 + 
        a2^4*b1^2*y2^4*z1^4 - 7*a0*a2^4*b1^2*y2^4*z1^4 + 
        3*a0^2*a2^4*b1^2*y2^4*z1^4 + 7*b1^3*y2^4*z1^4 + 3*a0*b1^3*y2^4*z1^4 - 
        4*a0^2*b1^3*y2^4*z1^4 - 10*a2*b1^3*y2^4*z1^4 - 
        16*a0*a2*b1^3*y2^4*z1^4 - 5*a0^2*a2*b1^3*y2^4*z1^4 - 
        14*a2^2*b1^3*y2^4*z1^4 + 9*a0*a2^2*b1^3*y2^4*z1^4 + 
        18*a0^2*a2^2*b1^3*y2^4*z1^4 + 17*a2^3*b1^3*y2^4*z1^4 + 
        4*a0*a2^3*b1^3*y2^4*z1^4 - 9*a0^2*a2^3*b1^3*y2^4*z1^4 - 
        b1^4*y2^4*z1^4 + a0*b1^4*y2^4*z1^4 + 2*a0^2*b1^4*y2^4*z1^4 - 
        3*a2*b1^4*y2^4*z1^4 - 2*a0*a2*b1^4*y2^4*z1^4 + 
        4*a2^2*b1^4*y2^4*z1^4 + 5*a0*a2^2*b1^4*y2^4*z1^4 - a0*y2^5*z1^4 + 
        a0^2*y2^5*z1^4 + 4*a0*a2*y2^5*z1^4 - 4*a0^2*a2*y2^5*z1^4 - 
        6*a0*a2^2*y2^5*z1^4 + 6*a0^2*a2^2*y2^5*z1^4 + 4*a0*a2^3*y2^5*z1^4 - 
        4*a0^2*a2^3*y2^5*z1^4 - a0*a2^4*y2^5*z1^4 + a0^2*a2^4*y2^5*z1^4 - 
        2*b1*y2^5*z1^4 + 5*a0*b1*y2^5*z1^4 - a0^2*b1*y2^5*z1^4 + 
        5*a2*b1*y2^5*z1^4 - 13*a0*a2*b1*y2^5*z1^4 + 2*a0^2*a2*b1*y2^5*z1^4 - 
        3*a2^2*b1*y2^5*z1^4 + 9*a0*a2^2*b1*y2^5*z1^4 - a2^3*b1*y2^5*z1^4 + 
        a0*a2^3*b1*y2^5*z1^4 - 2*a0^2*a2^3*b1*y2^5*z1^4 + a2^4*b1*y2^5*z1^4 - 
        2*a0*a2^4*b1*y2^5*z1^4 + a0^2*a2^4*b1*y2^5*z1^4 + 4*b1^2*y2^5*z1^4 + 
        5*a0*b1^2*y2^5*z1^4 - 3*a0^2*b1^2*y2^5*z1^4 - 9*a2*b1^2*y2^5*z1^4 - 
        4*a0*a2*b1^2*y2^5*z1^4 + 6*a0^2*a2*b1^2*y2^5*z1^4 + 
        6*a2^2*b1^2*y2^5*z1^4 - 7*a0*a2^2*b1^2*y2^5*z1^4 - 
        3*a0^2*a2^2*b1^2*y2^5*z1^4 - a2^3*b1^2*y2^5*z1^4 + 
        6*a0*a2^3*b1^2*y2^5*z1^4 - 2*b1^3*y2^5*z1^4 - 9*a0*b1^3*y2^5*z1^4 + 
        5*a0^2*b1^3*y2^5*z1^4 + 4*a2*b1^3*y2^5*z1^4 + 13*a0*a2*b1^3*y2^5*
         z1^4 - 6*a0^2*a2*b1^3*y2^5*z1^4 - 2*a2^2*b1^3*y2^5*z1^4 - 
        4*a0*a2^2*b1^3*y2^5*z1^4 + a0^2*a2^2*b1^3*y2^5*z1^4 - 
        2*a0^2*b1^4*y2^5*z1^4 + 2*a0^2*a2*b1^4*y2^5*z1^4 - 
        2*a0*b1^2*y2^6*z1^4 + 4*a0*a2*b1^2*y2^6*z1^4 - 2*a0*a2^2*b1^2*y2^6*
         z1^4 + 2*a0*b1^3*y2^6*z1^4 - 2*a0*a2*b1^3*y2^6*z1^4 - 
        2*a0*a2^4*b1^4*z1^5 - 13*a2^3*b1^3*y2*z1^5 - 2*a0*a2^3*b1^3*y2*z1^5 + 
        2*a0^2*a2^3*b1^3*y2*z1^5 + 13*a2^4*b1^3*y2*z1^5 + 
        2*a0*a2^4*b1^3*y2*z1^5 - 2*a0^2*a2^4*b1^3*y2*z1^5 - 
        2*a2^3*b1^4*y2*z1^5 + 4*a0*a2^3*b1^4*y2*z1^5 + 2*a2^4*b1^4*y2*z1^5 + 
        2*a0*a2^4*b1^4*y2*z1^5 + a2^2*b1^2*y2^2*z1^5 + 8*a0*a2^2*b1^2*y2^2*
         z1^5 - 2*a2^3*b1^2*y2^2*z1^5 - 16*a0*a2^3*b1^2*y2^2*z1^5 + 
        a2^4*b1^2*y2^2*z1^5 + 8*a0*a2^4*b1^2*y2^2*z1^5 + 
        14*a2^2*b1^3*y2^2*z1^5 + 11*a0*a2^2*b1^3*y2^2*z1^5 - 
        2*a0^2*a2^2*b1^3*y2^2*z1^5 - a2^3*b1^3*y2^2*z1^5 - 
        15*a0*a2^3*b1^3*y2^2*z1^5 - 13*a2^4*b1^3*y2^2*z1^5 + 
        4*a0*a2^4*b1^3*y2^2*z1^5 + 2*a0^2*a2^4*b1^3*y2^2*z1^5 + 
        5*a2^2*b1^4*y2^2*z1^5 - 4*a0*a2^2*b1^4*y2^2*z1^5 - 
        5*a2^3*b1^4*y2^2*z1^5 - 2*a0*a2^3*b1^4*y2^2*z1^5 + 
        10*a2*b1*y2^3*z1^5 - 17*a0*a2*b1*y2^3*z1^5 + 6*a0^2*a2*b1*y2^3*z1^5 - 
        30*a2^2*b1*y2^3*z1^5 + 51*a0*a2^2*b1*y2^3*z1^5 - 
        18*a0^2*a2^2*b1*y2^3*z1^5 + 30*a2^3*b1*y2^3*z1^5 - 
        51*a0*a2^3*b1*y2^3*z1^5 + 18*a0^2*a2^3*b1*y2^3*z1^5 - 
        10*a2^4*b1*y2^3*z1^5 + 17*a0*a2^4*b1*y2^3*z1^5 - 
        6*a0^2*a2^4*b1*y2^3*z1^5 - 12*a2*b1^2*y2^3*z1^5 + 
        6*a0*a2*b1^2*y2^3*z1^5 - 8*a0^2*a2*b1^2*y2^3*z1^5 + 
        28*a2^2*b1^2*y2^3*z1^5 - 26*a0*a2^2*b1^2*y2^3*z1^5 + 
        20*a0^2*a2^2*b1^2*y2^3*z1^5 - 20*a2^3*b1^2*y2^3*z1^5 + 
        34*a0*a2^3*b1^2*y2^3*z1^5 - 16*a0^2*a2^3*b1^2*y2^3*z1^5 + 
        4*a2^4*b1^2*y2^3*z1^5 - 14*a0*a2^4*b1^2*y2^3*z1^5 + 
        4*a0^2*a2^4*b1^2*y2^3*z1^5 + 6*a2*b1^3*y2^3*z1^5 - 
        13*a0*a2*b1^3*y2^3*z1^5 + 2*a0^2*a2*b1^3*y2^3*z1^5 - 
        26*a2^2*b1^3*y2^3*z1^5 + 21*a0*a2^2*b1^3*y2^3*z1^5 - 
        2*a0^2*a2^2*b1^3*y2^3*z1^5 + 20*a2^3*b1^3*y2^3*z1^5 - 
        8*a0*a2^3*b1^3*y2^3*z1^5 - 4*a2*b1^4*y2^3*z1^5 + 
        4*a0*a2*b1^4*y2^3*z1^5 + 4*a2^2*b1^4*y2^3*z1^5 - 
        2*a0*a2^2*b1^4*y2^3*z1^5 + y2^4*z1^5 - 3*a0*y2^4*z1^5 + 
        2*a0^2*y2^4*z1^5 - 4*a2*y2^4*z1^5 + 12*a0*a2*y2^4*z1^5 - 
        8*a0^2*a2*y2^4*z1^5 + 6*a2^2*y2^4*z1^5 - 18*a0*a2^2*y2^4*z1^5 + 
        12*a0^2*a2^2*y2^4*z1^5 - 4*a2^3*y2^4*z1^5 + 12*a0*a2^3*y2^4*z1^5 - 
        8*a0^2*a2^3*y2^4*z1^5 + a2^4*y2^4*z1^5 - 3*a0*a2^4*y2^4*z1^5 + 
        2*a0^2*a2^4*y2^4*z1^5 - 7*b1*y2^4*z1^5 + 14*a0*b1*y2^4*z1^5 - 
        6*a0^2*b1*y2^4*z1^5 + 19*a2*b1*y2^4*z1^5 - 40*a0*a2*b1*y2^4*z1^5 + 
        18*a0^2*a2*b1*y2^4*z1^5 - 15*a2^2*b1*y2^4*z1^5 + 
        36*a0*a2^2*b1*y2^4*z1^5 - 18*a0^2*a2^2*b1*y2^4*z1^5 + 
        a2^3*b1*y2^4*z1^5 - 8*a0*a2^3*b1*y2^4*z1^5 + 6*a0^2*a2^3*b1*y2^4*
         z1^5 + 2*a2^4*b1*y2^4*z1^5 - 2*a0*a2^4*b1*y2^4*z1^5 + 
        12*b1^2*y2^4*z1^5 - 13*a0*b1^2*y2^4*z1^5 + 6*a0^2*b1^2*y2^4*z1^5 - 
        27*a2*b1^2*y2^4*z1^5 + 41*a0*a2*b1^2*y2^4*z1^5 - 
        14*a0^2*a2*b1^2*y2^4*z1^5 + 18*a2^2*b1^2*y2^4*z1^5 - 
        43*a0*a2^2*b1^2*y2^4*z1^5 + 10*a0^2*a2^2*b1^2*y2^4*z1^5 - 
        3*a2^3*b1^2*y2^4*z1^5 + 15*a0*a2^3*b1^2*y2^4*z1^5 - 
        2*a0^2*a2^3*b1^2*y2^4*z1^5 - 7*b1^3*y2^4*z1^5 + 4*a0*b1^3*y2^4*z1^5 - 
        2*a0^2*b1^3*y2^4*z1^5 + 13*a2*b1^3*y2^4*z1^5 - 
        11*a0*a2*b1^3*y2^4*z1^5 + 4*a0^2*a2*b1^3*y2^4*z1^5 - 
        6*a2^2*b1^3*y2^4*z1^5 + 7*a0*a2^2*b1^3*y2^4*z1^5 - 
        2*a0^2*a2^2*b1^3*y2^4*z1^5 + b1^4*y2^4*z1^5 - 2*a0*b1^4*y2^4*z1^5 - 
        a2*b1^4*y2^4*z1^5 + 2*a0*a2*b1^4*y2^4*z1^5 + b1*y2^5*z1^5 - 
        a0*b1*y2^5*z1^5 - 3*a2*b1*y2^5*z1^5 + 3*a0*a2*b1*y2^5*z1^5 + 
        3*a2^2*b1*y2^5*z1^5 - 3*a0*a2^2*b1*y2^5*z1^5 - a2^3*b1*y2^5*z1^5 + 
        a0*a2^3*b1*y2^5*z1^5 - 2*b1^2*y2^5*z1^5 - 2*a0*b1^2*y2^5*z1^5 + 
        4*a2*b1^2*y2^5*z1^5 + 4*a0*a2*b1^2*y2^5*z1^5 - 
        2*a2^2*b1^2*y2^5*z1^5 - 2*a0*a2^2*b1^2*y2^5*z1^5 + b1^3*y2^5*z1^5 + 
        3*a0*b1^3*y2^5*z1^5 - a2*b1^3*y2^5*z1^5 - 3*a0*a2*b1^3*y2^5*z1^5 + 
        3*a2^3*b1^3*y2*z1^6 - 3*a2^4*b1^3*y2*z1^6 + a2^2*b1^2*y2^2*z1^6 - 
        4*a0*a2^2*b1^2*y2^2*z1^6 - 2*a2^3*b1^2*y2^2*z1^6 + 
        8*a0*a2^3*b1^2*y2^2*z1^6 + a2^4*b1^2*y2^2*z1^6 - 
        4*a0*a2^4*b1^2*y2^2*z1^6 - 5*a2^2*b1^3*y2^2*z1^6 + 
        a0*a2^2*b1^3*y2^2*z1^6 + 5*a2^3*b1^3*y2^2*z1^6 - 
        a0*a2^3*b1^3*y2^2*z1^6 - 2*a2*b1*y2^3*z1^6 + 2*a0*a2*b1*y2^3*z1^6 + 
        6*a2^2*b1*y2^3*z1^6 - 6*a0*a2^2*b1*y2^3*z1^6 - 6*a2^3*b1*y2^3*z1^6 + 
        6*a0*a2^3*b1*y2^3*z1^6 + 2*a2^4*b1*y2^3*z1^6 - 
        2*a0*a2^4*b1*y2^3*z1^6 + a2*b1^2*y2^3*z1^6 + 4*a0*a2*b1^2*y2^3*z1^6 - 
        2*a2^2*b1^2*y2^3*z1^6 - 8*a0*a2^2*b1^2*y2^3*z1^6 + 
        a2^3*b1^2*y2^3*z1^6 + 4*a0*a2^3*b1^2*y2^3*z1^6 + a2*b1^3*y2^3*z1^6 - 
        2*a0*a2*b1^3*y2^3*z1^6 - a2^2*b1^3*y2^3*z1^6 + 2*a0*a2^2*b1^3*y2^3*
         z1^6 + b1*y2^4*z1^6 - a0*b1*y2^4*z1^6 - 3*a2*b1*y2^4*z1^6 + 
        3*a0*a2*b1*y2^4*z1^6 + 3*a2^2*b1*y2^4*z1^6 - 3*a0*a2^2*b1*y2^4*z1^6 - 
        a2^3*b1*y2^4*z1^6 + a0*a2^3*b1*y2^4*z1^6 - 2*b1^2*y2^4*z1^6 + 
        4*a2*b1^2*y2^4*z1^6 - 2*a2^2*b1^2*y2^4*z1^6 + b1^3*y2^4*z1^6 + 
        a0*b1^3*y2^4*z1^6 - a2*b1^3*y2^4*z1^6 - a0*a2*b1^3*y2^4*z1^6))/
      ((-1 + a2)*a2*(-1 + z1)^2*(-1 + y2 + z1)^2*
       (-(a2*b1) + a2*b1*y2 + a2*b1*z1 + y2*z1 - a2*y2*z1 - b1*y2*z1)^3*
       (-(a2*b1) + a0*b1*y2 + a2*b1*y2 - a0*b1*y2^2 + a2*b1*z1 + y2*z1 - 
        a0*y2*z1 - a2*y2*z1 + a0*a2*y2*z1 - b1*y2*z1))}
 
logBasFV = {Log[1 - a2], Log[1 - b1], Log[1 - a2 - b1], Log[1 - y2], 
     Log[1 - b1 - a0*y2], Log[1 - z1], Log[1 - y2 - z1], Log[1 - a0*y2 - z1]}
 
facPoly2 = (a0*b1*y2*z1*(a2^2*b1 - 2*a0*a2^2*b1 + 2*a0*a2^2*b1^2 - 
       a0*a2*b1*y2 + 2*a0^2*a2*b1*y2 - a2^2*b1*y2 + 3*a0*a2^2*b1*y2 - 
       a0^2*a2^2*b1*y2 - 2*a0^2*a2*b1^2*y2 - 2*a0*a2^2*b1^2*y2 + 
       a0*a2*b1*y2^2 - 2*a0^2*a2*b1*y2^2 - a0*a2^2*b1*y2^2 + 
       a0^2*a2^2*b1*y2^2 + 2*a0^2*a2*b1^2*y2^2 - 2*a2^2*b1*z1 + 
       2*a0*a2^2*b1*z1 - 2*a0*a2^2*b1^2*z1 - a2*y2*z1 + 4*a0*a2*y2*z1 - 
       2*a0^2*a2*y2*z1 + a2^2*y2*z1 - 4*a0*a2^2*y2*z1 + 2*a0^2*a2^2*y2*z1 + 
       a2*b1*y2*z1 - 4*a0*a2*b1*y2*z1 + 2*a0^2*a2*b1*y2*z1 + a2^2*b1*y2*z1 + 
       a0*a2^2*b1*y2*z1 - a0^2*a2^2*b1*y2*z1 + 2*a0*a2*b1^2*y2*z1 - 
       a0*y2^2*z1 + a0^2*a2*y2^2*z1 + a0*a2^2*y2^2*z1 - a0^2*a2^2*y2^2*z1 + 
       a0*b1*y2^2*z1 - a0^2*a2*b1*y2^2*z1 + a2^2*b1*z1^2 + a2*y2*z1^2 - 
       2*a0*a2*y2*z1^2 - a2^2*y2*z1^2 + 2*a0*a2^2*y2*z1^2 - a2*b1*y2*z1^2 + 
       a0*a2*b1*y2*z1^2 + a0*y2^2*z1^2 - a0*a2*y2^2*z1^2 - a0*b1*y2^2*z1^2))/
     (a2*(-(a2*b1) + a2*b1*y2 + a2*b1*z1 + y2*z1 - a2*y2*z1 - b1*y2*z1)^3)
 
facPoly3 = (a0*b1*y2*z1*(2*a0*a2^3*b1^3 - 2*a0^2*a2^2*b1^3*y2 - 
       4*a0*a2^3*b1^3*y2 + 4*a0^2*a2^2*b1^3*y2^2 + 2*a0*a2^3*b1^3*y2^2 - 
       2*a0^2*a2^2*b1^3*y2^3 + a2^3*b1^2*z1 - 4*a0*a2^3*b1^2*z1 - 
       2*a2^2*b1^2*y2*z1 - 3*a0*a2^2*b1^2*y2*z1 + 8*a0^2*a2^2*b1^2*y2*z1 + 
       10*a0*a2^3*b1^2*y2*z1 - 4*a0^2*a2^3*b1^2*y2*z1 - 
       4*a0^2*a2^2*b1^3*y2*z1 + 4*a0*a2*b1^2*y2^2*z1 - 
       4*a0^2*a2*b1^2*y2^2*z1 + 2*a2^2*b1^2*y2^2*z1 - 8*a0^2*a2^2*b1^2*y2^2*
        z1 - a2^3*b1^2*y2^2*z1 - 6*a0*a2^3*b1^2*y2^2*z1 + 
       4*a0^2*a2^3*b1^2*y2^2*z1 + 4*a0^2*a2*b1^3*y2^2*z1 + 
       4*a0^2*a2^2*b1^3*y2^2*z1 - 4*a0*a2*b1^2*y2^3*z1 + 
       4*a0^2*a2*b1^2*y2^3*z1 + 3*a0*a2^2*b1^2*y2^3*z1 - 
       4*a0^2*a2*b1^3*y2^3*z1 - 2*a2^3*b1^2*z1^2 + 4*a0*a2^3*b1^2*z1^2 - 
       2*a0*a2^3*b1^3*z1^2 + 8*a0*a2^2*b1*y2*z1^2 - 6*a0^2*a2^2*b1*y2*z1^2 - 
       8*a0*a2^3*b1*y2*z1^2 + 6*a0^2*a2^3*b1*y2*z1^2 + 4*a2^2*b1^2*y2*z1^2 - 
       6*a0*a2^2*b1^2*y2*z1^2 + 4*a0^2*a2^2*b1^2*y2*z1^2 - 
       2*a0*a2^3*b1^2*y2*z1^2 - 2*a0^2*a2^3*b1^2*y2*z1^2 + 
       4*a0*a2^2*b1^3*y2*z1^2 + 2*a2*b1*y2^2*z1^2 - 10*a0*a2*b1*y2^2*z1^2 + 
       4*a0^2*a2*b1*y2^2*z1^2 - 4*a2^2*b1*y2^2*z1^2 + 
       8*a0*a2^2*b1*y2^2*z1^2 + 2*a2^3*b1*y2^2*z1^2 + 
       2*a0*a2^3*b1*y2^2*z1^2 - 4*a0^2*a2^3*b1*y2^2*z1^2 - 
       2*a2*b1^2*y2^2*z1^2 + 4*a0*a2*b1^2*y2^2*z1^2 - 
       4*a0^2*a2*b1^2*y2^2*z1^2 - 2*a0*a2*b1^3*y2^2*z1^2 + 
       2*a0*b1*y2^3*z1^2 - 2*a0^2*a2*b1*y2^3*z1^2 - 2*a0*a2^2*b1*y2^3*z1^2 + 
       2*a0^2*a2^2*b1*y2^3*z1^2 - 2*a0*b1^2*y2^3*z1^2 + 
       2*a0*a2*b1^2*y2^3*z1^2 + 2*a0^2*a2*b1^2*y2^3*z1^2 + a2^3*b1^2*z1^3 - 
       4*a0*a2^2*b1*y2*z1^3 + 4*a0*a2^3*b1*y2*z1^3 - 2*a2^2*b1^2*y2*z1^3 + 
       a0*a2^2*b1^2*y2*z1^3 - a2*y2^2*z1^3 + 2*a0*a2*y2^2*z1^3 + 
       2*a2^2*y2^2*z1^3 - 4*a0*a2^2*y2^2*z1^3 - a2^3*y2^2*z1^3 + 
       2*a0*a2^3*y2^2*z1^3 + 4*a0*a2*b1*y2^2*z1^3 - 4*a0*a2^2*b1*y2^2*z1^3 + 
       a2*b1^2*y2^2*z1^3 - 2*a0*a2*b1^2*y2^2*z1^3 - a0*y2^3*z1^3 + 
       2*a0*a2*y2^3*z1^3 - a0*a2^2*y2^3*z1^3 + a0*b1^2*y2^3*z1^3))/
     (a2*(-(a2*b1) + a2*b1*y2 + a2*b1*z1 + y2*z1 - a2*y2*z1 - b1*y2*z1)^4)
 
polyFunc = -1/2*LogLog[1 - a0, 1 - a0] - LogLog[1 - a0, 1 - z1] + 
     LogLog[1 - a0, b1 - z1] + LogLog[1 - a0, 1 - y2 - z1] - 
     LogLog[1 - a0, z1] - LogLog[a0, 1 - b1] + LogLog[a0, 1 - b1 - a0*y2] + 
     LogLog[a0, 1 - z1] - LogLog[a0, 1 - a0*y2 - z1] - LogLog[1 - a2, b1] - 
     LogLog[1 - a2, 1 - z1] + 2*LogLog[1 - a2, a2*b1 - a2*b1*y2 - a2*b1*z1 - 
        y2*z1 + a2*y2*z1 + b1*y2*z1] - LogLog[1 - a2, 
      a2*b1 - a0*b1*y2 - a2*b1*y2 + a0*b1*y2^2 - a2*b1*z1 - y2*z1 + 
       a0*y2*z1 + a2*y2*z1 - a0*a2*y2*z1 + b1*y2*z1] - LogLog[a2, 1 - b1] + 
     LogLog[a2, 1 - a2 - b1] - LogLog[1 - b1, 1 - b1]/2 + 
     LogLog[1 - b1, 1 - y2] - LogLog[1 - b1, y2] - 
     LogLog[1 - b1, 1 - b1 - a0*y2] - LogLog[1 - b1, 1 - z1] + 
     LogLog[1 - b1, b1 - z1] - 2*LogLog[1 - b1, 1 - y2 - z1] - 
     2*LogLog[1 - b1, z1] + 2*LogLog[1 - b1, b1 - b1*y2 - b1*z1 + y2*z1] + 
     2*LogLog[1 - b1, a2*b1 - a2*b1*y2 - a2*b1*z1 - y2*z1 + a2*y2*z1 + 
        b1*y2*z1] + LogLog[1 - a0 - b1, 1 - a0 - b1]/2 - 
     LogLog[1 - a0 - b1, 1 - y2] - LogLog[1 - a0 - b1, b1 - z1] + 
     LogLog[1 - a0 - b1, z1] + LogLog[1 - a2 - b1, b1] + 
     LogLog[1 - a2 - b1, 1 - z1] - 2*LogLog[1 - a2 - b1, 
       a2*b1 - a2*b1*y2 - a2*b1*z1 - y2*z1 + a2*y2*z1 + b1*y2*z1] + 
     LogLog[1 - a2 - b1, a2*b1 - a0*b1*y2 - a2*b1*y2 + a0*b1*y2^2 - 
       a2*b1*z1 - y2*z1 + a0*y2*z1 + a2*y2*z1 - a0*a2*y2*z1 + b1*y2*z1] + 
     LogLog[b1, 1 - y2] + LogLog[b1, 1 - b1 - a0*y2] + 2*LogLog[b1, 1 - z1] - 
     LogLog[b1, 1 - y2 - z1] - LogLog[b1, 1 - a0*y2 - z1] + 
     LogLog[1 - y2, 1 - b1 - a0*y2] + 2*LogLog[1 - y2, 1 - z1] - 
     LogLog[1 - y2, 1 - a0*y2 - z1] + LogLog[1 - y2, z1] - 
     2*LogLog[1 - y2, b1 - b1*y2 - b1*z1 + y2*z1] + 
     LogLog[1 - y2, b1 - b1*y2 - b1*z1 + y2*z1 - a0*y2*z1] - 
     2*LogLog[1 - y2, a2*b1 - a2*b1*y2 - a2*b1*z1 - y2*z1 + a2*y2*z1 + 
        b1*y2*z1] + LogLog[1 - y2, a2*b1 - a0*b1*y2 - a2*b1*y2 + a0*b1*y2^2 - 
       a2*b1*z1 - y2*z1 + a0*y2*z1 + a2*y2*z1 - a0*a2*y2*z1 + b1*y2*z1] + 
     LogLog[y2, 1 - b1 - a0*y2] + 2*LogLog[y2, 1 - z1] - 
     LogLog[y2, 1 - y2 - z1] - LogLog[y2, 1 - a0*y2 - z1] + 
     LogLog[1 - b1 - a0*y2, 1 - b1 - a0*y2]/2 + LogLog[1 - b1 - a0*y2, 
      b1 - z1] + LogLog[1 - b1 - a0*y2, 1 - y2 - z1] - 
     LogLog[1 - b1 - a0*y2, b1 - b1*y2 - b1*z1 + y2*z1 - a0*y2*z1] - 
     LogLog[1 - b1 - a0*y2, a2*b1 - a0*b1*y2 - a2*b1*y2 + a0*b1*y2^2 - 
       a2*b1*z1 - y2*z1 + a0*y2*z1 + a2*y2*z1 - a0*a2*y2*z1 + b1*y2*z1] + 
     LogLog[1 - z1, 1 - z1] + LogLog[1 - z1, 1 - a0*y2 - z1] - 
     2*LogLog[1 - z1, b1 - b1*y2 - b1*z1 + y2*z1] - 
     2*LogLog[1 - z1, a2*b1 - a2*b1*y2 - a2*b1*z1 - y2*z1 + a2*y2*z1 + 
        b1*y2*z1] - LogLog[b1 - z1, 1 - a0*y2 - z1] - 
     LogLog[1 - y2 - z1, 1 - a0*y2 - z1] - LogLog[1 - y2 - z1, z1] + 
     2*LogLog[1 - y2 - z1, b1 - b1*y2 - b1*z1 + y2*z1] - 
     LogLog[1 - y2 - z1, b1 - b1*y2 - b1*z1 + y2*z1 - a0*y2*z1] + 
     2*LogLog[1 - y2 - z1, a2*b1 - a2*b1*y2 - a2*b1*z1 - y2*z1 + a2*y2*z1 + 
        b1*y2*z1] - LogLog[1 - y2 - z1, a2*b1 - a0*b1*y2 - a2*b1*y2 + 
       a0*b1*y2^2 - a2*b1*z1 - y2*z1 + a0*y2*z1 + a2*y2*z1 - a0*a2*y2*z1 + 
       b1*y2*z1] - LogLog[1 - a0*y2 - z1, 1 - a0*y2 - z1]/2 + 
     LogLog[1 - a0*y2 - z1, b1 - b1*y2 - b1*z1 + y2*z1 - a0*y2*z1] + 
     LogLog[1 - a0*y2 - z1, a2*b1 - a0*b1*y2 - a2*b1*y2 + a0*b1*y2^2 - 
       a2*b1*z1 - y2*z1 + a0*y2*z1 + a2*y2*z1 - a0*a2*y2*z1 + b1*y2*z1] + 
     PolyLog[2, a2] + 2*PolyLog[2, 1 - b1] + 3*PolyLog[2, b1] + 
     PolyLog[2, (-1 + a2 + b1)/(-1 + b1)] - PolyLog[2, y2] + 
     PolyLog[2, (-1 + b1 + a0*y2)/(-1 + b1)] + 
     PolyLog[2, (-1 + b1 + a0*y2)/(-1 + a0 + b1)] - PolyLog[2, 1 - z1] + 
     PolyLog[2, (-1 + b1)/(-1 + z1)] - 
     2*PolyLog[2, -(((-1 + y2)*(b1 - z1))/((-1 + b1)*z1))] - 
     2*PolyLog[2, z1] - PolyLog[2, (-1 + y2 + z1)/(-1 + z1)] + 
     2*PolyLog[2, ((-b1 + z1)*(-1 + y2 + z1))/((-1 + z1)*z1)] - 
     PolyLog[2, (-1 + a0*y2 + z1)/(-1 + z1)] - 
     PolyLog[2, -((-1 + a0*y2 + z1)/((-1 + a0)*(-1 + z1)))] - 
     PolyLog[2, ((-1 + b1 + a0*y2)*(b1 - z1 + a0*z1))/
       ((-1 + a0 + b1)*(b1 - z1))] + PolyLog[2, 
      -(((-1 + y2)*(b1 - z1 + a0*z1))/((-1 + a0 + b1)*z1))] - 
     PolyLog[2, ((-1 + y2 + z1)*(b1 - z1 + a0*z1))/((-1 + a0)*(-1 + z1)*
        z1)] + PolyLog[2, -(((-1 + a0*y2 + z1)*(b1 - z1 + a0*z1))/
        ((-1 + a0)*(b1 - z1)*(-1 + z1)))] + 
     2*PolyLog[2, ((-1 + a2)*(-b1 + b1*y2 + b1*z1 - y2*z1))/
        (b1*(-1 + y2)*(-1 + z1))] - 
     2*PolyLog[2, ((-1 + a2 + b1)*(-b1 + b1*y2 + b1*z1 - y2*z1))/
        ((-1 + b1)*b1*(-1 + y2 + z1))] + PolyLog[2, 
      ((-1 + a2 + b1)*(-b1 + b1*y2 + b1*z1 - y2*z1 + a0*y2*z1))/
       (b1*(-1 + b1 + a0*y2)*(-1 + y2 + z1))] - 
     PolyLog[2, ((-1 + a2)*(-b1 + b1*y2 + b1*z1 - y2*z1 + a0*y2*z1))/
       (b1*(-1 + y2)*(-1 + a0*y2 + z1))]


==> anc/polyGammaZ33.m <==
redSym2 = {sym[1 - a2, 1 - z1] + sym[1 - a2, 1 - y2 - z1] - 
      2*sym[1 - a2, 1 - a2*y2 - z1] + sym[1 - b1, 1 - b1] + 
      sym[1 - b1, 1 - y2] - sym[1 - b1, 1 - b1 - a2*y2] - 
      2*sym[1 - a2 - b1, 1 - b1] - sym[1 - a2 - b1, 1 - y2] + 
      2*sym[1 - a2 - b1, 1 - b1 - a2*y2] - sym[y2, 1 - b1] + 
      sym[y2, 1 - b1 - a2*y2] + sym[y2, 1 - z1] - sym[y2, 1 - a2*y2 - z1] - 
      sym[b1 - z1, 1 - b1] + sym[b1 - z1, 1 - b1 - a2*y2] + 
      sym[b1 - z1, 1 - z1] - sym[b1 - z1, 1 - a2*y2 - z1] + 
      sym[-(a2*b1) + a2*b1*y2 + a2*b1*z1 + y2*z1 - a2*y2*z1 - b1*y2*z1, 
       1 - a2] + sym[-(a2*b1) + a2*b1*y2 + a2*b1*z1 + y2*z1 - a2*y2*z1 - 
        b1*y2*z1, 1 - b1] - sym[-(a2*b1) + a2*b1*y2 + a2*b1*z1 + y2*z1 - 
        a2*y2*z1 - b1*y2*z1, 1 - a2 - b1] - 
      sym[-(a2*b1) + a2*b1*y2 + a2*b1*z1 + y2*z1 - a2*y2*z1 - b1*y2*z1, 
       1 - y2] - sym[-(a2*b1) + a2*b1*y2 + a2*b1*z1 + y2*z1 - a2*y2*z1 - 
        b1*y2*z1, 1 - z1] + sym[-(a2*b1) + a2*b1*y2 + a2*b1*z1 + y2*z1 - 
        a2*y2*z1 - b1*y2*z1, 1 - y2 - z1] - 
      sym[a2*b1 - 2*a2*b1*y2 + a2*b1*y2^2 - a2*b1*z1 - y2*z1 + 2*a2*y2*z1 - 
        a2^2*y2*z1 + b1*y2*z1, 1 - a2] + sym[a2*b1 - 2*a2*b1*y2 + 
        a2*b1*y2^2 - a2*b1*z1 - y2*z1 + 2*a2*y2*z1 - a2^2*y2*z1 + b1*y2*z1, 
       1 - a2 - b1] + sym[a2*b1 - 2*a2*b1*y2 + a2*b1*y2^2 - a2*b1*z1 - 
        y2*z1 + 2*a2*y2*z1 - a2^2*y2*z1 + b1*y2*z1, 1 - y2] - 
      sym[a2*b1 - 2*a2*b1*y2 + a2*b1*y2^2 - a2*b1*z1 - y2*z1 + 2*a2*y2*z1 - 
        a2^2*y2*z1 + b1*y2*z1, 1 - b1 - a2*y2] - 
      sym[a2*b1 - 2*a2*b1*y2 + a2*b1*y2^2 - a2*b1*z1 - y2*z1 + 2*a2*y2*z1 - 
        a2^2*y2*z1 + b1*y2*z1, 1 - y2 - z1] + 
      sym[a2*b1 - 2*a2*b1*y2 + a2*b1*y2^2 - a2*b1*z1 - y2*z1 + 2*a2*y2*z1 - 
        a2^2*y2*z1 + b1*y2*z1, 1 - a2*y2 - z1], sym[1 - a2, 1 - z1] - 
      sym[1 - a2, 1 - a2*y2 - z1] - sym[1 - a2 - b1, 1 - b1] + 
      sym[1 - a2 - b1, 1 - b1 - a2*y2] - sym[1 - y2, 1 - b1] + 
      sym[1 - y2, 1 - b1 - a2*y2] - sym[b1 - z1, 1 - b1] + 
      sym[b1 - z1, 1 - b1 - a2*y2] + sym[b1 - z1, 1 - z1] - 
      sym[b1 - z1, 1 - a2*y2 - z1] + sym[1 - y2 - z1, 1 - z1] - 
      sym[1 - y2 - z1, 1 - a2*y2 - z1] + sym[-(a2*b1) + a2*b1*y2 + a2*b1*z1 + 
        y2*z1 - a2*y2*z1 - b1*y2*z1, 1 - a2] + 
      sym[-(a2*b1) + a2*b1*y2 + a2*b1*z1 + y2*z1 - a2*y2*z1 - b1*y2*z1, 
       1 - b1] - sym[-(a2*b1) + a2*b1*y2 + a2*b1*z1 + y2*z1 - a2*y2*z1 - 
        b1*y2*z1, 1 - a2 - b1] - sym[-(a2*b1) + a2*b1*y2 + a2*b1*z1 + y2*z1 - 
        a2*y2*z1 - b1*y2*z1, 1 - y2] - sym[-(a2*b1) + a2*b1*y2 + a2*b1*z1 + 
        y2*z1 - a2*y2*z1 - b1*y2*z1, 1 - z1] + 
      sym[-(a2*b1) + a2*b1*y2 + a2*b1*z1 + y2*z1 - a2*y2*z1 - b1*y2*z1, 
       1 - y2 - z1] - sym[a2*b1 - 2*a2*b1*y2 + a2*b1*y2^2 - a2*b1*z1 - 
        y2*z1 + 2*a2*y2*z1 - a2^2*y2*z1 + b1*y2*z1, 1 - a2] + 
      sym[a2*b1 - 2*a2*b1*y2 + a2*b1*y2^2 - a2*b1*z1 - y2*z1 + 2*a2*y2*z1 - 
        a2^2*y2*z1 + b1*y2*z1, 1 - a2 - b1] + 
      sym[a2*b1 - 2*a2*b1*y2 + a2*b1*y2^2 - a2*b1*z1 - y2*z1 + 2*a2*y2*z1 - 
        a2^2*y2*z1 + b1*y2*z1, 1 - y2] - sym[a2*b1 - 2*a2*b1*y2 + 
        a2*b1*y2^2 - a2*b1*z1 - y2*z1 + 2*a2*y2*z1 - a2^2*y2*z1 + b1*y2*z1, 
       1 - b1 - a2*y2] - sym[a2*b1 - 2*a2*b1*y2 + a2*b1*y2^2 - a2*b1*z1 - 
        y2*z1 + 2*a2*y2*z1 - a2^2*y2*z1 + b1*y2*z1, 1 - y2 - z1] + 
      sym[a2*b1 - 2*a2*b1*y2 + a2*b1*y2^2 - a2*b1*z1 - y2*z1 + 2*a2*y2*z1 - 
        a2^2*y2*z1 + b1*y2*z1, 1 - a2*y2 - z1], sym[a2, 1 - a2] + 
      sym[a2, 1 - b1] - sym[a2, 1 - a2 - b1] - sym[1 - b1, 1 - b1] + 
      sym[1 - b1, 1 - a2 - b1] - sym[1 - b1, 1 - y2] + sym[b1, 1 - a2] + 
      sym[b1, 1 - b1] - sym[b1, 1 - a2 - b1] + sym[a2 - y2, 1 - a2] - 
      sym[a2 - y2, 1 - y2] - sym[y2, 1 - y2] - sym[y2, 1 - z1] + 
      sym[y2, 1 - y2 - z1] + sym[1 - z1, 1 - a2] + sym[1 - z1, 1 - z1] - 
      sym[1 - z1, 1 - y2 - z1] - sym[z1, 1 - y2] - sym[z1, 1 - z1] + 
      sym[z1, 1 - y2 - z1] + sym[a2 - y2 + b1*y2 - a2*z1, 1 - b1] - 
      sym[a2 - y2 + b1*y2 - a2*z1, 1 - a2 - b1] - 
      sym[a2 - y2 + b1*y2 - a2*z1, 1 - z1] + sym[a2 - y2 + b1*y2 - a2*z1, 
       1 - y2 - z1] - sym[-(a2*b1) + a2*b1*y2 + a2*b1*z1 + y2*z1 - a2*y2*z1 - 
        b1*y2*z1, 1 - a2] - sym[-(a2*b1) + a2*b1*y2 + a2*b1*z1 + y2*z1 - 
        a2*y2*z1 - b1*y2*z1, 1 - b1] + sym[-(a2*b1) + a2*b1*y2 + a2*b1*z1 + 
        y2*z1 - a2*y2*z1 - b1*y2*z1, 1 - a2 - b1] + 
      sym[-(a2*b1) + a2*b1*y2 + a2*b1*z1 + y2*z1 - a2*y2*z1 - b1*y2*z1, 
       1 - y2] + sym[-(a2*b1) + a2*b1*y2 + a2*b1*z1 + y2*z1 - a2*y2*z1 - 
        b1*y2*z1, 1 - z1] - sym[-(a2*b1) + a2*b1*y2 + a2*b1*z1 + y2*z1 - 
        a2*y2*z1 - b1*y2*z1, 1 - y2 - z1], sym[1 - a2, 1 - y2 - z1] - 
      sym[1 - a2, 1 - a2*y2 - z1] + sym[a2, 1 - a2] - sym[a2, 1 - a2 - b1] + 
      sym[a2, 1 - b1 - a2*y2] + sym[a2, 1 - z1] - sym[a2, 1 - a2*y2 - z1] + 
      sym[1 - b1, 1 - a2 - b1] - sym[1 - b1, 1 - b1 - a2*y2] - 
      sym[1 - a2 - b1, 1 - b1] - sym[1 - a2 - b1, 1 - y2] + 
      sym[1 - a2 - b1, 1 - b1 - a2*y2] + sym[b1, 1 - a2] + sym[b1, 1 - b1] - 
      sym[b1, 1 - a2 - b1] - sym[1 - y2, 1 - a2 - b1] + 
      sym[1 - y2, 1 - b1 - a2*y2] + sym[a2 - y2, 1 - a2] - 
      sym[a2 - y2, 1 - y2] - sym[y2, 1 - b1] - sym[y2, 1 - y2] + 
      sym[y2, 1 - b1 - a2*y2] + sym[y2, 1 - y2 - z1] - 
      sym[y2, 1 - a2*y2 - z1] - sym[1 - z1, 1 - y2 - z1] + 
      sym[1 - z1, 1 - a2*y2 - z1] - sym[b1 - z1, 1 - b1] + 
      sym[b1 - z1, 1 - b1 - a2*y2] + sym[b1 - z1, 1 - z1] - 
      sym[b1 - z1, 1 - a2*y2 - z1] + sym[1 - y2 - z1, 1 - a2] + 
      sym[1 - y2 - z1, 1 - z1] - sym[1 - y2 - z1, 1 - a2*y2 - z1] - 
      sym[z1, 1 - y2] - sym[z1, 1 - z1] + sym[z1, 1 - y2 - z1] + 
      sym[a2 - y2 + b1*y2 - a2*z1, 1 - b1] - sym[a2 - y2 + b1*y2 - a2*z1, 
       1 - a2 - b1] - sym[a2 - y2 + b1*y2 - a2*z1, 1 - z1] + 
      sym[a2 - y2 + b1*y2 - a2*z1, 1 - y2 - z1] - 
      sym[a2*b1 - 2*a2*b1*y2 + a2*b1*y2^2 - a2*b1*z1 - y2*z1 + 2*a2*y2*z1 - 
        a2^2*y2*z1 + b1*y2*z1, 1 - a2] + sym[a2*b1 - 2*a2*b1*y2 + 
        a2*b1*y2^2 - a2*b1*z1 - y2*z1 + 2*a2*y2*z1 - a2^2*y2*z1 + b1*y2*z1, 
       1 - a2 - b1] + sym[a2*b1 - 2*a2*b1*y2 + a2*b1*y2^2 - a2*b1*z1 - 
        y2*z1 + 2*a2*y2*z1 - a2^2*y2*z1 + b1*y2*z1, 1 - y2] - 
      sym[a2*b1 - 2*a2*b1*y2 + a2*b1*y2^2 - a2*b1*z1 - y2*z1 + 2*a2*y2*z1 - 
        a2^2*y2*z1 + b1*y2*z1, 1 - b1 - a2*y2] - 
      sym[a2*b1 - 2*a2*b1*y2 + a2*b1*y2^2 - a2*b1*z1 - y2*z1 + 2*a2*y2*z1 - 
        a2^2*y2*z1 + b1*y2*z1, 1 - y2 - z1] + 
      sym[a2*b1 - 2*a2*b1*y2 + a2*b1*y2^2 - a2*b1*z1 - y2*z1 + 2*a2*y2*z1 - 
        a2^2*y2*z1 + b1*y2*z1, 1 - a2*y2 - z1]}
 
redFuncs = {LogLog[1 - a2, 1 - y2] + LogLog[1 - a2, 1 - a2*y2] + 
      2*LogLog[1 - a2, 1 - z1] - 3*LogLog[1 - a2, 1 - a2*y2 - z1] + 
      LogLog[1 - a2, a2*b1 - a2*b1*y2 - a2*b1*z1 - y2*z1 + a2*y2*z1 + 
        b1*y2*z1] - LogLog[1 - a2, a2*b1 - 2*a2*b1*y2 + a2*b1*y2^2 - 
        a2*b1*z1 - y2*z1 + 2*a2*y2*z1 - a2^2*y2*z1 + b1*y2*z1] + 
      LogLog[1 - b1, 1 - b1] - 2*LogLog[1 - b1, 1 - a2 - b1] - 
      LogLog[1 - b1, y2] - LogLog[1 - b1, 1 - b1 - a2*y2] - 
      LogLog[1 - b1, b1 - z1] + LogLog[1 - b1, a2*b1 - a2*b1*y2 - a2*b1*z1 - 
        y2*z1 + a2*y2*z1 + b1*y2*z1] - LogLog[1 - a2 - b1, 1 - y2] + 
      2*LogLog[1 - a2 - b1, 1 - b1 - a2*y2] - LogLog[1 - a2 - b1, 
       a2*b1 - a2*b1*y2 - a2*b1*z1 - y2*z1 + a2*y2*z1 + b1*y2*z1] + 
      LogLog[1 - a2 - b1, a2*b1 - 2*a2*b1*y2 + a2*b1*y2^2 - a2*b1*z1 - 
        y2*z1 + 2*a2*y2*z1 - a2^2*y2*z1 + b1*y2*z1] + LogLog[1 - y2, y2] - 
      LogLog[1 - y2, 1 - a2*y2] - LogLog[1 - y2, a2*b1 - a2*b1*y2 - 
        a2*b1*z1 - y2*z1 + a2*y2*z1 + b1*y2*z1] + 
      LogLog[1 - y2, a2*b1 - 2*a2*b1*y2 + a2*b1*y2^2 - a2*b1*z1 - y2*z1 + 
        2*a2*y2*z1 - a2^2*y2*z1 + b1*y2*z1] + LogLog[y2, 1 - a2*y2] + 
      LogLog[y2, 1 - b1 - a2*y2] + LogLog[y2, 1 - z1] - 
      LogLog[y2, 1 - y2 - z1] - 2*LogLog[y2, 1 - a2*y2 - z1] + 
      LogLog[1 - b1 - a2*y2, b1 - z1] - LogLog[1 - b1 - a2*y2, 
       a2*b1 - 2*a2*b1*y2 + a2*b1*y2^2 - a2*b1*z1 - y2*z1 + 2*a2*y2*z1 - 
        a2^2*y2*z1 + b1*y2*z1] + LogLog[1 - z1, b1 - z1] - 
      LogLog[1 - z1, a2*b1 - a2*b1*y2 - a2*b1*z1 - y2*z1 + a2*y2*z1 + 
        b1*y2*z1] - LogLog[b1 - z1, 1 - a2*y2 - z1] + 
      LogLog[1 - y2 - z1, 1 - a2*y2 - z1] + LogLog[1 - y2 - z1, 
       a2*b1 - a2*b1*y2 - a2*b1*z1 - y2*z1 + a2*y2*z1 + b1*y2*z1] - 
      LogLog[1 - y2 - z1, a2*b1 - 2*a2*b1*y2 + a2*b1*y2^2 - a2*b1*z1 - 
        y2*z1 + 2*a2*y2*z1 - a2^2*y2*z1 + b1*y2*z1] + 
      LogLog[1 - a2*y2 - z1, a2*b1 - 2*a2*b1*y2 + a2*b1*y2^2 - a2*b1*z1 - 
        y2*z1 + 2*a2*y2*z1 - a2^2*y2*z1 + b1*y2*z1] - 
      PolyLog[2, -(-1 + a2)^(-1)] + PolyLog[2, a2^(-1)] - 
      PolyLog[2, -((-1 + b1)/a2)] + PolyLog[2, (-1 + b1)/(-1 + a2 + b1)] - 
      PolyLog[2, y2^(-1)] - PolyLog[2, -((-1 + y2)/((-1 + a2)*y2))] - 
      PolyLog[2, (-1 + a2*y2)/(a2*(-1 + y2))] + 
      PolyLog[2, (-1 + b1 + a2*y2)/(-1 + b1)] - 
      PolyLog[2, (-1 + b1 + a2*y2)/(-1 + a2 + b1)] + 
      PolyLog[2, (-1 + b1 + a2*y2)/(a2*(-1 + y2))] + 
      PolyLog[2, (b1*(a2 - y2))/((-1 + a2)*y2*(b1 - z1))] - 
      PolyLog[2, (b1*(a2 - y2)*(-1 + a2*y2))/((-1 + a2)^2*y2*(b1 - z1))] + 
      PolyLog[2, -((-1 + z1)/y2)] - PolyLog[2, 
       -((b1*(a2 - y2)*(-1 + z1))/((-1 + a2)*y2*(b1 - z1)))] - 
      PolyLog[2, ((a2 - y2)*z1)/(a2*(-1 + y2)*(b1 - z1))] + 
      PolyLog[2, -(((-1 + b1)*(a2 - y2)*z1)/(a2*(-1 + y2)*(b1 - z1)))] + 
      PolyLog[2, ((a2 - y2)*(-1 + a2*y2)*z1)/(a2*(-1 + y2)^2*(b1 - z1))] - 
      PolyLog[2, ((a2 - y2)*(-1 + b1 + a2*y2)*z1)/(a2*(-1 + y2)^2*
         (b1 - z1))] + PolyLog[2, -((-1 + y2 + z1)/((-1 + a2)*y2))] + 
      PolyLog[2, (b1*(a2 - y2)*(-1 + a2*y2 + z1))/((-1 + a2)^2*y2*
         (b1 - z1))] - PolyLog[2, (-1 + a2*y2 + z1)/(-1 + z1)] + 
      PolyLog[2, -((-1 + a2*y2 + z1)/((-1 + a2)*(-1 + z1)))] - 
      PolyLog[2, (b1*(-1 + y2)*(-a2 + y2))/(y2*(-b1 + b1*y2 + z1 - a2*z1))] + 
      PolyLog[2, (b1*(-a2 + y2)*(-1 + y2 + z1))/
        (y2*(-b1 + b1*y2 + z1 - a2*z1))] + PolyLog[2, 
       -((b1*(a2 - y2)*(-1 + y2))/((-1 + a2)*y2*(b1 - b1*y2 - z1 + 
           a2*z1)))] + PolyLog[2, ((-1 + a2)*(a2 - y2)*z1)/
        (a2*(b1 - b1*y2 - z1 + a2*z1))] - PolyLog[2, 
       ((-1 + a2 + b1)*(a2 - y2)*z1)/(a2*(b1 - b1*y2 - z1 + a2*z1))] - 
      PolyLog[2, -(((-1 + a2)*(a2 - y2)*z1)/(a2*(-1 + y2)*
          (b1 - b1*y2 - z1 + a2*z1)))] + PolyLog[2, 
       -(((-1 + a2 + b1)*(a2 - y2)*z1)/(a2*(-1 + y2)*(b1 - b1*y2 - z1 + 
           a2*z1)))] - PolyLog[2, -((b1*(a2 - y2)*(-1 + y2 + z1))/
         ((-1 + a2)*y2*(b1 - b1*y2 - z1 + a2*z1)))], 
     LogLog[1 - a2, 1 - y2] + LogLog[1 - a2, 1 - a2*y2] + 
      LogLog[1 - a2, 1 - z1] - 2*LogLog[1 - a2, 1 - a2*y2 - z1] + 
      LogLog[1 - a2, a2*b1 - a2*b1*y2 - a2*b1*z1 - y2*z1 + a2*y2*z1 + 
        b1*y2*z1] - LogLog[1 - a2, a2*b1 - 2*a2*b1*y2 + a2*b1*y2^2 - 
        a2*b1*z1 - y2*z1 + 2*a2*y2*z1 - a2^2*y2*z1 + b1*y2*z1] - 
      LogLog[1 - b1, 1 - a2 - b1] - LogLog[1 - b1, 1 - y2] - 
      LogLog[1 - b1, b1 - z1] + LogLog[1 - b1, a2*b1 - a2*b1*y2 - a2*b1*z1 - 
        y2*z1 + a2*y2*z1 + b1*y2*z1] - LogLog[1 - a2 - b1, 1 - y2] + 
      LogLog[1 - a2 - b1, 1 - b1 - a2*y2] - LogLog[1 - a2 - b1, 
       a2*b1 - a2*b1*y2 - a2*b1*z1 - y2*z1 + a2*y2*z1 + b1*y2*z1] + 
      LogLog[1 - a2 - b1, a2*b1 - 2*a2*b1*y2 + a2*b1*y2^2 - a2*b1*z1 - 
        y2*z1 + 2*a2*y2*z1 - a2^2*y2*z1 + b1*y2*z1] + LogLog[1 - y2, y2] - 
      LogLog[1 - y2, 1 - a2*y2] + LogLog[1 - y2, 1 - b1 - a2*y2] - 
      LogLog[1 - y2, a2*b1 - a2*b1*y2 - a2*b1*z1 - y2*z1 + a2*y2*z1 + 
        b1*y2*z1] + LogLog[1 - y2, a2*b1 - 2*a2*b1*y2 + a2*b1*y2^2 - 
        a2*b1*z1 - y2*z1 + 2*a2*y2*z1 - a2^2*y2*z1 + b1*y2*z1] + 
      LogLog[y2, 1 - a2*y2] - LogLog[y2, 1 - y2 - z1] - 
      LogLog[y2, 1 - a2*y2 - z1] + LogLog[1 - b1 - a2*y2, b1 - z1] - 
      LogLog[1 - b1 - a2*y2, a2*b1 - 2*a2*b1*y2 + a2*b1*y2^2 - a2*b1*z1 - 
        y2*z1 + 2*a2*y2*z1 - a2^2*y2*z1 + b1*y2*z1] + 
      LogLog[1 - z1, b1 - z1] + LogLog[1 - z1, 1 - y2 - z1] - 
      LogLog[1 - z1, a2*b1 - a2*b1*y2 - a2*b1*z1 - y2*z1 + a2*y2*z1 + 
        b1*y2*z1] - LogLog[b1 - z1, 1 - a2*y2 - z1] + 
      LogLog[1 - y2 - z1, a2*b1 - a2*b1*y2 - a2*b1*z1 - y2*z1 + a2*y2*z1 + 
        b1*y2*z1] - LogLog[1 - y2 - z1, a2*b1 - 2*a2*b1*y2 + a2*b1*y2^2 - 
        a2*b1*z1 - y2*z1 + 2*a2*y2*z1 - a2^2*y2*z1 + b1*y2*z1] + 
      LogLog[1 - a2*y2 - z1, a2*b1 - 2*a2*b1*y2 + a2*b1*y2^2 - a2*b1*z1 - 
        y2*z1 + 2*a2*y2*z1 - a2^2*y2*z1 + b1*y2*z1] + PolyLog[2, a2^(-1)] - 
      PolyLog[2, -((-1 + b1)/a2)] - PolyLog[2, y2^(-1)] - 
      PolyLog[2, -((-1 + y2)/((-1 + a2)*y2))] - 
      PolyLog[2, (-1 + a2*y2)/(a2*(-1 + y2))] + 
      PolyLog[2, (-1 + b1 + a2*y2)/(a2*(-1 + y2))] + 
      PolyLog[2, (b1*(a2 - y2))/((-1 + a2)*y2*(b1 - z1))] - 
      PolyLog[2, (b1*(a2 - y2)*(-1 + a2*y2))/((-1 + a2)^2*y2*(b1 - z1))] + 
      PolyLog[2, -((-1 + z1)/y2)] - PolyLog[2, 
       -((b1*(a2 - y2)*(-1 + z1))/((-1 + a2)*y2*(b1 - z1)))] - 
      PolyLog[2, ((a2 - y2)*z1)/(a2*(-1 + y2)*(b1 - z1))] + 
      PolyLog[2, -(((-1 + b1)*(a2 - y2)*z1)/(a2*(-1 + y2)*(b1 - z1)))] + 
      PolyLog[2, ((a2 - y2)*(-1 + a2*y2)*z1)/(a2*(-1 + y2)^2*(b1 - z1))] - 
      PolyLog[2, ((a2 - y2)*(-1 + b1 + a2*y2)*z1)/(a2*(-1 + y2)^2*
         (b1 - z1))] + PolyLog[2, -((-1 + y2 + z1)/((-1 + a2)*y2))] + 
      PolyLog[2, (b1*(a2 - y2)*(-1 + a2*y2 + z1))/((-1 + a2)^2*y2*
         (b1 - z1))] - PolyLog[2, (b1*(-1 + y2)*(-a2 + y2))/
        (y2*(-b1 + b1*y2 + z1 - a2*z1))] + PolyLog[2, 
       (b1*(-a2 + y2)*(-1 + y2 + z1))/(y2*(-b1 + b1*y2 + z1 - a2*z1))] + 
      PolyLog[2, -((b1*(a2 - y2)*(-1 + y2))/((-1 + a2)*y2*
          (b1 - b1*y2 - z1 + a2*z1)))] + PolyLog[2, ((-1 + a2)*(a2 - y2)*z1)/
        (a2*(b1 - b1*y2 - z1 + a2*z1))] - PolyLog[2, 
       ((-1 + a2 + b1)*(a2 - y2)*z1)/(a2*(b1 - b1*y2 - z1 + a2*z1))] - 
      PolyLog[2, -(((-1 + a2)*(a2 - y2)*z1)/(a2*(-1 + y2)*
          (b1 - b1*y2 - z1 + a2*z1)))] + PolyLog[2, 
       -(((-1 + a2 + b1)*(a2 - y2)*z1)/(a2*(-1 + y2)*(b1 - b1*y2 - z1 + 
           a2*z1)))] - PolyLog[2, -((b1*(a2 - y2)*(-1 + y2 + z1))/
         ((-1 + a2)*y2*(b1 - b1*y2 - z1 + a2*z1)))], 
     LogLog[1 - a2, b1] + LogLog[1 - a2, a2 - y2] + LogLog[1 - a2, 1 - z1] - 
      LogLog[1 - a2, a2*b1 - a2*b1*y2 - a2*b1*z1 - y2*z1 + a2*y2*z1 + 
        b1*y2*z1] + LogLog[a2, 1 - b1] - LogLog[1 - b1, 1 - b1]/2 + 
      LogLog[1 - b1, b1] - LogLog[1 - b1, 1 - y2] + 
      LogLog[1 - b1, a2 - y2 + b1*y2 - a2*z1] - LogLog[1 - b1, 
       a2*b1 - a2*b1*y2 - a2*b1*z1 - y2*z1 + a2*y2*z1 + b1*y2*z1] - 
      LogLog[1 - a2 - b1, b1] - LogLog[1 - a2 - b1, a2 - y2 + b1*y2 - 
        a2*z1] + LogLog[1 - a2 - b1, a2*b1 - a2*b1*y2 - a2*b1*z1 - y2*z1 + 
        a2*y2*z1 + b1*y2*z1] - LogLog[1 - y2, a2 - y2] - LogLog[1 - y2, z1] + 
      LogLog[1 - y2, a2*b1 - a2*b1*y2 - a2*b1*z1 - y2*z1 + a2*y2*z1 + 
        b1*y2*z1] - LogLog[y2, 1 - z1] + LogLog[1 - z1, 1 - z1]/2 - 
      LogLog[1 - z1, z1] - LogLog[1 - z1, a2 - y2 + b1*y2 - a2*z1] + 
      LogLog[1 - z1, a2*b1 - a2*b1*y2 - a2*b1*z1 - y2*z1 + a2*y2*z1 + 
        b1*y2*z1] + LogLog[1 - y2 - z1, z1] + LogLog[1 - y2 - z1, 
       a2 - y2 + b1*y2 - a2*z1] - LogLog[1 - y2 - z1, 
       a2*b1 - a2*b1*y2 - a2*b1*z1 - y2*z1 + a2*y2*z1 + b1*y2*z1] + 
      PolyLog[2, a2^(-1)] - PolyLog[2, -((-1 + b1)/a2)] - 
      PolyLog[2, y2^(-1)] + PolyLog[2, (y2*(b1 - z1))/
        (b1*(a2 - y2)*(-1 + z1))] - PolyLog[2, 
       -(((-1 + a2)*y2*(b1 - z1))/(b1*(a2 - y2)*(-1 + z1)))] + 
      PolyLog[2, -((-1 + z1)/y2)] - PolyLog[2, (a2*(b1 - z1))/
        ((-1 + b1)*(a2 - y2)*z1)] + PolyLog[2, 
       -((a2*(-1 + y2)*(b1 - z1))/((-1 + b1)*(a2 - y2)*z1))] - 
      PolyLog[2, ((-1 + b1)*y2*(b1 - z1))/(b1*(a2 - y2 + b1*y2 - a2*z1))] + 
      PolyLog[2, ((-1 + a2 + b1)*y2*(b1 - z1))/
        (b1*(a2 - y2 + b1*y2 - a2*z1))] + PolyLog[2, 
       -((a2*(b1 - z1)*(-1 + z1))/(z1*(-a2 + y2 - b1*y2 + a2*z1)))] - 
      PolyLog[2, -((a2*(b1 - z1)*(-1 + y2 + z1))/
         (z1*(-a2 + y2 - b1*y2 + a2*z1)))], LogLog[1 - a2, b1] + 
      LogLog[1 - a2, 1 - y2] + LogLog[1 - a2, a2 - y2] + 
      LogLog[1 - a2, 1 - a2*y2] + LogLog[1 - a2, 1 - z1] + 
      LogLog[1 - a2, 1 - y2 - z1] - 2*LogLog[1 - a2, 1 - a2*y2 - z1] - 
      LogLog[1 - a2, a2*b1 - 2*a2*b1*y2 + a2*b1*y2^2 - a2*b1*z1 - y2*z1 + 
        2*a2*y2*z1 - a2^2*y2*z1 + b1*y2*z1] + LogLog[a2, 1 - b1 - a2*y2] + 
      LogLog[a2, 1 - z1] - LogLog[a2, 1 - a2*y2 - z1] + 
      LogLog[1 - b1, 1 - b1]/2 - LogLog[1 - b1, 1 - a2 - b1] + 
      LogLog[1 - b1, b1] - LogLog[1 - b1, 1 - y2] - LogLog[1 - b1, y2] - 
      LogLog[1 - b1, 1 - b1 - a2*y2] - LogLog[1 - b1, b1 - z1] + 
      LogLog[1 - b1, a2 - y2 + b1*y2 - a2*z1] - LogLog[1 - a2 - b1, b1] - 
      2*LogLog[1 - a2 - b1, 1 - y2] + LogLog[1 - a2 - b1, 1 - b1 - a2*y2] - 
      LogLog[1 - a2 - b1, a2 - y2 + b1*y2 - a2*z1] + 
      LogLog[1 - a2 - b1, a2*b1 - 2*a2*b1*y2 + a2*b1*y2^2 - a2*b1*z1 - 
        y2*z1 + 2*a2*y2*z1 - a2^2*y2*z1 + b1*y2*z1] - 
      LogLog[1 - y2, a2 - y2] + LogLog[1 - y2, y2] - 
      LogLog[1 - y2, 1 - a2*y2] + LogLog[1 - y2, 1 - b1 - a2*y2] - 
      LogLog[1 - y2, z1] + LogLog[1 - y2, a2*b1 - 2*a2*b1*y2 + a2*b1*y2^2 - 
        a2*b1*z1 - y2*z1 + 2*a2*y2*z1 - a2^2*y2*z1 + b1*y2*z1] + 
      LogLog[y2, 1 - a2*y2] + LogLog[y2, 1 - b1 - a2*y2] - 
      LogLog[y2, 1 - y2 - z1] - 2*LogLog[y2, 1 - a2*y2 - z1] + 
      LogLog[1 - b1 - a2*y2, b1 - z1] - LogLog[1 - b1 - a2*y2, 
       a2*b1 - 2*a2*b1*y2 + a2*b1*y2^2 - a2*b1*z1 - y2*z1 + 2*a2*y2*z1 - 
        a2^2*y2*z1 + b1*y2*z1] - LogLog[1 - z1, 1 - z1]/2 + 
      LogLog[1 - z1, b1 - z1] + LogLog[1 - z1, 1 - y2 - z1] + 
      LogLog[1 - z1, 1 - a2*y2 - z1] - LogLog[1 - z1, z1] - 
      LogLog[1 - z1, a2 - y2 + b1*y2 - a2*z1] - LogLog[b1 - z1, 
       1 - a2*y2 - z1] + LogLog[1 - y2 - z1, z1] + LogLog[1 - y2 - z1, 
       a2 - y2 + b1*y2 - a2*z1] - LogLog[1 - y2 - z1, 
       a2*b1 - 2*a2*b1*y2 + a2*b1*y2^2 - a2*b1*z1 - y2*z1 + 2*a2*y2*z1 - 
        a2^2*y2*z1 + b1*y2*z1] + LogLog[1 - a2*y2 - z1, 
       a2*b1 - 2*a2*b1*y2 + a2*b1*y2^2 - a2*b1*z1 - y2*z1 + 2*a2*y2*z1 - 
        a2^2*y2*z1 + b1*y2*z1] + 2*PolyLog[2, a2^(-1)] - 
      2*PolyLog[2, -((-1 + b1)/a2)] - 2*PolyLog[2, y2^(-1)] - 
      PolyLog[2, -((-1 + y2)/((-1 + a2)*y2))] - 
      PolyLog[2, (-1 + a2*y2)/(a2*(-1 + y2))] + 
      PolyLog[2, (-1 + b1 + a2*y2)/(-1 + b1)] + 
      PolyLog[2, (-1 + b1 + a2*y2)/(a2*(-1 + y2))] + 
      PolyLog[2, (b1*(a2 - y2))/((-1 + a2)*y2*(b1 - z1))] - 
      PolyLog[2, (b1*(a2 - y2)*(-1 + a2*y2))/((-1 + a2)^2*y2*(b1 - z1))] + 
      PolyLog[2, (y2*(b1 - z1))/(b1*(a2 - y2)*(-1 + z1))] - 
      PolyLog[2, -(((-1 + a2)*y2*(b1 - z1))/(b1*(a2 - y2)*(-1 + z1)))] + 
      2*PolyLog[2, -((-1 + z1)/y2)] - PolyLog[2, 
       -((b1*(a2 - y2)*(-1 + z1))/((-1 + a2)*y2*(b1 - z1)))] - 
      PolyLog[2, (a2*(b1 - z1))/((-1 + b1)*(a2 - y2)*z1)] + 
      PolyLog[2, -((a2*(-1 + y2)*(b1 - z1))/((-1 + b1)*(a2 - y2)*z1))] - 
      PolyLog[2, ((a2 - y2)*z1)/(a2*(-1 + y2)*(b1 - z1))] + 
      PolyLog[2, -(((-1 + b1)*(a2 - y2)*z1)/(a2*(-1 + y2)*(b1 - z1)))] + 
      PolyLog[2, ((a2 - y2)*(-1 + a2*y2)*z1)/(a2*(-1 + y2)^2*(b1 - z1))] - 
      PolyLog[2, ((a2 - y2)*(-1 + b1 + a2*y2)*z1)/(a2*(-1 + y2)^2*
         (b1 - z1))] + PolyLog[2, -((-1 + y2 + z1)/((-1 + a2)*y2))] + 
      PolyLog[2, (b1*(a2 - y2)*(-1 + a2*y2 + z1))/((-1 + a2)^2*y2*
         (b1 - z1))] - PolyLog[2, (-1 + a2*y2 + z1)/(-1 + z1)] - 
      PolyLog[2, ((-1 + b1)*y2*(b1 - z1))/(b1*(a2 - y2 + b1*y2 - a2*z1))] + 
      PolyLog[2, ((-1 + a2 + b1)*y2*(b1 - z1))/
        (b1*(a2 - y2 + b1*y2 - a2*z1))] - PolyLog[2, 
       (b1*(-1 + y2)*(-a2 + y2))/(y2*(-b1 + b1*y2 + z1 - a2*z1))] + 
      PolyLog[2, (b1*(-a2 + y2)*(-1 + y2 + z1))/
        (y2*(-b1 + b1*y2 + z1 - a2*z1))] + PolyLog[2, 
       -((a2*(b1 - z1)*(-1 + z1))/(z1*(-a2 + y2 - b1*y2 + a2*z1)))] - 
      PolyLog[2, -((a2*(b1 - z1)*(-1 + y2 + z1))/
         (z1*(-a2 + y2 - b1*y2 + a2*z1)))] + 
      PolyLog[2, -((b1*(a2 - y2)*(-1 + y2))/((-1 + a2)*y2*
          (b1 - b1*y2 - z1 + a2*z1)))] + PolyLog[2, ((-1 + a2)*(a2 - y2)*z1)/
        (a2*(b1 - b1*y2 - z1 + a2*z1))] - PolyLog[2, 
       ((-1 + a2 + b1)*(a2 - y2)*z1)/(a2*(b1 - b1*y2 - z1 + a2*z1))] - 
      PolyLog[2, -(((-1 + a2)*(a2 - y2)*z1)/(a2*(-1 + y2)*
          (b1 - b1*y2 - z1 + a2*z1)))] + PolyLog[2, 
       -(((-1 + a2 + b1)*(a2 - y2)*z1)/(a2*(-1 + y2)*(b1 - b1*y2 - z1 + 
           a2*z1)))] - PolyLog[2, -((b1*(a2 - y2)*(-1 + y2 + z1))/
         ((-1 + a2)*y2*(b1 - b1*y2 - z1 + a2*z1)))]}
 
redFacs = {1, -((b1*(-1 + y2))/(-b1 + b1*y2 + z1 - a2*z1)), 
     (a2*b1*(-1 + z1))/(-(a2*b1) + a2*b1*z1 + y2*z1 - b1*y2*z1), 
     -((a2*b1*(-1 + y2 + z1))/(-(a2*b1) + a2*b1*y2 + a2*b1*z1 + y2*z1 - 
        a2*y2*z1 - b1*y2*z1))}

